Improved thermodynamics of SU(2) gauge theory

In this work we present the results of our investigation about the thermodynamics of SU(2) gauge theory. We employ a Symanzik improved action to reduce strongly the discretisations effects, and we use the scaling relations to take into account the finite volume effects close to the critical temperature. We determine the beta-function for this particular theory and we use it in the determination of different thermodynamic observables. Finally we compare our results with previous works where only the standard Wilson action was considered. We confirm the relevance of using the improved action to access easily the correct continuum thermodynamics of the theory.

==> anc/ancremoved/plot_entropy.agr <==
# Grace project file
#
@version 50124
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Wed Feb 24 17:26:13 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 5, 2.5
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.244118, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "T/T\sc"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "s\f{}/T\S3\N"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.5
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format decimal
@    yaxis  ticklabel prec 1
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.9
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydxdy
@    s0 symbol 1
@    s0 symbol size 0.250000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.030000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "Cols 1:2:3:4"
@    s0 legend  "Nt=4"
@    s1 hidden false
@    s1 type xydxdy
@    s1 symbol 2
@    s1 symbol size 0.200000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "Cols 1:2:3:4"
@    s1 legend  "Nt=5"
@target G0.S0
@type xydxdy
0.677578 -0.000363 0.005437 0.007202
0.685594 0.009734 0.005283 0.007448
0.693817 0.006035 0.005548 0.0071
0.702248 0.007339 0.005256 0.006744
0.710889 0.010089 0.005483 0.006797
0.719744 0.016439 0.005189 0.007046
0.728813 0.01141 0.005312 0.006429
0.7381 0.024011 0.005393 0.007919
0.747607 0.01472 0.005357 0.006442
0.757337 0.02736 0.005628 0.007565
0.767291 0.033315 0.005444 0.008077
0.777474 0.018858 0.005699 0.006516
0.787887 0.031202 0.005664 0.007276
0.798533 0.039649 0.006005 0.008088
0.809416 0.03305 0.006128 0.016372
0.820538 0.038961 0.005884 0.017223
0.831903 0.046602 0.006352 0.01699
0.843514 0.043441 0.006375 0.016272
0.855373 0.053763 0.00633 0.016725
0.867484 0.052455 0.006559 0.016011
0.87985 0.065643 0.006717 0.016339
0.892476 0.0566 0.007026 0.015828
0.905364 0.075246 0.006918 0.016439
0.918518 0.070838 0.007415 0.015952
0.931942 0.070016 0.007733 0.016044
0.945639 0.067015 0.007452 0.015732
0.959614 0.079874 0.007282 0.016533
0.97387 0.088614 0.007545 0.019647
0.988411 0.143656 0.007569 0.026641
1.003242 0.256938 0.007882 0.038537
1.018367 0.477516 0.007918 0.05463
1.033789 0.697169 0.00799 0.070989
1.049515 0.859075 0.008304 0.080091
1.065546 0.96412 0.008604 0.0822
1.08189 1.08243 0.008562 0.087473
1.098549 1.171658 0.008422 0.089128
1.115529 1.258465 0.009151 0.090645
1.132835 1.325403 0.008758 0.089671
1.150471 1.391114 0.009285 0.088846
1.168443 1.46564 0.009514 0.08872
1.186755 1.504614 0.00983 0.085635
1.205413 1.551284 0.009788 0.083216
1.224423 1.596605 0.009925 0.08103
1.243789 1.63432 0.010026 0.078306
1.263518 1.668449 0.010028 0.075487
1.283614 1.704067 0.010871 0.07342
1.304084 1.729511 0.010388 0.069993
1.324933 1.756222 0.01104 0.067435
1.346168 1.788256 0.011281 0.065511
1.367794 1.807846 0.010961 0.06222
1.389818 1.826836 0.012059 0.05984
1.412245 1.852277 0.011894 0.057706
1.435083 1.867965 0.012083 0.055019
1.458338 1.886834 0.012561 0.052978
1.482016 1.898346 0.012692 0.050294
1.506124 1.915091 0.012524 0.048221
1.530669 1.935126 0.013585 0.046937
1.555659 1.943664 0.013585 0.044748
1.581099 1.959462 0.013689 0.043304
1.606998 1.969322 0.014141 0.041483
1.633363 1.98205 0.014285 0.040068
1.660201 1.995948 0.01488 0.038856
1.68752 2.008297 0.014904 0.037604
1.715328 2.019151 0.015855 0.036402
1.743632 2.027815 0.01716 0.035148
1.772441 2.037249 0.015963 0.033824
1.801763 2.048053 0.016695 0.032892
1.831607 2.056185 0.017122 0.031726
1.86198 2.06441 0.018066 0.030741
1.892891 2.072931 0.018472 0.029821
1.92435 2.083257 0.018652 0.029064
1.956364 2.085558 0.019443 0.027805
1.988944 2.097633 0.019887 0.027378
2.022098 2.109391 0.020585 0.026912
2.055836 2.114852 0.021662 0.02601
2.090168 2.121781 0.023389 0.025357
2.125102 2.128192 0.024687 0.024637
2.160649 2.134679 0.025899 0.023983
2.19682 2.138742 0.027381 0.02315
2.233624 2.146652 0.029361 0.022758
2.271071 2.153724 0.030687 0.022229
2.309173 2.161481 0.032408 0.021844
2.34794 2.164323 0.034252 0.021067
2.387383 2.171361 0.035904 0.02067
2.427513 2.17808 0.038425 0.020334
2.468342 2.184637 0.039931 0.019918
2.50988 2.189133 0.042204 0.019419
2.552141 2.19495 0.04509 0.01907
2.595134 2.198589 0.046404 0.018469
2.638874 2.203955 0.049179 0.018138
2.683372 2.207412 0.051529 0.01761
2.72864 2.213267 0.05437 0.017368
2.774692 2.218502 0.057507 0.017081
2.82154 2.224513 0.060557 0.016898
2.869197 2.228696 0.063321 0.016522
2.917677 2.231354 0.065926 0.016014
2.966994 2.233659 0.069645 0.015574
3.017161 2.24053 0.073484 0.015545
3.068192 2.245751 0.076613 0.01536
3.120102 2.251977 0.080238 0.015344
3.172905 2.25539 0.08387 0.014968
3.226616 2.257034 0.087663 0.014577
3.281251 2.262783 0.092325 0.014453
3.336823 2.264556 0.096112 0.013975
3.39335 2.269197 0.10099 0.013873
3.450846 2.275707 0.104835 0.013947
3.509328 2.27699 0.110276 0.01349
3.568812 2.280952 0.115854 0.013395
3.629314 2.284891 0.120576 0.013205
3.690853 2.288024 0.12512 0.012958
3.753444 2.289587 0.131012 0.012589
3.817105 2.294288 0.136086 0.012575
3.881855 2.300261 0.142788 0.012739
3.94771 2.299165 0.147771 0.012036
4.014689 2.307418 0.153939 0.012492
4.082812 2.306845 0.161644 0.011889
4.152096 2.305997 0.167483 0.011273
4.222561 2.312658 0.173485 0.011603
4.294227 2.315679 0.181432 0.011491
4.367114 2.316848 0.188781 0.01115
4.441242 2.321367 0.196324 0.011219
4.516631 2.322291 0.20502 0.010868
4.593302 2.324444 0.212476 0.010707
&
@target G0.S1
@type xydxdy
0.713981 0.011144 0.005621 0.009392
0.724291 0.016505 0.005534 0.009017
0.734814 0.024654 0.005932 0.008971
0.745553 0.007941 0.006186 0.009326
0.756511 0.027773 0.005962 0.009387
0.767691 0.01805 0.005826 0.008789
0.779096 0.023555 0.006036 0.016081
0.790729 0.031184 0.006055 0.014484
0.802594 0.031687 0.006306 0.016525
0.814693 0.042746 0.006334 0.012625
0.827032 0.043377 0.006392 0.012285
0.839612 0.03096 0.006643 0.014919
0.852437 0.035861 0.006883 0.015611
0.865512 0.055635 0.006849 0.018619
0.878839 0.056989 0.006738 0.016762
0.892423 0.067211 0.00732 0.013941
0.906268 0.073684 0.007006 0.014773
0.920377 0.076881 0.007428 0.012265
0.934754 0.090389 0.007611 0.014004
0.949404 0.084059 0.007864 0.017188
0.964331 0.09734 0.007831 0.014799
0.979538 0.124972 0.00794 0.019265
0.995032 0.206168 0.00802 0.025056
1.010814 0.43746 0.008022 0.041057
1.026892 0.638579 0.008697 0.051141
1.043267 0.807328 0.008311 0.058026
1.059947 0.942047 0.008832 0.063785
1.076934 1.042016 0.009024 0.065881
1.094235 1.122227 0.008769 0.067093
1.111854 1.200191 0.009647 0.068845
1.129796 1.285111 0.009515 0.07049
1.148067 1.345727 0.009666 0.070256
1.16667 1.400775 0.010049 0.069894
1.185613 1.447455 0.010154 0.068624
1.204899 1.494626 0.010019 0.067555
1.224535 1.54451 0.010868 0.067392
1.244527 1.581012 0.010868 0.065914
1.264879 1.617294 0.010951 0.064768
1.285598 1.643646 0.011312 0.062743
1.30669 1.676718 0.011428 0.061628
1.328161 1.706929 0.011904 0.060415
1.350016 1.73936 0.011924 0.059392
1.372262 1.760258 0.012684 0.057712
1.394906 1.781466 0.013728 0.056289
1.417953 1.80113 0.01277 0.054449
1.441411 1.817765 0.013356 0.052977
1.465285 1.836002 0.013697 0.051371
1.489584 1.853381 0.014453 0.050091
1.514313 1.869392 0.014778 0.048687
1.53948 1.887693 0.014921 0.04753
1.565092 1.899867 0.015554 0.046134
1.591155 1.918277 0.01591 0.045377
1.617679 1.936678 0.016468 0.044383
1.644669 1.940614 0.017329 0.042481
1.672134 1.961156 0.018711 0.042105
1.700082 1.968463 0.019749 0.040609
1.72852 1.982526 0.020719 0.039831
1.757456 1.98928 0.021905 0.038358
1.786899 1.999565 0.023489 0.037491
1.816857 2.012935 0.02455 0.03668
1.847339 2.027583 0.025926 0.036202
1.878352 2.030924 0.027402 0.034757
1.909906 2.042421 0.028723 0.034106
1.942011 2.055173 0.03074 0.033632
1.974673 2.065522 0.031945 0.032962
2.007904 2.073034 0.033763 0.032073
2.041712 2.082373 0.036072 0.031424
2.076108 2.08179 0.037123 0.029731
2.111099 2.098982 0.039343 0.030022
2.146698 2.105475 0.041223 0.029135
2.182912 2.11323 0.043496 0.028505
2.219753 2.117599 0.046006 0.027569
2.257232 2.126127 0.048445 0.027185
2.295358 2.137431 0.050657 0.026977
2.334142 2.142109 0.052741 0.026182
2.373595 2.144055 0.055716 0.025239
2.413729 2.1534 0.058787 0.025082
2.454554 2.167512 0.06129 0.025188
2.496082 2.167155 0.06419 0.024086
2.538324 2.173588 0.067096 0.023515
2.581293 2.17738 0.07013 0.023195
2.625001 2.190326 0.07386 0.023165
2.669459 2.189674 0.076889 0.02197
2.71468 2.197589 0.080792 0.02184
2.760677 2.20052 0.083868 0.021058
2.807462 2.206456 0.088221 0.020958
2.855049 2.215633 0.092683 0.021068
2.903452 2.216262 0.096461 0.020028
2.952682 2.224812 0.100096 0.020031
3.002755 2.227698 0.104809 0.019489
3.053684 2.23261 0.108869 0.019144
3.105484 2.241228 0.11423 0.019326
3.158168 2.24276 0.118217 0.01866
3.211751 2.252028 0.123151 0.018833
3.266249 2.252732 0.129316 0.018046
3.321677 2.257357 0.133986 0.017809
3.378049 2.263261 0.138788 0.01771
3.435382 2.269301 0.145146 0.017725
3.493691 2.267118 0.151025 0.016646
3.552993 2.271568 0.157059 0.016366
3.613305 2.276855 0.164016 0.016299
3.674642 2.282297 0.169981 0.016355
3.737022 2.284541 0.176425 0.015997
3.800462 2.285735 0.183636 0.015491
3.864979 2.293714 0.190431 0.0157
3.930593 2.293727 0.198623 0.015171
3.99732 2.301283 0.205952 0.015305
4.065179 2.306613 0.21267 0.015555
4.134188 2.309781 0.220243 0.015206
4.204368 2.31314 0.229892 0.01493
4.275737 2.311295 0.237908 0.013932
4.348316 2.319373 0.246134 0.014644
4.422123 2.32172 0.255488 0.014167
4.497179 2.318345 0.264844 0.013089
4.573506 2.325719 0.275402 0.014076
4.651123 2.329544 0.284488 0.013536
4.730053 2.331189 0.294595 0.01427
4.810318 2.332516 0.304752 0.012988
4.891938 2.342225 0.316747 0.014022
4.974937 2.342248 0.32592 0.013334
5.059337 2.344634 0.338348 0.013265
5.145162 2.344145 0.349393 0.012318
5.232435 2.34862 0.361269 0.012586
5.32118 2.34984 0.374581 0.012211
5.411421 2.353605 0.387771 0.012746
5.503183 2.35618 0.399286 0.012308
5.596492 2.360466 0.414097 0.012922
5.691373 2.360411 0.427716 0.011795
5.787851 2.359858 0.441887 0.01126
5.885953 2.362392 0.457203 0.011876
5.985706 2.366031 0.470637 0.01247
6.087138 2.36881 0.485297 0.011596
6.190275 2.379883 0.501989 0.013463
6.295146 2.376982 0.519198 0.01243
6.40178 2.379674 0.535646 0.0135
&


==> anc/ancremoved/plot_pressure.agr <==
# Grace project file
#
@version 50124
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sat Feb 20 19:36:24 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 5, 0.6
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.244118, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "T/T\sc"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "p/T\S4"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.9
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydxdy
@    s0 symbol 1
@    s0 symbol size 0.250000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.030000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "Cols 1:2:3:4"
@    s0 legend  "Nt=4"
@    s1 hidden false
@    s1 type xydxdy
@    s1 symbol 2
@    s1 symbol size 0.200000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "Cols 1:2:3:4"
@    s1 legend  "Nt=5"
@target G0.S0
@type xydxdy
0.677578 8.29e-05 0.0054367 4.67e-05
0.6855944 0.0001232 0.0052833 8.17e-05
0.6938169 0.0001924 0.0055477 0.000106
0.7022479 0.0002488 0.0052558 0.000125
0.7108893 0.0003238 0.005483 0.0001406
0.7197436 0.000442 0.0051888 0.0001541
0.7288131 0.0005627 0.0053115 0.0001659
0.7381 0.0006608 0.005393 0.0001831
0.747607 0.0008818 0.0053572 0.0001952
0.7573366 0.0010076 0.0056277 0.0002045
0.7672912 0.0013194 0.0054438 0.0002136
0.7774737 0.0015618 0.0056993 0.0002225
0.7878868 0.0017067 0.0056642 0.0002321
0.7985333 0.0020557 0.0060049 0.00024
0.8094163 0.0023801 0.006128 0.0002551
0.8205385 0.0026429 0.0058839 0.0003335
0.8319033 0.0030233 0.0063525 0.0003814
0.8435136 0.0034188 0.0063747 0.000428
0.8553726 0.0037907 0.00633 0.0004628
0.8674838 0.0042745 0.006559 0.0004972
0.8798503 0.0047337 0.0067168 0.0005282
0.8924758 0.005299 0.0070259 0.0005572
0.9053638 0.0057686 0.0069178 0.0005835
0.9185178 0.006465 0.0074149 0.0006094
0.9319416 0.0069808 0.0077329 0.0006363
0.9456389 0.0075032 0.0074522 0.0006642
0.9596137 0.0080218 0.0072824 0.0006923
0.9738698 0.0087121 0.0075452 0.0007209
0.9884112 0.0096651 0.0075689 0.0007673
1.0032422 0.01172 0.0078821 0.0008466
1.0183668 0.0157785 0.007918 0.0009531
1.0337895 0.0228309 0.0079897 0.0010184
1.0495146 0.0320769 0.0083039 0.0010735
1.0655464 0.0426359 0.0086038 0.0010908
1.0818896 0.0540836 0.0085618 0.0010808
1.0985489 0.0665543 0.0084224 0.001088
1.1155289 0.0794956 0.0091505 0.0010873
1.1328346 0.092939 0.0087582 0.001089
1.1504708 0.1065583 0.0092853 0.0010902
1.1684426 0.1204774 0.0095138 0.0010915
1.1867551 0.1345779 0.0098298 0.001094
1.2054135 0.1484124 0.0097883 0.0010951
1.2244232 0.1622649 0.0099247 0.0010965
1.2437894 0.1759699 0.0100256 0.0010978
1.2635179 0.1894521 0.0100276 0.0010985
1.2836143 0.2027144 0.0108708 0.0010998
1.3040842 0.2157378 0.0103883 0.0011017
1.3249335 0.2283901 0.0110395 0.0011027
1.3461681 0.2407949 0.0112805 0.0011039
1.3677942 0.2529354 0.0109608 0.0011047
1.3898178 0.2646369 0.0120592 0.0011062
1.4122453 0.2760272 0.0118939 0.0011075
1.4350831 0.287121 0.0120829 0.0011088
1.4583377 0.2977976 0.0125612 0.0011096
1.4820158 0.3081439 0.0126921 0.0011109
1.506124 0.3180665 0.0125239 0.0011117
1.5306693 0.3277238 0.0135851 0.0011125
1.5556585 0.3370719 0.0135849 0.0011131
1.581099 0.3460069 0.0136892 0.0011137
1.606998 0.3546807 0.0141407 0.0011142
1.6333627 0.3629816 0.0142855 0.0011144
1.6602008 0.371022 0.0148801 0.0011157
1.6875198 0.3787935 0.0149045 0.0011162
1.7153277 0.3862836 0.0158546 0.0011175
1.7436321 0.3934873 0.0171596 0.0011184
1.7724412 0.4003977 0.0159625 0.0011187
1.8017633 0.4070558 0.0166954 0.0011192
1.8316066 0.413474 0.0171215 0.0011201
1.8619797 0.4196252 0.0180658 0.0011197
1.8928911 0.4255437 0.0184722 0.0011203
1.9243496 0.4312483 0.0186516 0.001121
1.9563643 0.4367315 0.0194427 0.0011217
1.988944 0.4419443 0.0198875 0.0011226
2.0220983 0.4470753 0.0205852 0.001123
2.0558363 0.4520211 0.0216617 0.0011231
2.0901676 0.4567434 0.0233891 0.0011236
2.1251021 0.4612997 0.024687 0.0011236
2.1606495 0.4656721 0.025899 0.0011245
2.1968201 0.4698671 0.0273808 0.0011247
2.2336239 0.4738825 0.0293609 0.0011251
2.2710714 0.4777882 0.030687 0.0011259
2.3091733 0.4815578 0.0324081 0.001126
2.3479401 0.4851954 0.0342522 0.0011258
2.3873831 0.4886582 0.0359044 0.001126
2.4275131 0.4920401 0.0384249 0.0011267
2.4683417 0.4953072 0.0399308 0.0011269
2.5098803 0.4984647 0.0422039 0.001127
2.5521405 0.5014983 0.0450901 0.0011276
2.5951344 0.5044315 0.0464042 0.0011278
2.6388741 0.5072386 0.049179 0.001128
2.6833718 0.5099575 0.0515289 0.0011288
2.7286401 0.5125636 0.0543703 0.0011295
2.7746917 0.515108 0.057507 0.0011299
2.8215397 0.5175741 0.0605567 0.0011301
2.869197 0.5199756 0.0633212 0.00113
2.9176772 0.5222768 0.0659262 0.0011302
2.9669938 0.524473 0.0696453 0.0011302
3.0171608 0.5265957 0.0734842 0.0011307
3.068192 0.5286999 0.0766128 0.0011308
3.120102 0.5307456 0.0802375 0.0011309
3.1729052 0.5327539 0.0838702 0.0011312
3.2266163 0.5346687 0.0876629 0.0011319
3.2812506 0.5365114 0.0923245 0.0011329
3.3368232 0.5383241 0.0961115 0.0011332
3.3933497 0.5400454 0.1009902 0.0011334
3.4508458 0.5417606 0.104835 0.0011337
3.5093278 0.5434412 0.1102762 0.0011345
3.5688119 0.5450316 0.1158544 0.0011347
3.6293145 0.5466041 0.1205762 0.0011351
3.6908529 0.5481288 0.1251204 0.0011354
3.753444 0.5495969 0.131012 0.0011358
3.8171052 0.5510113 0.1360859 0.0011358
3.8818545 0.552431 0.1427877 0.0011361
3.9477097 0.5538137 0.1477706 0.0011363
4.0146891 0.5551196 0.1539386 0.0011366
4.0828116 0.5564681 0.1616445 0.0011367
4.1520959 0.5576742 0.1674828 0.0011367
4.2225613 0.5588517 0.1734854 0.0011368
4.2942274 0.560061 0.1814325 0.001137
4.3671142 0.5612069 0.1887814 0.0011374
4.4412418 0.5623209 0.1963243 0.0011378
4.5166308 0.5634292 0.20502 0.001138
4.5933022 0.5644712 0.2124761 0.0011387
&
@target G0.S1
@type xydxdy
0.7139806 0.0001336 0.0056208 8.41e-05
0.724291 0.0002961 0.0055342 0.0001414
0.7348143 0.0005345 0.0059319 0.0001795
0.7455533 0.000708 0.0061863 0.0002101
0.7565112 0.0008961 0.0059618 0.0002408
0.7676909 0.0011414 0.0058259 0.0002674
0.7790958 0.00135 0.0060361 0.0003038
0.790729 0.0016265 0.0060551 0.0003914
0.8025937 0.0019608 0.0063056 0.0004235
0.8146935 0.002317 0.0063344 0.000481
0.8270316 0.0027989 0.0063917 0.000493
0.8396116 0.0031536 0.0066431 0.0005243
0.8524371 0.0033848 0.006883 0.0005719
0.8655117 0.0038185 0.0068494 0.0006119
0.8788391 0.0044211 0.0067379 0.000668
0.8924231 0.0049856 0.0073204 0.0006985
0.9062677 0.0057071 0.0070065 0.0007176
0.9203766 0.0064323 0.0074283 0.0007478
0.934754 0.0072146 0.0076111 0.0007582
0.9494041 0.0080835 0.0078639 0.0007857
0.9643308 0.0088368 0.0078306 0.0008227
0.9795385 0.0099044 0.0079398 0.0008382
0.9950316 0.0115957 0.0080205 0.0008883
1.0108143 0.0152828 0.0080221 0.0009469
1.0268915 0.022345 0.0086967 0.0010349
1.0432673 0.0314346 0.0083106 0.001079
1.0599468 0.0422725 0.0088316 0.0011036
1.0769345 0.0542107 0.0090244 0.0011222
1.0942354 0.0667726 0.0087686 0.0011197
1.1118543 0.0797727 0.0096473 0.0011283
1.1297963 0.0932469 0.0095151 0.0011323
1.1480665 0.107104 0.0096663 0.0011345
1.1666701 0.120954 0.010049 0.0011378
1.1856126 0.1348147 0.0101537 0.0011406
1.2048992 0.1485513 0.0100191 0.0011429
1.2245354 0.162236 0.0108681 0.0011464
1.2445268 0.1758223 0.0108679 0.0011515
1.2648792 0.1891217 0.0109513 0.0011547
1.2855984 0.2021701 0.0113125 0.0011592
1.3066902 0.2148597 0.0114284 0.0011598
1.3281606 0.2273351 0.0119041 0.0011635
1.3500159 0.2395283 0.0119236 0.0011665
1.3722621 0.251451 0.0126837 0.0011686
1.3949056 0.262951 0.0137276 0.0011698
1.417953 0.2741104 0.01277 0.0011718
1.4414106 0.2848803 0.0133563 0.0011727
1.4652853 0.29527 0.0136972 0.0011768
1.4895838 0.3053263 0.0144527 0.0011768
1.5143129 0.3150371 0.0147777 0.0011803
1.5394797 0.3244208 0.0149213 0.0011806
1.5650915 0.3334988 0.0155541 0.0011829
1.5911553 0.3422278 0.01591 0.0011854
1.6176786 0.3507472 0.0164682 0.0011887
1.644669 0.3589428 0.0173293 0.0011887
1.6721341 0.3667453 0.0187114 0.0011909
1.7000817 0.3744051 0.0197495 0.0011914
1.7285197 0.3816679 0.0207191 0.0011921
1.7574561 0.3887196 0.0219046 0.001194
1.7868991 0.3954232 0.0234887 0.0011949
1.8168572 0.4019231 0.0245496 0.0011964
1.8473387 0.4082388 0.0259264 0.0011973
1.8783522 0.4143342 0.0274018 0.001199
1.9099065 0.4201126 0.0287235 0.0012003
1.9420105 0.4257701 0.0307398 0.0012026
1.9746734 0.4312514 0.0319446 0.0012045
2.0079042 0.4365327 0.0337632 0.0012057
2.0417124 0.4416092 0.0360721 0.0012063
2.0761076 0.4464764 0.0371233 0.001208
2.1110993 0.4510912 0.0393433 0.0012088
2.1466975 0.4557111 0.0412231 0.00121
2.1829121 0.4600801 0.0434963 0.0012109
2.2197535 0.4643118 0.0460056 0.0012114
2.2572317 0.4683543 0.0484454 0.0012126
2.2953577 0.4723157 0.0506569 0.0012139
2.3341418 0.4761713 0.052741 0.001214
2.373595 0.4798196 0.0557162 0.0012152
2.4137286 0.4833169 0.0587873 0.0012175
2.4545536 0.4867962 0.0612902 0.0012191
2.4960816 0.4902024 0.06419 0.00122
2.5383241 0.4933729 0.0670962 0.0012214
2.5812931 0.4964814 0.0701303 0.0012227
2.6250005 0.4994806 0.0738596 0.001227
2.6694585 0.5024605 0.0768892 0.001226
2.7146798 0.5052264 0.0807921 0.001228
2.7606767 0.5079745 0.0838681 0.0012284
2.8074623 0.5105754 0.0882209 0.0012286
2.8550495 0.5131476 0.0926834 0.0012304
2.9034517 0.5156596 0.0964609 0.0012316
2.9526823 0.5180347 0.1000963 0.0012322
3.0027552 0.5204066 0.1048095 0.0012332
3.0536842 0.5226505 0.1088687 0.0012337
3.1054836 0.5248719 0.1142301 0.0012342
3.1581678 0.5270564 0.1182165 0.0012352
3.2117513 0.5291409 0.1231508 0.0012373
3.2662493 0.531233 0.1293156 0.0012379
3.3216768 0.5331815 0.1339862 0.001239
3.378049 0.5351191 0.1387883 0.0012396
3.435382 0.5370225 0.145146 0.0012408
3.4936914 0.5388577 0.1510251 0.0012419
3.5529935 0.5405533 0.1570595 0.0012428
3.6133047 0.5422537 0.1640161 0.0012432
3.6746418 0.5439197 0.169981 0.0012437
3.7370217 0.5455507 0.1764253 0.001245
3.8004617 0.5470982 0.1836364 0.0012464
3.8649793 0.5486082 0.1904308 0.0012468
3.9305926 0.5501266 0.1986233 0.0012476
3.9973195 0.5515544 0.2059521 0.001249
4.0651786 0.5530384 0.2126699 0.001248
4.1341885 0.5544779 0.2202432 0.0012489
4.2043684 0.5558765 0.2298917 0.0012491
4.2757375 0.5572162 0.2379079 0.0012503
4.3483157 0.5584796 0.2461341 0.0012508
4.4221228 0.5598011 0.2554876 0.0012529
4.4971793 0.5610081 0.2648445 0.0012532
4.5735059 0.5621418 0.2754021 0.0012546
4.6511234 0.563343 0.284488 0.0012562
4.7300534 0.5644842 0.2945949 0.0012562
4.8103175 0.5655812 0.3047515 0.0012609
4.8919377 0.5666775 0.316747 0.0012607
4.9749365 0.5678293 0.3259204 0.0012624
5.0593368 0.5688766 0.3383479 0.0012636
5.1451616 0.5699089 0.3493927 0.0012663
5.2324346 0.5708799 0.3612686 0.0012663
5.3211796 0.5718654 0.3745807 0.0012679
5.411421 0.5728019 0.3877706 0.0012693
5.5031834 0.5737479 0.3992855 0.0012713
5.5964921 0.5746742 0.4140972 0.0012715
5.6913726 0.5755945 0.4277155 0.001275
5.7878508 0.5764376 0.4418872 0.001275
5.885953 0.5772442 0.4572034 0.0012765
5.9857062 0.5780564 0.4706365 0.0012792
6.0871376 0.5788661 0.4852972 0.0012808
6.1902748 0.5797084 0.5019893 0.0012816
6.2951459 0.5806197 0.5191982 0.0012861
6.4017798 0.581402 0.5356463 0.0012897
&


==> anc/ancremoved/plot_traceanomaly.agr <==
# Grace project file
#
@version 50124
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Wed Feb 24 11:22:29 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 5, 1.1
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.244118, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "T/T\sc"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "\f{Symbol}D\f{}/T\S4\N"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.2
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format decimal
@    yaxis  ticklabel prec 1
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 1, 0.9
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydxdy
@    s0 symbol 1
@    s0 symbol size 0.250000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.030000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot_traceanomaly.agr"
@    s0 legend  "Nt=4"
@    s1 hidden false
@    s1 type xydxdy
@    s1 symbol 2
@    s1 symbol size 0.200000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "plot_traceanomaly.agr"
@    s1 legend  "Nt=5"
@target G0.S0
@type xydxdy
0.669766 0.0187812 0.0055969 0.0087301
0.677578 -0.0006949 0.0054367 0.0071997
0.6855944 0.009241 0.0052833 0.0074409
0.6938169 0.005265 0.0055477 0.0070872
0.7022479 0.006344 0.0052558 0.0067256
0.7108893 0.0087942 0.005483 0.006774
0.7197436 0.0146711 0.0051888 0.0070187
0.7288131 0.0091588 0.0053115 0.0063946
0.7381 0.021368 0.005393 0.0078854
0.747607 0.0111929 0.0053572 0.0063944
0.7573366 0.0233301 0.0056277 0.0075204
0.7672912 0.0280376 0.0054438 0.0080312
0.7774737 0.0126109 0.0056993 0.0064552
0.7878868 0.0243747 0.0056642 0.0072168
0.7985333 0.0314266 0.0060049 0.0080309
0.8094163 0.0235292 0.006128 0.0163401
0.8205385 0.0283899 0.0058839 0.0171714
0.8319033 0.0345091 0.0063525 0.0169211
0.8435136 0.0297657 0.0063747 0.0161821
0.8553726 0.0385998 0.00633 0.0166226
0.8674838 0.0353568 0.006559 0.0158868
0.8798503 0.0467079 0.0067168 0.0162018
0.8924758 0.0354036 0.0070259 0.0156707
0.9053638 0.0521719 0.0069178 0.0162726
0.9185178 0.0449779 0.0074149 0.0157647
0.9319416 0.0420932 0.0077329 0.0158409
0.9456389 0.0370022 0.0074522 0.0155058
0.9596137 0.0477865 0.0072824 0.0162998
0.9738698 0.0537659 0.0075452 0.0194344
0.9884112 0.1049956 0.0075689 0.0264639
1.0032422 0.2100582 0.0078821 0.0383884
1.0183668 0.4144021 0.007918 0.0544968
1.0337895 0.6058455 0.0079897 0.0708721
1.0495146 0.7307671 0.0083039 0.0799757
1.0655464 0.7935768 0.0086038 0.082084
1.0818896 0.866096 0.0085618 0.0873659
1.0985489 0.905441 0.0084224 0.089022
1.1155289 0.940483 0.0091505 0.0905402
1.1328346 0.9536466 0.0087582 0.0895648
1.1504708 0.9648809 0.0092853 0.0887389
1.1684426 0.9837302 0.0095138 0.0886126
1.1867551 0.9663027 0.0098298 0.0855234
1.2054135 0.9576343 0.0097883 0.0831011
1.2244232 0.9475454 0.0099247 0.0809114
1.2437894 0.9304407 0.0100256 0.0781823
1.2635179 0.9106402 0.0100276 0.075359
1.2836143 0.8932091 0.0108708 0.0732884
1.3040842 0.8665594 0.0103883 0.0698545
1.3249335 0.8426617 0.0110395 0.0672909
1.3461681 0.8250762 0.0112805 0.0653623
1.3677942 0.7961043 0.0109608 0.0620632
1.3898178 0.7682887 0.0120592 0.0596766
1.4122453 0.7481686 0.0118939 0.0575357
1.4350831 0.719481 0.0120829 0.0548401
1.4583377 0.6956432 0.0125612 0.0527916
1.4820158 0.6657699 0.0126921 0.0500977
1.506124 0.642825 0.0125239 0.0480151
1.5306693 0.6242306 0.0135851 0.046726
1.5556585 0.595376 0.0135849 0.0445264
1.581099 0.5754344 0.0136892 0.0430741
1.606998 0.5505996 0.0141407 0.0412431
1.6333627 0.5301237 0.0142855 0.0398197
1.6602008 0.5118601 0.0148801 0.0385988
1.6875198 0.4931228 0.0149045 0.0373381
1.7153277 0.4740165 0.0158546 0.0361269
1.7436321 0.4538658 0.0171596 0.0348624
1.7724412 0.435658 0.0159625 0.0335264
1.8017633 0.41983 0.0166954 0.0325862
1.8316066 0.4022892 0.0171215 0.0314082
1.8619797 0.3859096 0.0180658 0.0304128
1.8928911 0.3707566 0.0184722 0.0294821
1.9243496 0.3582638 0.0186516 0.028716
1.9563643 0.338632 0.0194427 0.0274404
1.988944 0.3298556 0.0198875 0.0270077
2.0220983 0.3210895 0.0205852 0.0265343
2.0558363 0.3067675 0.0216617 0.0256191
2.0901676 0.2948077 0.0233891 0.0249557
2.1251021 0.2829931 0.024687 0.0242238
2.1606495 0.2719902 0.025899 0.0235576
2.1968201 0.2592738 0.0273808 0.0227088
2.2336239 0.2511219 0.0293609 0.0223089
2.2710714 0.2425713 0.030687 0.0217675
2.3091733 0.2352498 0.0324081 0.0213748
2.3479401 0.2235414 0.0342522 0.02058
2.3873831 0.2167287 0.0359044 0.0201732
2.4275131 0.2099192 0.0384249 0.019828
2.4683417 0.2034086 0.0399308 0.0194016
2.5098803 0.1952742 0.0422039 0.0188885
2.5521405 0.188957 0.0450901 0.0185294
2.5951344 0.1808632 0.0464042 0.0179092
2.6388741 0.175001 0.049179 0.0175678
2.6833718 0.1675816 0.0515289 0.0170212
2.7286401 0.1630126 0.0543703 0.0167703
2.7746917 0.15807 0.057507 0.016472
2.8215397 0.1542166 0.0605567 0.0162819
2.869197 0.1487939 0.0633212 0.0158921
2.9176772 0.1422469 0.0659262 0.015363
2.9669938 0.1357671 0.0696453 0.0149038
3.0171608 0.1341475 0.0734842 0.0148725
3.068192 0.1309514 0.0766128 0.0146786
3.120102 0.1289949 0.0802375 0.0146621
3.1729052 0.1243744 0.0838702 0.0142672
3.2266163 0.1183596 0.0876629 0.0138562
3.2812506 0.1167375 0.0923245 0.0137243
3.3368232 0.1112595 0.0961115 0.0132198
3.3933497 0.1090155 0.1009902 0.0131113
3.4508458 0.1086645 0.104835 0.0131889
3.5093278 0.1032256 0.1102762 0.012704
3.5688119 0.1008253 0.1158544 0.0126023
3.6293145 0.0984749 0.1205762 0.0123996
3.6908529 0.095509 0.1251204 0.0121358
3.753444 0.0911989 0.131012 0.0117404
3.8171052 0.0902426 0.1360859 0.0117258
3.8818545 0.0905374 0.1427877 0.0119008
3.9477097 0.0839101 0.1477706 0.011145
4.0146891 0.08694 0.1539386 0.0116349
4.0828116 0.0809727 0.1616445 0.0109856
4.1520959 0.0753006 0.1674828 0.0103151
4.2225613 0.0772515 0.1734854 0.0106746
4.2942274 0.0754346 0.1814325 0.010553
4.3671142 0.0720203 0.1887814 0.0101794
4.4412418 0.0720836 0.1963243 0.0102547
4.5166308 0.0685742 0.20502 0.0098684
4.5933022 0.0665592 0.2124761 0.00969
&
@target G0.S1
@type xydxdy
0.7038803 0.0109605 0.0053735 0.0104177
0.7139806 0.01061 0.0056208 0.0093855
0.724291 0.0153204 0.0055342 0.0089992
0.7348143 0.0225165 0.0059319 0.0089425
0.7455533 0.0051087 0.0061863 0.009288
0.7565112 0.0241888 0.0059618 0.0093378
0.7676909 0.0134848 0.0058259 0.0087238
0.7790958 0.0181554 0.0060361 0.0160352
0.790729 0.024678 0.0060551 0.0143987
0.8025937 0.0238436 0.0063056 0.0164375
0.8146935 0.033478 0.0063344 0.0124777
0.8270316 0.0321819 0.0063917 0.0121261
0.8396116 0.0183455 0.0066431 0.0147711
0.8524371 0.0223218 0.006883 0.0154428
0.8655117 0.0403606 0.0068494 0.0184575
0.8788391 0.0393048 0.0067379 0.0165477
0.8924231 0.0472685 0.0073204 0.0136577
0.9062677 0.0508552 0.0070065 0.014491
0.9203766 0.0511515 0.0074283 0.0118951
0.934754 0.0615305 0.0076111 0.0136718
0.9494041 0.051725 0.0078639 0.0168985
0.9643308 0.0619932 0.0078306 0.0144284
0.9795385 0.085354 0.0079398 0.0189705
0.9950316 0.1597854 0.0080205 0.0248031
1.0108143 0.3763291 0.0080221 0.040882
1.0268915 0.5491994 0.0086967 0.0509728
1.0432673 0.6815894 0.0083106 0.0578654
1.0599468 0.7729573 0.0088316 0.0636324
1.0769345 0.825173 0.0090244 0.0657278
1.0942354 0.8551362 0.0087686 0.0669434
1.1118543 0.8811002 0.0096473 0.0686968
1.1297963 0.9121233 0.0095151 0.0703444
1.1480665 0.9173115 0.0096663 0.0701088
1.1666701 0.9169591 0.010049 0.0697458
1.1856126 0.9081959 0.0101537 0.0684723
1.2048992 0.9004204 0.0100191 0.0674003
1.2245354 0.8955657 0.0108681 0.0672363
1.2445268 0.8777226 0.0108679 0.0657533
1.2648792 0.8608074 0.0109513 0.0646031
1.2855984 0.8349659 0.0113125 0.0625718
1.3066902 0.8172791 0.0114284 0.0614529
1.3281606 0.7975881 0.0119041 0.0602357
1.3500159 0.7812465 0.0119236 0.0592084
1.3722621 0.7544536 0.0126837 0.0575223
1.3949056 0.7296621 0.0137276 0.0560942
1.417953 0.704688 0.01277 0.0542472
1.4414106 0.6782434 0.0133563 0.0527691
1.4652853 0.6549221 0.0136972 0.0511548
1.4895838 0.6320756 0.0144527 0.0498692
1.5143129 0.6092431 0.0147777 0.0484577
1.5394797 0.59001 0.0149213 0.0472945
1.5650915 0.5658714 0.0155541 0.0458904
1.5911553 0.549366 0.01591 0.0451284
1.6176786 0.5336895 0.0164682 0.0441277
1.644669 0.5048428 0.0173293 0.0422145
1.6721341 0.4941751 0.0187114 0.0418342
1.7000817 0.4708428 0.0197495 0.0403279
1.7285197 0.455854 0.0207191 0.0395444
1.7574561 0.4344018 0.0219046 0.0380598
1.7868991 0.4178727 0.0234887 0.0371846
1.8168572 0.405243 0.0245496 0.0363667
1.8473387 0.3946279 0.0259264 0.0358839
1.8783522 0.3735869 0.0274018 0.0344244
1.9099065 0.361971 0.0287235 0.0337662
1.9420105 0.3520929 0.0307398 0.0332864
1.9746734 0.3405162 0.0319446 0.0326081
2.0079042 0.3269028 0.0337632 0.0317081
2.0417124 0.3159365 0.0360721 0.0310512
2.0761076 0.2958842 0.0371233 0.0293357
2.1110993 0.2946175 0.0393433 0.0296301
2.1466975 0.2826311 0.0412231 0.02873
2.1829121 0.2729099 0.0434963 0.0280905
2.2197535 0.2603522 0.0460056 0.0271394
2.2572317 0.2527101 0.0484454 0.0267491
2.2953577 0.2481678 0.0506569 0.026536
2.3341418 0.2374237 0.052741 0.025728
2.373595 0.2247767 0.0557162 0.0247663
2.4137286 0.2201325 0.0587873 0.0246045
2.4545536 0.2203268 0.0612902 0.0247117
2.4960816 0.2063449 0.06419 0.0235866
2.5383241 0.2000964 0.0670962 0.0230021
2.5812931 0.1914548 0.0701303 0.0226732
2.6250005 0.1924031 0.0738596 0.0226391
2.6694585 0.179832 0.0768892 0.0214157
2.7146798 0.1766835 0.0807921 0.0212806
2.7606767 0.1686219 0.0838681 0.0204765
2.8074623 0.1641548 0.0882209 0.0203737
2.8550495 0.1630422 0.0926834 0.0204853
2.9034517 0.1536232 0.0964609 0.0194129
2.9526823 0.1526729 0.1000963 0.0194156
3.0027552 0.1460713 0.1048095 0.0188548
3.0536842 0.1420079 0.1088687 0.0184968
3.1054836 0.1417409 0.1142301 0.0186846
3.1581678 0.1345344 0.1182165 0.0179938
3.2117513 0.1354647 0.1231508 0.0181713
3.2662493 0.1278002 0.1293156 0.0173534
3.3216768 0.1246307 0.1339862 0.017106
3.378049 0.1227847 0.1387883 0.0170016
3.435382 0.1212106 0.145146 0.0170163
3.4936914 0.1116871 0.1510251 0.0158873
3.5529935 0.1093552 0.1570595 0.0155931
3.6133047 0.10784 0.1640161 0.0155223
3.6746418 0.1066178 0.169981 0.0155802
3.7370217 0.1023381 0.1764253 0.0152021
3.8004617 0.0973419 0.1836364 0.0146663
3.8649793 0.0992809 0.1904308 0.0148867
3.9305926 0.0932204 0.1986233 0.0143264
3.9973195 0.0950655 0.2059521 0.0144669
4.0651786 0.0944591 0.2126699 0.014732
4.1341885 0.0918698 0.2202432 0.0143623
4.2043684 0.0896342 0.2298917 0.0140695
4.2757375 0.0824299 0.2379079 0.0130038
4.3483157 0.085455 0.2461341 0.0137625
4.4221228 0.0825155 0.2554876 0.0132509
4.4971793 0.0743123 0.2648445 0.0120908
4.5735059 0.0771519 0.2754021 0.0131512
4.6511234 0.0761717 0.284488 0.0125691
4.7300534 0.0732519 0.2945949 0.0133561
4.8103175 0.0701914 0.3047515 0.011969
4.8919377 0.0755148 0.316747 0.0130841
4.9749365 0.0709304 0.3259204 0.0123413
5.0593368 0.069128 0.3383479 0.012264
5.1451616 0.0645096 0.3493927 0.0112285
5.2324346 0.0651007 0.3612686 0.0115213
5.3211796 0.0623787 0.3745807 0.0111082
5.411421 0.0623971 0.3877706 0.0116911
5.5031834 0.0611884 0.3992855 0.0112079
5.5964921 0.0617689 0.4140972 0.011879
5.6913726 0.0580334 0.4277155 0.0106351
5.7878508 0.0541078 0.4418872 0.0100391
5.885953 0.0534153 0.4572034 0.0107219
5.9857062 0.0538053 0.4706365 0.011372
6.0871376 0.053346 0.4852972 0.0104032
6.1902748 0.061049 0.5019893 0.0124492
6.2951459 0.0545031 0.5191982 0.0113152
6.4017798 0.0540656 0.5356463 0.012475
&


==> anc/ancremoved/plot_trueenergydensity.agr <==
# Grace project file
#
@version 50124
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Wed Feb 24 15:50:37 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, -0.0005, 5, 2
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.244118, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "T/T\sc"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "\f{Symbol}e\f{}/T\S4\N"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.2
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format decimal
@    yaxis  ticklabel prec 1
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.9
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydxdy
@    s0 symbol 1
@    s0 symbol size 0.250000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.030000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot_trueenergydensity.agr"
@    s0 legend  "Nt=4"
@    s1 hidden false
@    s1 type xydxdy
@    s1 symbol 2
@    s1 symbol size 0.200000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "plot_trueenergydensity.agr"
@    s1 legend  "Nt=5"
@target G0.S0
@type xydxdy
0.677578 -0.000446 0.005437 0.007201
0.685594 0.009611 0.005283 0.007445
0.693817 0.005842 0.005548 0.007094
0.702248 0.00709 0.005256 0.006736
0.710889 0.009766 0.005483 0.006787
0.719744 0.015997 0.005189 0.007034
0.728813 0.010847 0.005312 0.006414
0.7381 0.02335 0.005393 0.007905
0.747607 0.013838 0.005357 0.006421
0.757337 0.026353 0.005628 0.007545
0.767291 0.031996 0.005444 0.008057
0.777474 0.017296 0.005699 0.00649
0.787887 0.029495 0.005664 0.00725
0.798533 0.037594 0.006005 0.008063
0.809416 0.03067 0.006128 0.016358
0.820538 0.036319 0.005884 0.017201
0.831903 0.043579 0.006352 0.01696
0.843514 0.040022 0.006375 0.016233
0.855373 0.049972 0.00633 0.01668
0.867484 0.04818 0.006559 0.015957
0.87985 0.060909 0.006717 0.016279
0.892476 0.051301 0.007026 0.01576
0.905364 0.069478 0.006918 0.016366
0.918518 0.064373 0.007415 0.01587
0.931942 0.063036 0.007733 0.015956
0.945639 0.059512 0.007452 0.015633
0.959614 0.071852 0.007282 0.016432
0.97387 0.079902 0.007545 0.019554
0.988411 0.133991 0.007569 0.026564
1.003242 0.245218 0.007882 0.038472
1.018367 0.461738 0.007918 0.054572
1.033789 0.674338 0.00799 0.070938
1.049515 0.826998 0.008304 0.080041
1.065546 0.921484 0.008604 0.082149
1.08189 1.028347 0.008562 0.087426
1.098549 1.105104 0.008422 0.089082
1.115529 1.17897 0.009151 0.090599
1.132835 1.232464 0.008758 0.089624
1.150471 1.284556 0.009285 0.088799
1.168443 1.345162 0.009514 0.088673
1.186755 1.370036 0.00983 0.085586
1.205413 1.402872 0.009788 0.083166
1.224423 1.43434 0.009925 0.080978
1.243789 1.45835 0.010026 0.078252
1.263518 1.478997 0.010028 0.075431
1.283614 1.501352 0.010871 0.073363
1.304084 1.513773 0.010388 0.069933
1.324933 1.527832 0.01104 0.067372
1.346168 1.547461 0.011281 0.065446
1.367794 1.554911 0.010961 0.062152
1.389818 1.562199 0.012059 0.059769
1.412245 1.57625 0.011894 0.057632
1.435083 1.580844 0.012083 0.054941
1.458338 1.589036 0.012561 0.052896
1.482016 1.590202 0.012692 0.050208
1.506124 1.597024 0.012524 0.048131
1.530669 1.607402 0.013585 0.046845
1.555659 1.606592 0.013585 0.044651
1.581099 1.613455 0.013689 0.043203
1.606998 1.614642 0.014141 0.041378
1.633363 1.619069 0.014285 0.03996
1.660201 1.624926 0.01488 0.038744
1.68752 1.629503 0.014904 0.037488
1.715328 1.632867 0.015855 0.036282
1.743632 1.634328 0.01716 0.035023
1.772441 1.636851 0.015963 0.033694
1.801763 1.640997 0.016695 0.032759
1.831607 1.642711 0.017122 0.031587
1.86198 1.644785 0.018066 0.030598
1.892891 1.647388 0.018472 0.029673
1.92435 1.652009 0.018652 0.028912
1.956364 1.648826 0.019443 0.027646
1.988944 1.655689 0.019887 0.027217
2.022098 1.662315 0.020585 0.026747
2.055836 1.662831 0.021662 0.02584
2.090168 1.665038 0.023389 0.025182
2.125102 1.666892 0.024687 0.024457
2.160649 1.669007 0.025899 0.023798
2.19682 1.668875 0.027381 0.022958
2.233624 1.672769 0.029361 0.022563
2.271071 1.675936 0.030687 0.022028
2.309173 1.679923 0.032408 0.02164
2.34794 1.679128 0.034252 0.020855
2.387383 1.682703 0.035904 0.020454
2.427513 1.686039 0.038425 0.020114
2.468342 1.68933 0.039931 0.019694
2.50988 1.690668 0.042204 0.019189
2.552141 1.693452 0.04509 0.018836
2.595134 1.694158 0.046404 0.018226
2.638874 1.696717 0.049179 0.017891
2.683372 1.697454 0.051529 0.017355
2.72864 1.700703 0.05437 0.017109
2.774692 1.703394 0.057507 0.016817
2.82154 1.706939 0.060557 0.016631
2.869197 1.708721 0.063321 0.01625
2.917677 1.709077 0.065926 0.015733
2.966994 1.709186 0.069645 0.015285
3.017161 1.713935 0.073484 0.015254
3.068192 1.717051 0.076613 0.015066
3.120102 1.721232 0.080238 0.01505
3.172905 1.722636 0.08387 0.014665
3.226616 1.722366 0.087663 0.014266
3.281251 1.726272 0.092325 0.014139
3.336823 1.726232 0.096112 0.01365
3.39335 1.729152 0.10099 0.013545
3.450846 1.733946 0.104835 0.01362
3.509328 1.733549 0.110276 0.013152
3.568812 1.73592 0.115854 0.013054
3.629314 1.738287 0.120576 0.012859
3.690853 1.739895 0.12512 0.012605
3.753444 1.73999 0.131012 0.012225
3.817105 1.743277 0.136086 0.012211
3.881855 1.74783 0.142788 0.012379
3.94771 1.745351 0.147771 0.011655
4.014689 1.752299 0.153939 0.012124
4.082812 1.750377 0.161644 0.011503
4.152096 1.748323 0.167483 0.010864
4.222561 1.753807 0.173485 0.011206
4.294227 1.755618 0.181432 0.011091
4.367114 1.755641 0.188781 0.010736
4.441242 1.759046 0.196324 0.010808
4.516631 1.758862 0.20502 0.010442
4.593302 1.759973 0.212476 0.010275
&
@target G0.S1
@type xydxdy
0.713981 0.011011 0.005621 0.009389
0.724291 0.016209 0.005534 0.009009
0.734814 0.02412 0.005932 0.008959
0.745553 0.007233 0.006186 0.009309
0.756511 0.026877 0.005962 0.009366
0.767691 0.016909 0.005826 0.008761
0.779096 0.022205 0.006036 0.016061
0.790729 0.029558 0.006055 0.014446
0.802594 0.029726 0.006306 0.016487
0.814693 0.040429 0.006334 0.012561
0.827032 0.040579 0.006392 0.012216
0.839612 0.027806 0.006643 0.014855
0.852437 0.032476 0.006883 0.015538
0.865512 0.051816 0.006849 0.018549
0.878839 0.052568 0.006738 0.016669
0.892423 0.062225 0.00732 0.013818
0.906268 0.067976 0.007006 0.01465
0.920377 0.070448 0.007428 0.012105
0.934754 0.083174 0.007611 0.01386
0.949404 0.075976 0.007864 0.017062
0.964331 0.088504 0.007831 0.014638
0.979538 0.115067 0.00794 0.019136
0.995032 0.194572 0.00802 0.024946
1.010814 0.422178 0.008022 0.040981
1.026892 0.616234 0.008697 0.051067
1.043267 0.775893 0.008311 0.057956
1.059947 0.899775 0.008832 0.063718
1.076934 0.987805 0.009024 0.065814
1.094235 1.055454 0.008769 0.067028
1.111854 1.120418 0.009647 0.06878
1.129796 1.191864 0.009515 0.070426
1.148067 1.238624 0.009666 0.070191
1.16667 1.279821 0.010049 0.069829
1.185613 1.31264 0.010154 0.068558
1.204899 1.346074 0.010019 0.067487
1.224535 1.382274 0.010868 0.067324
1.244527 1.40519 0.010868 0.065844
1.264879 1.428173 0.010951 0.064696
1.285598 1.441476 0.011312 0.062668
1.30669 1.461858 0.011428 0.061551
1.328161 1.479593 0.011904 0.060337
1.350016 1.499831 0.011924 0.059312
1.372262 1.508807 0.012684 0.057629
1.394906 1.518515 0.013728 0.056204
1.417953 1.527019 0.01277 0.054361
1.441411 1.532884 0.013356 0.052886
1.465285 1.540732 0.013697 0.051276
1.489584 1.548055 0.014453 0.049994
1.514313 1.554354 0.014778 0.048587
1.53948 1.563272 0.014921 0.047427
1.565092 1.566368 0.015554 0.046027
1.591155 1.576049 0.01591 0.045268
1.617679 1.585931 0.016468 0.044272
1.644669 1.581671 0.017329 0.042365
1.672134 1.594411 0.018711 0.041986
1.700082 1.594058 0.019749 0.040486
1.72852 1.600858 0.020719 0.039706
1.757456 1.600561 0.021905 0.038228
1.786899 1.604142 0.023489 0.037357
1.816857 1.611012 0.02455 0.036543
1.847339 1.619344 0.025926 0.036063
1.878352 1.61659 0.027402 0.034612
1.909906 1.622309 0.028723 0.033958
1.942011 1.629403 0.03074 0.033481
1.974673 1.63427 0.031945 0.032808
2.007904 1.636501 0.033763 0.031914
2.041712 1.640764 0.036072 0.031261
2.076108 1.635313 0.037123 0.029559
2.111099 1.647891 0.039343 0.029851
2.146698 1.649764 0.041223 0.028958
2.182912 1.65315 0.043496 0.028324
2.219753 1.653288 0.046006 0.027382
2.257232 1.657773 0.048445 0.026995
2.295358 1.665115 0.050657 0.026785
2.334142 1.665938 0.052741 0.025984
2.373595 1.664236 0.055716 0.025033
2.413729 1.670083 0.058787 0.024874
2.454554 1.680715 0.06129 0.024981
2.496082 1.676952 0.06419 0.023869
2.538324 1.680215 0.067096 0.023292
2.581293 1.680899 0.07013 0.022968
2.625001 1.690845 0.07386 0.022936
2.669459 1.687213 0.076889 0.021729
2.71468 1.692363 0.080792 0.021597
2.760677 1.692545 0.083868 0.020805
2.807462 1.695881 0.088221 0.020704
2.855049 1.702485 0.092683 0.020815
2.903452 1.700602 0.096461 0.019761
2.952682 1.706777 0.100096 0.019764
3.002755 1.707291 0.104809 0.019214
3.053684 1.709959 0.108869 0.018863
3.105484 1.716357 0.11423 0.019048
3.158168 1.715704 0.118217 0.018371
3.211751 1.722887 0.123151 0.018547
3.266249 1.721499 0.129316 0.017746
3.321677 1.724175 0.133986 0.017505
3.378049 1.728142 0.138788 0.017404
3.435382 1.732278 0.145146 0.017419
3.493691 1.72826 0.151025 0.016318
3.552993 1.731015 0.157059 0.016033
3.613305 1.734601 0.164016 0.015964
3.674642 1.738377 0.169981 0.016021
3.737022 1.73899 0.176425 0.015654
3.800462 1.738636 0.183636 0.015135
3.864979 1.745106 0.190431 0.015349
3.930593 1.7436 0.198623 0.014807
3.99732 1.749729 0.205952 0.014944
4.065179 1.753574 0.21267 0.0152
4.134188 1.755303 0.220243 0.014843
4.204368 1.757264 0.229892 0.01456
4.275737 1.754079 0.237908 0.013534
4.348316 1.760894 0.246134 0.014265
4.422123 1.761919 0.255488 0.013774
4.497179 1.757337 0.264844 0.012662
4.573506 1.763577 0.275402 0.013679
4.651123 1.766201 0.284488 0.013122
4.730053 1.766705 0.294595 0.013878
4.810318 1.766935 0.304752 0.012553
4.891938 1.775547 0.316747 0.01362
4.974937 1.774418 0.32592 0.012909
5.059337 1.775758 0.338348 0.012837
5.145162 1.774236 0.349393 0.011854
5.232435 1.77774 0.361269 0.012131
5.32118 1.777975 0.374581 0.011741
5.411421 1.780803 0.387771 0.012296
5.503183 1.782432 0.399286 0.011839
5.596492 1.785791 0.414097 0.012476
5.691373 1.784817 0.427716 0.011302
5.787851 1.783421 0.441887 0.010743
5.885953 1.785148 0.457203 0.011385
5.985706 1.787975 0.470637 0.012002
6.087138 1.789944 0.485297 0.01109
6.190275 1.800174 0.501989 0.013029
6.295146 1.796362 0.519198 0.011955
6.40178 1.798272 0.535646 0.013061
&


==> anc/plot-Nt_vs_beta.agr <==
# Grace project file
#
@version 50124
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sat Jan  9 16:02:46 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 1.5, 0, 2.2, 20
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.366141, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "\f{Symbol}b"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "N\s\f{Symbol}t"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 5
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.9
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydx
@    s0 symbol 1
@    s0 symbol size 1.500000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 2.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 0.5
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.370000
@    s0 errorbar linewidth 2.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 2.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot-Nt_vs_beta.agr"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "Cols 1:2:3"
@    s1 legend  "c1,X20"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 3
@    s2 symbol pattern 1
@    s2 symbol fill color 3
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 3
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 3
@    s2 errorbar pattern 1
@    s2 errorbar size 0.030000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "Cols 1:2:3"
@    s2 legend  "c1,c2"
@target G0.S0
@type xydx
1.59624 3 0.00013
1.699 4 0.001
1.8287 6 0.0011
1.8747 7 0.003
1.92 8 0.005
&
@target G0.S1
@type xydy
1.5 2.4386173 0.0302979
1.501 2.4427478 0.0306398
1.502 2.4469133 0.0306469
1.503 2.4511136 0.0305928
1.504 2.4553488 0.0299737
1.505 2.4596189 0.0294338
1.506 2.463924 0.0292618
1.507 2.468264 0.0298753
1.508 2.472639 0.0293905
1.509 2.477049 0.0289622
1.51 2.481494 0.0283708
1.511 2.485974 0.0285477
1.512 2.4904891 0.0279799
1.513 2.4950392 0.0273444
1.514 2.4996245 0.0283819
1.515 2.5042449 0.0264823
1.516 2.5089004 0.0273139
1.517 2.5135911 0.0265002
1.518 2.518317 0.0262986
1.519 2.523078 0.0269926
1.52 2.5278744 0.0264324
1.521 2.532706 0.0266867
1.522 2.5375729 0.0269632
1.523 2.5424751 0.0269685
1.524 2.5474127 0.0264584
1.525 2.5523856 0.026269
1.526 2.557394 0.026432
1.527 2.5624377 0.0246474
1.528 2.567517 0.0267583
1.529 2.5726317 0.0245781
1.53 2.5777819 0.0242888
1.531 2.5829677 0.0244161
1.532 2.5881891 0.0238377
1.533 2.5934461 0.0235229
1.534 2.5987388 0.0233148
1.535 2.6040671 0.0241217
1.536 2.6094311 0.0230181
1.537 2.6148309 0.0240438
1.538 2.6202665 0.0241096
1.539 2.6257378 0.0244483
1.54 2.6312451 0.0231675
1.541 2.6367882 0.0230255
1.542 2.6423672 0.0228703
1.543 2.6479822 0.0233352
1.544 2.6536332 0.0230837
1.545 2.6593202 0.022762
1.546 2.6650433 0.0221797
1.547 2.6708025 0.0224887
1.548 2.6765979 0.0226728
1.549 2.6824294 0.0223411
1.55 2.6882972 0.0223874
1.551 2.6942013 0.0226482
1.552 2.7001416 0.0224406
1.553 2.7061183 0.021404
1.554 2.7121314 0.0223986
1.555 2.718181 0.0217468
1.556 2.724267 0.0219199
1.557 2.7303896 0.0228078
1.558 2.7365487 0.0220485
1.559 2.7427444 0.0211321
1.56 2.7489768 0.0211331
1.561 2.7552459 0.0219181
1.562 2.7615517 0.0227046
1.563 2.7678943 0.0220522
1.564 2.7742738 0.0221752
1.565 2.7806901 0.0221909
1.566 2.7871434 0.0213955
1.567 2.7936337 0.0222172
1.568 2.800161 0.0218465
1.569 2.8067254 0.0217468
1.57 2.8133269 0.0210232
1.571 2.8199656 0.021736
1.572 2.8266416 0.0210869
1.573 2.8333548 0.0219733
1.574 2.8401053 0.0206109
1.575 2.8468933 0.021932
1.576 2.8537186 0.0219444
1.577 2.8605815 0.0214752
1.578 2.8674819 0.021996
1.579 2.8744199 0.021968
1.58 2.8813956 0.020755
1.581 2.888409 0.0211939
1.582 2.8954601 0.0212304
1.583 2.9025491 0.0209556
1.584 2.9096759 0.0215977
1.585 2.9168407 0.0212458
1.586 2.9240434 0.0215201
1.587 2.9312842 0.0218591
1.588 2.9385631 0.0223446
1.589 2.9458802 0.0222977
1.59 2.9532355 0.021572
1.591 2.9606291 0.0212502
1.592 2.968061 0.0215202
1.593 2.9755313 0.0218862
1.594 2.9830401 0.0215701
1.595 2.9905874 0.0214287
1.596 2.9981733 0.0207804
1.597 3.0057978 0.0221009
1.598 3.0134611 0.0217808
1.599 3.0211631 0.0216294
1.6 3.0289039 0.0225108
1.601 3.0366837 0.0220975
1.602 3.0445024 0.0230265
1.603 3.0523602 0.0220135
1.604 3.060257 0.0229792
1.605 3.068193 0.0217752
1.606 3.0761683 0.0221658
1.607 3.0841828 0.0227881
1.608 3.0922367 0.0218662
1.609 3.10033 0.0228113
1.61 3.1084628 0.0227973
1.611 3.1166352 0.0230238
1.612 3.1248473 0.0240155
1.613 3.133099 0.0236589
1.614 3.1413905 0.022448
1.615 3.1497219 0.0226569
1.616 3.1580931 0.0235379
1.617 3.1665044 0.0228718
1.618 3.1749557 0.0238694
1.619 3.1834472 0.0239157
1.62 3.1919788 0.0240197
1.621 3.2005508 0.0232854
1.622 3.209163 0.0228878
1.623 3.2178158 0.0239869
1.624 3.226509 0.0235904
1.625 3.2352428 0.0245119
1.626 3.2440172 0.0238509
1.627 3.2528324 0.0235731
1.628 3.2616883 0.0241728
1.629 3.2705852 0.0240187
1.63 3.279523 0.0235354
1.631 3.2885018 0.0236846
1.632 3.2975218 0.0244618
1.633 3.306583 0.025145
1.634 3.3156854 0.0251421
1.635 3.3248292 0.0254101
1.636 3.3340144 0.0254747
1.637 3.3432411 0.0257815
1.638 3.3525094 0.0242792
1.639 3.3618194 0.0252678
1.64 3.3711711 0.0254989
1.641 3.3805647 0.0249009
1.642 3.3900002 0.0247835
1.643 3.3994777 0.0252628
1.644 3.4089973 0.0253294
1.645 3.4185591 0.02532
1.646 3.4281631 0.0259284
1.647 3.4378095 0.0257156
1.648 3.4474983 0.026238
1.649 3.4572296 0.0257365
1.65 3.4670035 0.0262361
1.651 3.4768201 0.0267729
1.652 3.4866795 0.0266468
1.653 3.4965817 0.0267859
1.654 3.5065269 0.0275956
1.655 3.5165152 0.0268674
1.656 3.5265465 0.0270717
1.657 3.5366211 0.0274288
1.658 3.546739 0.0277239
1.659 3.5569003 0.0270925
1.66 3.5671051 0.0281038
1.661 3.5773535 0.0282754
1.662 3.5876455 0.0269711
1.663 3.5979813 0.0286632
1.664 3.608361 0.0275907
1.665 3.6187846 0.0276712
1.666 3.6292523 0.0278696
1.667 3.6397641 0.0286136
1.668 3.6503202 0.0277783
1.669 3.6609206 0.0285888
1.67 3.6715654 0.0296596
1.671 3.6822547 0.0293652
1.672 3.6929887 0.0288323
1.673 3.7037674 0.0280148
1.674 3.7145909 0.028681
1.675 3.7254593 0.0309315
1.676 3.7363727 0.0287675
1.677 3.7473313 0.0290913
1.678 3.758335 0.0292865
1.679 3.7693841 0.0295299
1.68 3.7804786 0.0298089
1.681 3.7916186 0.0293771
1.682 3.8028042 0.0296679
1.683 3.8140355 0.0298772
1.684 3.8253126 0.030847
1.685 3.8366357 0.0291295
1.686 3.8480048 0.0297754
1.687 3.85942 0.0296506
1.688 3.8708815 0.0282243
1.689 3.8823892 0.0293246
1.69 3.8939435 0.0301806
1.691 3.9055443 0.0316595
1.692 3.9171917 0.0300371
1.693 3.9288859 0.0307014
1.694 3.940627 0.0299926
1.695 3.952415 0.0302754
1.696 3.9642501 0.0304926
1.697 3.9761324 0.0304776
1.698 3.9880621 0.0322875
1.699 4.0000391 0.030585
1.7 4.0120636 0.0315282
1.701 4.0241358 0.0312462
1.702 4.0362558 0.0312953
1.703 4.0484235 0.0311902
1.704 4.0606393 0.0319061
1.705 4.0729031 0.0316722
1.706 4.0852151 0.0318483
1.707 4.0975754 0.031972
1.708 4.1099842 0.0334766
1.709 4.1224415 0.0335277
1.71 4.1349474 0.0319587
1.711 4.1475021 0.0333592
1.712 4.1601056 0.0322926
1.713 4.1727582 0.0334078
1.714 4.1854598 0.032628
1.715 4.1982107 0.0332156
1.716 4.211011 0.0338915
1.717 4.2238607 0.0338276
1.718 4.23676 0.0338674
1.719 4.2497089 0.0331927
1.72 4.2627078 0.0344152
1.721 4.2757565 0.0337278
1.722 4.2888553 0.0338601
1.723 4.3020043 0.0343948
1.724 4.3152036 0.0331745
1.725 4.3284534 0.034247
1.726 4.3417537 0.0352364
1.727 4.3551046 0.0339845
1.728 4.3685064 0.0349933
1.729 4.381959 0.0358678
1.73 4.3954628 0.0336896
1.731 4.4090177 0.0347211
1.732 4.4226239 0.0343333
1.733 4.4362815 0.0354296
1.734 4.4499906 0.0369622
1.735 4.4637515 0.0366022
1.736 4.4775641 0.0368305
1.737 4.4914287 0.0365342
1.738 4.5053453 0.0351832
1.739 4.5193141 0.0363231
1.74 4.5333353 0.0350327
1.741 4.5474089 0.0349217
1.742 4.5615351 0.036667
1.743 4.5757139 0.0352225
1.744 4.5899457 0.0361526
1.745 4.6042304 0.0371413
1.746 4.6185682 0.0369292
1.747 4.6329593 0.0361994
1.748 4.6474037 0.0371832
1.749 4.6619016 0.036524
1.75 4.6764532 0.0380554
1.751 4.6910586 0.0376231
1.752 4.7057179 0.0389382
1.753 4.7204312 0.037209
1.754 4.7351987 0.0386398
1.755 4.7500205 0.0393193
1.756 4.7648969 0.0385443
1.757 4.7798278 0.0387666
1.758 4.7948134 0.0382916
1.759 4.8098539 0.0398905
1.76 4.8249495 0.0391532
1.761 4.8401002 0.0392052
1.762 4.8553062 0.0388857
1.763 4.8705677 0.0400609
1.764 4.8858847 0.0386759
1.765 4.9012575 0.039699
1.766 4.9166861 0.0396708
1.767 4.9321708 0.0397177
1.768 4.9477116 0.0406761
1.769 4.9633087 0.0404483
1.77 4.9789623 0.0401024
1.771 4.9946724 0.0392568
1.772 5.0104393 0.0416011
1.773 5.0262631 0.0405824
1.774 5.0421439 0.0401637
1.775 5.0580819 0.0401104
1.776 5.0740773 0.0403824
1.777 5.0901301 0.0423737
1.778 5.1062405 0.0416311
1.779 5.1224087 0.0402087
1.78 5.1386349 0.0434833
1.781 5.1549191 0.0424447
1.782 5.1712616 0.0419458
1.783 5.1876624 0.0425702
1.784 5.2041218 0.0436206
1.785 5.2206399 0.041553
1.786 5.2372168 0.0430414
1.787 5.2538527 0.0456072
1.788 5.2705478 0.0433389
1.789 5.2873022 0.0443261
1.79 5.304116 0.0441582
1.791 5.3209895 0.0425117
1.792 5.3379228 0.0427737
1.793 5.354916 0.0447846
1.794 5.3719693 0.0460793
1.795 5.3890828 0.045122
1.796 5.4062568 0.0433085
1.797 5.4234913 0.0464817
1.798 5.4407865 0.0451656
1.799 5.4581427 0.0450782
1.8 5.4755599 0.0438431
1.801 5.4930384 0.0449406
1.802 5.5105782 0.0454214
1.803 5.5281795 0.0452785
1.804 5.5458426 0.046808
1.805 5.5635676 0.0482366
1.806 5.5813545 0.0467034
1.807 5.5992037 0.0479329
1.808 5.6171153 0.0465508
1.809 5.6350894 0.0458852
1.81 5.6531262 0.0475754
1.811 5.6712259 0.0464295
1.812 5.6893886 0.0474953
1.813 5.7076145 0.0476273
1.814 5.7259038 0.0480539
1.815 5.7442567 0.0483317
1.816 5.7626733 0.0483845
1.817 5.7811537 0.0497932
1.818 5.7996983 0.0486598
1.819 5.818307 0.0499447
1.82 5.8369802 0.0502449
1.821 5.855718 0.0503123
1.822 5.8745205 0.0501053
1.823 5.893388 0.0507691
1.824 5.9123205 0.0500892
1.825 5.9313184 0.0507684
1.826 5.9503817 0.0519657
1.827 5.9695106 0.0517541
1.828 5.9887054 0.0502629
1.829 6.0079662 0.052993
1.83 6.0272931 0.0500956
1.831 6.0466864 0.0499279
1.832 6.0661462 0.0527265
1.833 6.0856728 0.0540024
1.834 6.1052662 0.0521359
1.835 6.1249267 0.0543403
1.836 6.1446545 0.0540069
1.837 6.1644497 0.0528475
1.838 6.1843126 0.0535621
1.839 6.2042432 0.0542973
1.84 6.2242419 0.0543397
1.841 6.2443087 0.0553219
1.842 6.264444 0.0529362
1.843 6.2846477 0.0556443
1.844 6.3049203 0.0563202
1.845 6.3252617 0.0547566
1.846 6.3456723 0.056154
1.847 6.3661522 0.0572449
1.848 6.3867016 0.0555501
1.849 6.4073207 0.0572764
1.85 6.4280096 0.0565627
1.851 6.4487687 0.0593503
1.852 6.469598 0.0582666
1.853 6.4904978 0.0571833
1.854 6.5114682 0.0576366
1.855 6.5325095 0.0571419
1.856 6.5536218 0.0581239
1.857 6.5748054 0.0608422
1.858 6.5960604 0.060335
1.859 6.6173871 0.0573907
1.86 6.6387856 0.0595204
1.861 6.6602561 0.0618805
1.862 6.6817988 0.0601035
1.863 6.703414 0.0605418
1.864 6.7251018 0.0605462
1.865 6.7468624 0.0596182
1.866 6.7686961 0.0599377
1.867 6.790603 0.0615459
1.868 6.8125834 0.0634247
1.869 6.8346373 0.0625316
1.87 6.8567652 0.0634184
1.871 6.8789671 0.0614688
1.872 6.9012432 0.065278
1.873 6.9235938 0.0658737
1.874 6.9460191 0.063915
1.875 6.9685192 0.0686382
1.876 6.9910945 0.0643483
1.877 7.013745 0.0669014
1.878 7.036471 0.0656546
1.879 7.0592728 0.0672999
1.88 7.0821505 0.06385
1.881 7.1051043 0.0684803
1.882 7.1281344 0.0643732
1.883 7.1512412 0.0664809
1.884 7.1744247 0.0672239
1.885 7.1976851 0.0667817
1.886 7.2210228 0.0684537
1.887 7.2444379 0.0686947
1.888 7.2679307 0.068448
1.889 7.2915013 0.0697223
1.89 7.31515 0.0684861
1.891 7.3388769 0.0699339
1.892 7.3626824 0.0695505
1.893 7.3865666 0.0700695
1.894 7.4105298 0.0706243
1.895 7.4345721 0.0722633
1.896 7.4586938 0.0712468
1.897 7.4828952 0.0710356
1.898 7.5071763 0.0738366
1.899 7.5315376 0.0713253
1.9 7.5559791 0.0738887
1.901 7.5805011 0.0742093
1.902 7.6051039 0.0727598
1.903 7.6297876 0.0742891
1.904 7.6545526 0.0731581
1.905 7.6793989 0.0746066
1.906 7.7043269 0.0739809
1.907 7.7293368 0.074709
1.908 7.7544288 0.0771162
1.909 7.7796031 0.0780389
1.91 7.80486 0.0777706
1.911 7.8301997 0.0784971
1.912 7.8556225 0.0780852
1.913 7.8811285 0.0756598
1.914 7.906718 0.0815348
1.915 7.9323913 0.07955
1.916 7.9581486 0.0804792
1.917 7.9839901 0.0829143
1.918 8.009916 0.0792016
1.919 8.0359266 0.0809908
1.92 8.0620222 0.0808
1.921 8.0882029 0.0829378
1.922 8.114469 0.0840015
1.923 8.1408208 0.0864401
1.924 8.1672585 0.0847756
1.925 8.1937823 0.0822572
1.926 8.2203926 0.0855585
1.927 8.2470894 0.0876611
1.928 8.2738731 0.0871904
1.929 8.3007439 0.0892829
1.93 8.3277021 0.0884757
1.931 8.3547479 0.087998
1.932 8.3818816 0.0878786
1.933 8.4091034 0.0875964
1.934 8.4364135 0.0877236
1.935 8.4638123 0.0903526
1.936 8.4912999 0.0873897
1.937 8.5188766 0.0938339
1.938 8.5465427 0.0894966
1.939 8.5742984 0.0884975
1.94 8.602144 0.0915297
1.941 8.6300797 0.0930763
1.942 8.6581059 0.0939544
1.943 8.6862226 0.0953235
1.944 8.7144303 0.0928228
1.945 8.7427291 0.0944818
1.946 8.7711193 0.0959635
1.947 8.7996012 0.0983298
1.948 8.828175 0.098868
1.949 8.8568411 0.096878
1.95 8.8855996 0.0998163
1.951 8.9144508 0.0952996
1.952 8.943395 0.0966323
1.953 8.9724325 0.0979116
1.954 9.0015635 0.0986534
1.955 9.0307883 0.1011001
1.956 9.0601071 0.1006139
1.957 9.0895203 0.1006314
1.958 9.119028 0.1004913
1.959 9.1486306 0.1054517
1.96 9.1783284 0.1035527
1.961 9.2081215 0.0999132
1.962 9.2380103 0.1045956
1.963 9.2679951 0.1056677
1.964 9.2980761 0.1073489
1.965 9.3282536 0.1069617
1.966 9.3585278 0.1068609
1.967 9.3888991 0.1074028
1.968 9.4193677 0.1097423
1.969 9.4499339 0.1081889
1.97 9.480598 0.108432
1.971 9.5113603 0.1103609
1.972 9.542221 0.1089203
1.973 9.5731804 0.1130849
1.974 9.6042389 0.114128
1.975 9.6353966 0.1156281
1.976 9.6666539 0.1103929
1.977 9.698011 0.1195172
1.978 9.7294683 0.1101957
1.979 9.761026 0.1182998
1.98 9.7926845 0.1147343
1.981 9.8244439 0.1169935
1.982 9.8563046 0.115096
1.983 9.8882669 0.1178647
1.984 9.9203311 0.119933
1.985 9.9524975 0.1194438
1.986 9.9847663 0.1226046
1.987 10.017138 0.1203817
1.988 10.049613 0.122866
1.989 10.08219 0.1217073
1.99 10.114872 0.1272045
1.991 10.147657 0.1215786
1.992 10.180547 0.1276433
1.993 10.213542 0.1247676
1.994 10.246641 0.1258736
1.995 10.279845 0.1233065
1.996 10.313155 0.1314904
1.997 10.34657 0.1306144
1.998 10.380091 0.1317752
1.999 10.413719 0.1262192
2 10.447454 0.1295691
2.001 10.481295 0.1337005
2.002 10.515244 0.132967
2.003 10.5493 0.1311985
2.004 10.583464 0.1334535
2.005 10.617736 0.1318588
2.006 10.652117 0.1375269
2.007 10.686607 0.1363256
2.008 10.721205 0.1311707
2.009 10.755914 0.1373004
2.01 10.790732 0.1369123
2.011 10.825659 0.1433237
2.012 10.860698 0.143602
2.013 10.895847 0.1365289
2.014 10.931107 0.1440979
2.015 10.966478 0.1435537
2.016 11.001962 0.1418579
2.017 11.037556 0.1378745
2.018 11.073264 0.1427243
2.019 11.109084 0.1428204
2.02 11.145017 0.1490058
2.021 11.181063 0.1417024
2.022 11.217223 0.1450933
2.023 11.253496 0.1494401
2.024 11.289884 0.1541588
2.025 11.326387 0.1501727
2.026 11.363004 0.1529028
2.027 11.399737 0.1533029
2.028 11.436585 0.1584872
2.029 11.473549 0.1542045
2.03 11.51063 0.1512624
2.031 11.547827 0.1564594
2.032 11.585141 0.1561364
2.033 11.622572 0.1570232
2.034 11.66012 0.1591207
2.035 11.697787 0.1593169
2.036 11.735572 0.1640531
2.037 11.773475 0.1667956
2.038 11.811498 0.163166
2.039 11.84964 0.1641262
2.04 11.887901 0.1673731
2.041 11.926282 0.1643218
2.042 11.964784 0.1708987
2.043 12.003406 0.1684805
2.044 12.042149 0.1687635
2.045 12.081014 0.168543
2.046 12.120001 0.1723159
2.047 12.159109 0.1657065
2.048 12.19834 0.1752838
2.049 12.237694 0.1679886
2.05 12.27717 0.1728351
2.051 12.316771 0.1665934
2.052 12.356495 0.1712546
2.053 12.396343 0.1770486
2.054 12.436316 0.1747587
2.055 12.476413 0.1759473
2.056 12.516636 0.1803216
2.057 12.556985 0.178645
2.058 12.59746 0.1838269
2.059 12.638061 0.1820471
2.06 12.678788 0.1806923
2.061 12.719643 0.1877811
2.062 12.760625 0.1832442
2.063 12.801735 0.1896674
2.064 12.842974 0.1849971
2.065 12.88434 0.1897855
2.066 12.925836 0.188104
2.067 12.967461 0.1860446
2.068 13.009216 0.1952082
2.069 13.051101 0.1944032
2.07 13.093116 0.1925849
2.071 13.135262 0.1919696
2.072 13.177539 0.2002537
2.073 13.219948 0.1948885
2.074 13.262488 0.2042326
2.075 13.305161 0.2001829
2.076 13.347967 0.2000427
2.077 13.390906 0.2014305
2.078 13.433978 0.201547
2.079 13.477184 0.1998001
2.08 13.520524 0.2012718
2.081 13.563999 0.2046663
2.082 13.607609 0.2088164
2.083 13.651355 0.214165
2.084 13.695236 0.2124272
2.085 13.739253 0.2109147
2.086 13.783407 0.207763
2.087 13.827698 0.212617
2.088 13.872127 0.2139896
2.089 13.916693 0.2194235
2.09 13.961397 0.2221062
2.091 14.00624 0.2145503
2.092 14.051221 0.2170097
2.093 14.096343 0.2247184
2.094 14.141603 0.2193853
2.095 14.187005 0.225851
2.096 14.232546 0.2168699
2.097 14.278229 0.2235359
2.098 14.324053 0.2288921
2.099 14.370019 0.2283227
2.1 14.416127 0.2259456
2.101 14.462378 0.2283331
2.102 14.508771 0.2305159
2.103 14.555308 0.2338558
2.104 14.60199 0.2298419
2.105 14.648815 0.2366001
2.106 14.695785 0.2343085
2.107 14.7429 0.2379402
2.108 14.790161 0.2369856
2.109 14.837567 0.2385873
2.11 14.88512 0.2382699
2.111 14.93282 0.2402004
2.112 14.980667 0.248575
2.113 15.028662 0.2472227
2.114 15.076805 0.24452
2.115 15.125096 0.2504519
2.116 15.173536 0.2493666
2.117 15.222126 0.2573777
2.118 15.270865 0.2474554
2.119 15.319755 0.2525244
2.12 15.368795 0.2497746
2.121 15.417986 0.2577525
2.122 15.467329 0.2547199
2.123 15.516824 0.2521705
2.124 15.566471 0.2564915
2.125 15.616272 0.2575443
2.126 15.666225 0.2617736
2.127 15.716332 0.2682642
2.128 15.766594 0.2634589
2.129 15.81701 0.2685156
2.13 15.867581 0.2720044
2.131 15.918307 0.2734137
2.132 15.96919 0.2712198
2.133 16.020229 0.2671744
2.134 16.071425 0.2749276
2.135 16.122778 0.2742155
2.136 16.174289 0.2751346
2.137 16.225959 0.2768249
2.138 16.277787 0.2784078
2.139 16.329774 0.2886869
2.14 16.38192 0.2752994
2.141 16.434227 0.28056
2.142 16.486695 0.287544
2.143 16.539323 0.2806159
2.144 16.592113 0.2872703
2.145 16.645065 0.2880554
2.146 16.698179 0.286343
2.147 16.751456 0.2955383
2.148 16.804897 0.2970631
2.149 16.858501 0.2968874
2.15 16.91227 0.2954271
2.151 16.966203 0.304597
2.152 17.020302 0.3014346
2.153 17.074566 0.3030918
2.154 17.128997 0.2949045
2.155 17.183594 0.3037843
2.156 17.238358 0.3036566
2.157 17.29329 0.311984
2.158 17.348391 0.3103628
2.159 17.40366 0.3069092
2.16 17.459098 0.3165825
2.161 17.514705 0.3147821
2.162 17.570483 0.3124684
2.163 17.626431 0.3241591
2.164 17.68255 0.3248532
2.165 17.738841 0.3215385
2.166 17.795304 0.327534
2.167 17.85194 0.319819
2.168 17.908749 0.3238264
2.169 17.965731 0.3283227
2.17 18.022887 0.3280215
2.171 18.080218 0.3304789
2.172 18.137724 0.3309035
2.173 18.195405 0.3400407
2.174 18.253263 0.3289335
2.175 18.311297 0.339815
2.176 18.369508 0.3429342
2.177 18.427897 0.3340119
2.178 18.486464 0.3424529
2.179 18.54521 0.3420757
2.18 18.604135 0.3449602
2.181 18.66324 0.3545624
2.182 18.722524 0.3451223
2.183 18.78199 0.3529105
2.184 18.841637 0.3521525
2.185 18.901465 0.3616407
2.186 18.961476 0.352361
2.187 19.02167 0.3524241
2.188 19.082047 0.3612968
2.189 19.142608 0.3587551
2.19 19.203353 0.3692852
2.191 19.264283 0.3726229
2.192 19.325399 0.3649221
2.193 19.386701 0.3670831
2.194 19.448189 0.3656317
2.195 19.509865 0.3685707
2.196 19.571728 0.3781251
2.197 19.633779 0.3757637
2.198 19.696019 0.3857002
2.199 19.758449 0.3778112
2.2 19.821068 0.3737859
2.201 19.883877 0.3891474
2.202 19.946877 0.3908188
2.203 20.010069 0.3840086
2.204 20.073453 0.389399
2.205 20.13703 0.396866
2.206 20.200799 0.4018411
2.207 20.264763 0.3892488
2.208 20.32892 0.3923147
2.209 20.393273 0.3923673
2.21 20.457821 0.4007559
2.211 20.522564 0.3907456
2.212 20.587505 0.411235
2.213 20.652642 0.404694
2.214 20.717977 0.420302
2.215 20.78351 0.4049529
2.216 20.849242 0.4170593
2.217 20.915173 0.4179389
2.218 20.981305 0.4246614
2.219 21.047637 0.4256365
2.22 21.11417 0.4189588
2.221 21.180904 0.4237372
2.222 21.247841 0.4151546
2.223 21.314981 0.4289329
2.224 21.382324 0.4286212
2.225 21.449871 0.4302934
2.226 21.517623 0.4330279
2.227 21.58558 0.445513
2.228 21.653743 0.4387512
2.229 21.722112 0.4419119
2.23 21.790688 0.4493292
2.231 21.859472 0.4460359
2.232 21.928464 0.4437639
2.233 21.997665 0.4552529
2.234 22.067075 0.4419864
2.235 22.136695 0.4528409
2.236 22.206526 0.4517871
2.237 22.276568 0.455783
2.238 22.346822 0.4685926
2.239 22.417288 0.4682251
2.24 22.487968 0.46316
2.241 22.558861 0.4756808
2.242 22.629968 0.4703306
2.243 22.70129 0.4708101
2.244 22.772828 0.4703721
2.245 22.844582 0.4727769
2.246 22.916552 0.4782337
2.247 22.98874 0.4818842
2.248 23.061146 0.4823408
2.249 23.133771 0.4797564
2.25 23.206615 0.4961784
2.251 23.279679 0.4947498
2.252 23.352964 0.4815588
2.253 23.426469 0.4949668
2.254 23.500197 0.4785774
2.255 23.574147 0.4901381
2.256 23.64832 0.4957573
2.257 23.722717 0.5028715
2.258 23.797338 0.51113
2.259 23.872184 0.5023824
2.26 23.947256 0.5113958
2.261 24.022554 0.5197274
2.262 24.09808 0.5086575
2.263 24.173833 0.5171214
2.264 24.249814 0.5082588
2.265 24.326024 0.5190752
2.266 24.402464 0.5270265
2.267 24.479135 0.5265051
2.268 24.556036 0.5297918
2.269 24.633169 0.5226294
2.27 24.710534 0.5290973
2.271 24.788132 0.542137
2.272 24.865964 0.5349655
2.273 24.94403 0.5417466
2.274 25.022331 0.5470463
2.275 25.100868 0.550234
2.276 25.179641 0.5572278
2.277 25.258651 0.5567501
2.278 25.337899 0.554913
2.279 25.417385 0.5551445
2.28 25.497111 0.5655551
2.281 25.577076 0.5485885
2.282 25.657282 0.5633538
2.283 25.737729 0.5638778
2.284 25.818417 0.5785862
2.285 25.899349 0.5671058
2.286 25.980523 0.5672049
2.287 26.061942 0.5735178
2.288 26.143605 0.580484
2.289 26.225513 0.5859002
2.29 26.307668 0.59279
2.291 26.390069 0.5844498
2.292 26.472718 0.5855091
2.293 26.555616 0.6000239
2.294 26.638762 0.6021242
2.295 26.722158 0.604744
2.296 26.805804 0.6112033
2.297 26.889701 0.6107496
2.298 26.97385 0.6141141
2.299 27.058252 0.6053117
2.3 27.142907 0.6188156
2.301 27.227815 0.6160632
2.302 27.312979 0.6166498
2.303 27.398398 0.6091316
2.304 27.484074 0.6120716
2.305 27.570006 0.6348747
2.306 27.656196 0.6411943
2.307 27.742644 0.632696
2.308 27.829352 0.6406759
2.309 27.91632 0.6424915
2.31 28.003548 0.6403996
2.311 28.091037 0.6349225
2.312 28.178789 0.6454189
2.313 28.266804 0.6543484
2.314 28.355082 0.648033
2.315 28.443625 0.6472704
2.316 28.532433 0.6788838
2.317 28.621507 0.6612451
2.318 28.710848 0.6707051
2.319 28.800457 0.6644302
2.32 28.890333 0.6706131
2.321 28.980479 0.6752079
2.322 29.070895 0.668601
2.323 29.161581 0.6781812
2.324 29.252538 0.6816483
2.325 29.343768 0.6940952
2.326 29.435271 0.6936425
2.327 29.527047 0.6742069
2.328 29.619098 0.7048823
2.329 29.711425 0.7107497
2.33 29.804027 0.7087874
2.331 29.896907 0.7038655
2.332 29.990064 0.7008299
2.333 30.083499 0.7136292
2.334 30.177214 0.7050364
2.335 30.271209 0.7298416
2.336 30.365485 0.7115557
2.337 30.460043 0.7214959
2.338 30.554883 0.7146815
2.339 30.650007 0.7337404
2.34 30.745414 0.7263068
2.341 30.841107 0.7458548
2.342 30.937086 0.7301441
2.343 31.033351 0.7496834
2.344 31.129904 0.7549062
2.345 31.226745 0.7620364
2.346 31.323875 0.7702249
2.347 31.421295 0.7572674
2.348 31.519006 0.7515645
2.349 31.617008 0.7670235
2.35 31.715303 0.7731331
2.351 31.813892 0.7709296
2.352 31.912774 0.7736496
2.353 32.011952 0.7823507
2.354 32.111425 0.7807816
2.355 32.211195 0.7823827
2.356 32.311263 0.7965995
2.357 32.411629 0.7931459
2.358 32.512294 0.8113646
2.359 32.613259 0.8161499
2.36 32.714526 0.7952895
2.361 32.816094 0.8045088
2.362 32.917965 0.8198712
2.363 33.020139 0.810256
2.364 33.122618 0.8017373
2.365 33.225403 0.8248465
2.366 33.328494 0.8204115
2.367 33.431891 0.8204447
2.368 33.535597 0.8195626
2.369 33.639612 0.831763
2.37 33.743936 0.8422739
2.371 33.848571 0.8446182
2.372 33.953518 0.837756
2.373 34.058777 0.8502394
2.374 34.164349 0.8401604
2.375 34.270236 0.8658753
2.376 34.376438 0.8605967
2.377 34.482956 0.8455726
2.378 34.589791 0.8744296
2.379 34.696943 0.8641123
2.38 34.804415 0.8787988
2.381 34.912206 0.8910735
2.382 35.020318 0.8763903
2.383 35.128751 0.8893754
2.384 35.237507 0.8949023
2.385 35.346587 0.8930171
2.386 35.45599 0.9086398
2.387 35.565719 0.9123587
2.388 35.675775 0.9018791
2.389 35.786157 0.9279834
2.39 35.896867 0.9117513
2.391 36.007907 0.9112935
2.392 36.119276 0.9249675
2.393 36.230976 0.9335655
2.394 36.343008 0.941643
2.395 36.455373 0.9320819
2.396 36.568072 0.9349141
2.397 36.681106 0.9434296
2.398 36.794475 0.9264017
2.399 36.908181 0.9425396
2.4 37.022224 0.9421286
2.401 37.136606 0.9569879
2.402 37.251328 0.9690141
2.403 37.36639 0.9594814
2.404 37.481794 0.9774585
2.405 37.59754 0.9722127
2.406 37.71363 0.9852906
2.407 37.830064 0.9580379
2.408 37.946844 0.9981625
2.409 38.06397 0.9894062
2.41 38.181444 1.0070031
2.411 38.299266 1.0212884
2.412 38.417438 1.0012987
2.413 38.53596 1.0078793
2.414 38.654833 1.022669
2.415 38.774059 1.0103374
2.416 38.893639 1.0157326
2.417 39.013573 1.0139614
2.418 39.133862 1.0382353
2.419 39.254508 1.0208032
2.42 39.375512 1.0327818
2.421 39.496874 1.0441987
2.422 39.618596 1.0257799
2.423 39.740679 1.061551
2.424 39.863123 1.0515308
2.425 39.98593 1.0559113
2.426 40.1091 1.0727508
2.427 40.232636 1.0851366
2.428 40.356537 1.0559425
2.429 40.480805 1.0792162
2.43 40.605442 1.0959451
2.431 40.730447 1.0895864
2.432 40.855822 1.0911412
2.433 40.981569 1.1144827
2.434 41.107688 1.1055921
2.435 41.234179 1.1069508
2.436 41.361046 1.0884922
2.437 41.488288 1.095036
2.438 41.615906 1.104289
2.439 41.743902 1.1259404
2.44 41.872276 1.1238298
2.441 42.00103 1.1168572
2.442 42.130165 1.1431344
2.443 42.259682 1.165123
2.444 42.389582 1.133245
2.445 42.519866 1.1624536
2.446 42.650536 1.1604007
2.447 42.781592 1.1547055
2.448 42.913035 1.1530067
2.449 43.044866 1.1733133
2.45 43.177088 1.1723377
2.451 43.3097 1.1740421
2.452 43.442704 1.1902123
2.453 43.576101 1.1913188
2.454 43.709892 1.1783574
2.455 43.844078 1.217887
2.456 43.978661 1.2084149
2.457 44.113642 1.2173128
2.458 44.249021 1.204905
2.459 44.3848 1.2216342
2.46 44.52098 1.2292335
2.461 44.657562 1.2389069
2.462 44.794547 1.2303785
2.463 44.931937 1.2463609
2.464 45.069732 1.2660897
2.465 45.207935 1.2406885
2.466 45.346545 1.261266
2.467 45.485564 1.2544629
2.468 45.624993 1.2664006
2.469 45.764834 1.2789921
2.47 45.905088 1.2786818
2.471 46.045755 1.3094229
2.472 46.186837 1.2819924
2.473 46.328336 1.3194821
2.474 46.470251 1.327612
2.475 46.612586 1.2962927
2.476 46.75534 1.3153998
2.477 46.898515 1.3340892
2.478 47.042112 1.3213286
2.479 47.186133 1.3401766
2.48 47.330578 1.3428209
2.481 47.475449 1.3447112
2.482 47.620747 1.329556
2.483 47.766474 1.3606171
2.484 47.912629 1.3533249
2.485 48.059216 1.3671081
2.486 48.206234 1.3963379
2.487 48.353686 1.3785431
2.488 48.501572 1.3694294
2.489 48.649894 1.3803987
2.49 48.798652 1.3858597
2.491 48.947849 1.3804385
2.492 49.097485 1.3955677
2.493 49.247562 1.4010191
2.494 49.398081 1.4029025
2.495 49.549043 1.4086261
2.496 49.700449 1.4047781
2.497 49.852302 1.430392
2.498 50.004601 1.4403854
2.499 50.157348 1.4355522
2.5 50.310545 1.4326655
&
@target G0.S2
@type xydy
1.5 2.3812486 0.0046999
1.501 2.386383 0.0047646
1.502 2.3915424 0.004733
1.503 2.3967268 0.0047897
1.504 2.4019363 0.0046971
1.505 2.4071709 0.0047924
1.506 2.4124307 0.0046254
1.507 2.4177157 0.0046206
1.508 2.4230261 0.0046102
1.509 2.4283618 0.0045911
1.51 2.433723 0.0045085
1.511 2.4391098 0.0044779
1.512 2.4445221 0.0044348
1.513 2.44996 0.0044522
1.514 2.4554236 0.0044374
1.515 2.4609131 0.0043298
1.516 2.4664284 0.0043918
1.517 2.4719695 0.0043164
1.518 2.4775367 0.0043177
1.519 2.4831299 0.0043667
1.52 2.4887492 0.0043233
1.521 2.4943948 0.0043307
1.522 2.5000665 0.0043101
1.523 2.5057646 0.0042095
1.524 2.5114891 0.0041876
1.525 2.51724 0.0042023
1.526 2.5230175 0.0041141
1.527 2.5288216 0.0040228
1.528 2.5346524 0.0041491
1.529 2.5405099 0.0040496
1.53 2.5463943 0.0040461
1.531 2.5523055 0.0039981
1.532 2.5582437 0.0039735
1.533 2.564209 0.0038993
1.534 2.5702014 0.0038886
1.535 2.576221 0.0039125
1.536 2.5822678 0.0039245
1.537 2.588342 0.0038792
1.538 2.5944436 0.0038493
1.539 2.6005728 0.0039849
1.54 2.6067295 0.0038049
1.541 2.6129138 0.0038114
1.542 2.6191259 0.0038067
1.543 2.6253658 0.003844
1.544 2.6316336 0.0037879
1.545 2.6379294 0.0037077
1.546 2.6442532 0.0037184
1.547 2.6506052 0.0036517
1.548 2.6569853 0.0036618
1.549 2.6633938 0.0036516
1.55 2.6698306 0.003705
1.551 2.6762959 0.0036573
1.552 2.6827897 0.0036401
1.553 2.6893122 0.0035711
1.554 2.6958634 0.0036369
1.555 2.7024433 0.0035377
1.556 2.7090521 0.0035952
1.557 2.7156899 0.0035987
1.558 2.7223567 0.0035155
1.559 2.7290527 0.0035104
1.56 2.7357779 0.0034805
1.561 2.7425324 0.0034948
1.562 2.7493162 0.0035481
1.563 2.7561296 0.0035137
1.564 2.7629725 0.0035421
1.565 2.7698451 0.0035444
1.566 2.7767474 0.0034233
1.567 2.7836795 0.0034451
1.568 2.7906416 0.0034434
1.569 2.7976336 0.0034678
1.57 2.8046558 0.003466
1.571 2.8117082 0.003417
1.572 2.8187909 0.0033421
1.573 2.8259039 0.0034383
1.574 2.8330474 0.0033352
1.575 2.8402215 0.003467
1.576 2.8474262 0.0034121
1.577 2.8546617 0.003396
1.578 2.861928 0.0033882
1.579 2.8692253 0.0033817
1.58 2.8765536 0.0032946
1.581 2.8839131 0.0033342
1.582 2.8913037 0.00335
1.583 2.8987257 0.0032963
1.584 2.9061791 0.0033553
1.585 2.9136641 0.0033606
1.586 2.9211806 0.0033814
1.587 2.9287289 0.0034112
1.588 2.936309 0.0034328
1.589 2.9439209 0.0034705
1.59 2.951565 0.0033855
1.591 2.9592411 0.0033173
1.592 2.9669494 0.0033687
1.593 2.9746901 0.0034093
1.594 2.9824632 0.0033765
1.595 2.9902688 0.0033561
1.596 2.998107 0.0032717
1.597 3.0059779 0.0034493
1.598 3.0138817 0.0033919
1.599 3.0218185 0.0033456
1.6 3.0297882 0.0034825
1.601 3.0377911 0.0034426
1.602 3.0458273 0.0035553
1.603 3.0538968 0.0034464
1.604 3.0619998 0.003565
1.605 3.0701364 0.0034607
1.606 3.0783066 0.0034757
1.607 3.0865106 0.0035354
1.608 3.0947486 0.0034516
1.609 3.1030205 0.003613
1.61 3.1113266 0.0035745
1.611 3.1196668 0.0036457
1.612 3.1280415 0.0037864
1.613 3.1364505 0.003702
1.614 3.1448941 0.0035866
1.615 3.1533724 0.0036455
1.616 3.1618855 0.0037532
1.617 3.1704335 0.0036801
1.618 3.1790165 0.0038208
1.619 3.1876346 0.003824
1.62 3.196288 0.003858
1.621 3.2049767 0.0037477
1.622 3.2137009 0.0037526
1.623 3.2224607 0.0039192
1.624 3.2312562 0.0038781
1.625 3.2400875 0.0040016
1.626 3.2489547 0.0039045
1.627 3.257858 0.0038959
1.628 3.2667975 0.0040224
1.629 3.2757733 0.0039503
1.63 3.2847855 0.0039469
1.631 3.2938342 0.0039844
1.632 3.3029196 0.0040772
1.633 3.3120418 0.0041843
1.634 3.3212009 0.0042087
1.635 3.330397 0.0042763
1.636 3.3396302 0.0043273
1.637 3.3489007 0.0043525
1.638 3.3582086 0.0041738
1.639 3.3675541 0.0043481
1.64 3.3769371 0.0043555
1.641 3.386358 0.0043537
1.642 3.3958167 0.0043491
1.643 3.4053135 0.0044273
1.644 3.4148484 0.0044772
1.645 3.4244216 0.0044675
1.646 3.4340332 0.0045671
1.647 3.4436834 0.0045961
1.648 3.4533722 0.0046469
1.649 3.4630998 0.0046425
1.65 3.4728663 0.004745
1.651 3.4826719 0.0048325
1.652 3.4925166 0.0048272
1.653 3.5024007 0.0048661
1.654 3.5123243 0.0049985
1.655 3.5222874 0.0049583
1.656 3.5322902 0.0049775
1.657 3.542333 0.0051003
1.658 3.5524156 0.0050973
1.659 3.5625385 0.005083
1.66 3.5727016 0.0052193
1.661 3.582905 0.005301
1.662 3.5931491 0.0051436
1.663 3.6034338 0.0053299
1.664 3.6137593 0.0053083
1.665 3.6241257 0.0052985
1.666 3.6345333 0.0054233
1.667 3.644982 0.0055011
1.668 3.6554722 0.0054658
1.669 3.6660039 0.0055678
1.67 3.6765772 0.0057704
1.671 3.6871923 0.0057635
1.672 3.6978493 0.005698
1.673 3.7085485 0.0056351
1.674 3.7192899 0.0058134
1.675 3.7300736 0.0060324
1.676 3.7408998 0.005903
1.677 3.7517688 0.00596
1.678 3.7626805 0.0060153
1.679 3.7736352 0.0061276
1.68 3.784633 0.0061836
1.681 3.795674 0.0061202
1.682 3.8067585 0.0062005
1.683 3.8178865 0.0062488
1.684 3.8290582 0.0064949
1.685 3.8402738 0.0063525
1.686 3.8515333 0.0063538
1.687 3.862837 0.0065009
1.688 3.8741851 0.006325
1.689 3.8855776 0.0063949
1.69 3.8970147 0.0065897
1.691 3.9084966 0.0067874
1.692 3.9200234 0.0067194
1.693 3.9315953 0.0068198
1.694 3.9432124 0.006744
1.695 3.9548749 0.006851
1.696 3.966583 0.0069247
1.697 3.9783367 0.0069862
1.698 3.9901364 0.0071586
1.699 4.0019821 0.0070696
1.7 4.0138739 0.007241
1.701 4.0258122 0.0072169
1.702 4.0377969 0.0071904
1.703 4.0498283 0.0073135
1.704 4.0619065 0.0073443
1.705 4.0740318 0.0074567
1.706 4.0862042 0.0075427
1.707 4.0984239 0.0075953
1.708 4.1106911 0.007848
1.709 4.123006 0.0078296
1.71 4.1353687 0.0078183
1.711 4.1477794 0.0079207
1.712 4.1602382 0.0078986
1.713 4.1727454 0.0080078
1.714 4.1853011 0.0080194
1.715 4.1979054 0.0080625
1.716 4.2105586 0.0083201
1.717 4.2232608 0.0082601
1.718 4.2360122 0.0083405
1.719 4.2488129 0.0082838
1.72 4.2616631 0.0085554
1.721 4.2745631 0.0084975
1.722 4.2875129 0.0085419
1.723 4.3005128 0.0086812
1.724 4.3135629 0.0086277
1.725 4.3266634 0.0088463
1.726 4.3398145 0.0088874
1.727 4.3530163 0.0089053
1.728 4.3662691 0.0090951
1.729 4.379573 0.0092519
1.73 4.3929282 0.0089186
1.731 4.4063348 0.0092378
1.732 4.4197932 0.0091262
1.733 4.4333033 0.0093431
1.734 4.4468655 0.0095298
1.735 4.4604799 0.0096092
1.736 4.4741467 0.0097139
1.737 4.487866 0.0096954
1.738 4.5016381 0.0095187
1.739 4.5154632 0.0097479
1.74 4.5293414 0.0098028
1.741 4.5432729 0.0098505
1.742 4.557258 0.0100204
1.743 4.5712967 0.0098672
1.744 4.5853893 0.0101363
1.745 4.599536 0.0103179
1.746 4.613737 0.010255
1.747 4.6279925 0.0102634
1.748 4.6423026 0.0104593
1.749 4.6566675 0.0105238
1.75 4.6710875 0.0107055
1.751 4.6855627 0.0106351
1.752 4.7000934 0.0108939
1.753 4.7146797 0.0107659
1.754 4.7293219 0.0109043
1.755 4.74402 0.0111687
1.756 4.7587744 0.0112398
1.757 4.7735853 0.0112332
1.758 4.7884527 0.0112126
1.759 4.803377 0.0114398
1.76 4.8183583 0.0112834
1.761 4.8333969 0.0116674
1.762 4.8484929 0.0115377
1.763 4.8636465 0.011754
1.764 4.878858 0.011669
1.765 4.8941275 0.0119009
1.766 4.9094553 0.0119407
1.767 4.9248416 0.0120823
1.768 4.9402865 0.0120722
1.769 4.9557903 0.0122675
1.77 4.9713532 0.0123463
1.771 4.9869754 0.0123107
1.772 5.0026572 0.0123898
1.773 5.0183987 0.0125763
1.774 5.0342001 0.0126369
1.775 5.0500616 0.0126622
1.776 5.0659836 0.012762
1.777 5.0819661 0.0130745
1.778 5.0980094 0.0129779
1.779 5.1141137 0.0127937
1.78 5.1302793 0.0132511
1.781 5.1465063 0.013198
1.782 5.162795 0.0133805
1.783 5.1791456 0.0133374
1.784 5.1955584 0.0136154
1.785 5.2120334 0.0135191
1.786 5.228571 0.0135773
1.787 5.2451714 0.0140689
1.788 5.2618348 0.0138473
1.789 5.2785615 0.0141045
1.79 5.2953516 0.0142791
1.791 5.3122054 0.0140219
1.792 5.3291231 0.0142821
1.793 5.346105 0.014397
1.794 5.3631512 0.0146552
1.795 5.380262 0.0146912
1.796 5.3974377 0.0146289
1.797 5.4146784 0.0148429
1.798 5.4319845 0.0149138
1.799 5.4493561 0.0149834
1.8 5.4667934 0.0148581
1.801 5.4842968 0.0151427
1.802 5.5018664 0.0152671
1.803 5.5195024 0.0154353
1.804 5.5372052 0.0156312
1.805 5.554975 0.0155848
1.806 5.5728119 0.0159725
1.807 5.5907163 0.0157871
1.808 5.6086884 0.0161128
1.809 5.6267284 0.0159247
1.81 5.6448366 0.0161396
1.811 5.6630131 0.0161483
1.812 5.6812584 0.01649
1.813 5.6995725 0.016493
1.814 5.7179558 0.0165895
1.815 5.7364085 0.0167236
1.816 5.7549308 0.0165268
1.817 5.7735231 0.0170103
1.818 5.7921855 0.0169174
1.819 5.8109183 0.0171965
1.82 5.8297217 0.0172008
1.821 5.8485961 0.0172812
1.822 5.8675416 0.0173799
1.823 5.8865586 0.0176109
1.824 5.9056472 0.0176313
1.825 5.9248077 0.0175768
1.826 5.9440405 0.0179677
1.827 5.9633457 0.0180171
1.828 5.9827236 0.0180149
1.829 6.0021745 0.018201
1.83 6.0216986 0.0183238
1.831 6.0412963 0.0182808
1.832 6.0609677 0.0184248
1.833 6.0807131 0.018677
1.834 6.1005328 0.0188891
1.835 6.1204271 0.0189962
1.836 6.1403963 0.0190642
1.837 6.1604405 0.0191729
1.838 6.1805601 0.0192313
1.839 6.2007553 0.0194239
1.84 6.2210265 0.0195324
1.841 6.2413739 0.019727
1.842 6.2617977 0.0197658
1.843 6.2822982 0.0198766
1.844 6.3028758 0.0201824
1.845 6.3235307 0.0199983
1.846 6.3442631 0.0201202
1.847 6.3650734 0.0203869
1.848 6.3859619 0.0203765
1.849 6.4069287 0.0208241
1.85 6.4279743 0.0205935
1.851 6.4490988 0.0211732
1.852 6.4703026 0.0207968
1.853 6.4915859 0.0209086
1.854 6.5129491 0.0209679
1.855 6.5343924 0.0212531
1.856 6.5559161 0.0216106
1.857 6.5775205 0.0216045
1.858 6.5992059 0.0219094
1.859 6.6209726 0.0217016
1.86 6.6428209 0.0220656
1.861 6.6647511 0.0222175
1.862 6.6867634 0.0223401
1.863 6.7088582 0.0221787
1.864 6.7310357 0.0224057
1.865 6.7532964 0.0226165
1.866 6.7756403 0.0223563
1.867 6.798068 0.0229136
1.868 6.8205796 0.0231672
1.869 6.8431755 0.0230645
1.87 6.8658559 0.0236087
1.871 6.8886212 0.0235214
1.872 6.9114717 0.0235439
1.873 6.9344077 0.0242227
1.874 6.9574295 0.0239056
1.875 6.9805374 0.0241547
1.876 7.0037318 0.0243309
1.877 7.0270128 0.0244608
1.878 7.0503809 0.0245339
1.879 7.0738364 0.0249768
1.88 7.0973795 0.0245615
1.881 7.1210106 0.0251485
1.882 7.1447301 0.0250425
1.883 7.1685381 0.0253241
1.884 7.1924351 0.0253688
1.885 7.2164214 0.0252503
1.886 7.2404973 0.0258972
1.887 7.2646631 0.0258451
1.888 7.2889191 0.0260657
1.889 7.3132657 0.0262263
1.89 7.3377031 0.0261256
1.891 7.3622318 0.0268498
1.892 7.3868521 0.0265127
1.893 7.4115642 0.0264346
1.894 7.4363685 0.0268428
1.895 7.4612654 0.0271842
1.896 7.4862552 0.0273191
1.897 7.5113382 0.0273472
1.898 7.5365147 0.0274596
1.899 7.5617851 0.0277896
1.9 7.5871498 0.0276503
1.901 7.612609 0.0280456
1.902 7.6381631 0.0278953
1.903 7.6638125 0.0278946
1.904 7.6895574 0.0280131
1.905 7.7153984 0.0284462
1.906 7.7413356 0.0283873
1.907 7.7673694 0.0286224
1.908 7.7935002 0.0294272
1.909 7.8197284 0.0297094
1.91 7.8460543 0.0296135
1.911 7.8724782 0.029848
1.912 7.8990005 0.0297839
1.913 7.9256215 0.0294396
1.914 7.9523416 0.0301136
1.915 7.9791613 0.0303894
1.916 8.0060807 0.0305033
1.917 8.0331003 0.0309805
1.918 8.0602205 0.030688
1.919 8.0874416 0.0309696
1.92 8.114764 0.0311395
1.921 8.142188 0.0314302
1.922 8.169714 0.0316113
1.923 8.1973424 0.0316692
1.924 8.2250735 0.0320322
1.925 8.2529078 0.031911
1.926 8.2808455 0.0320746
1.927 8.3088871 0.0323038
1.928 8.337033 0.032575
1.929 8.3652835 0.0331831
1.93 8.3936389 0.0327008
1.931 8.4220998 0.0334824
1.932 8.4506664 0.0335244
1.933 8.4793391 0.0333448
1.934 8.5081184 0.0335985
1.935 8.5370045 0.033951
1.936 8.565998 0.0336371
1.937 8.5950991 0.0344783
1.938 8.6243083 0.034148
1.939 8.653626 0.0340559
1.94 8.6830525 0.0347536
1.941 8.7125883 0.035264
1.942 8.7422337 0.0356266
1.943 8.7719891 0.034929
1.944 8.801855 0.0353042
1.945 8.8318317 0.0354615
1.946 8.8619196 0.0362601
1.947 8.8921192 0.0358331
1.948 8.9224308 0.0363283
1.949 8.9528548 0.0366795
1.95 8.9833917 0.0372784
1.951 9.0140419 0.0364636
1.952 9.0448057 0.0370801
1.953 9.0756836 0.0373414
1.954 9.106676 0.0374921
1.955 9.1377833 0.0374014
1.956 9.1690059 0.0379035
1.957 9.2003442 0.0383494
1.958 9.2317987 0.0384847
1.959 9.2633698 0.0388308
1.96 9.2950578 0.0389826
1.961 9.3268633 0.0384977
1.962 9.3587866 0.0392874
1.963 9.3908281 0.0396608
1.964 9.4229884 0.0400086
1.965 9.4552678 0.0400418
1.966 9.4876667 0.0400171
1.967 9.5201856 0.0404148
1.968 9.552825 0.0404869
1.969 9.5855851 0.0411441
1.97 9.6184666 0.0409343
1.971 9.6514698 0.0412157
1.972 9.6845952 0.0412457
1.973 9.7178431 0.0422156
1.974 9.7512141 0.0421336
1.975 9.7847086 0.0424585
1.976 9.8183271 0.0420068
1.977 9.8520699 0.0431658
1.978 9.8859376 0.0422745
1.979 9.9199305 0.0428031
1.98 9.9540492 0.0433466
1.981 9.9882941 0.0433229
1.982 10.022666 0.0434996
1.983 10.057164 0.0442539
1.984 10.091791 0.044264
1.985 10.126545 0.0441405
1.986 10.161427 0.0448766
1.987 10.196439 0.0450406
1.988 10.23158 0.0452645
1.989 10.266851 0.0451766
1.99 10.302252 0.046136
1.991 10.337785 0.0457349
1.992 10.373448 0.0464963
1.993 10.409243 0.0467649
1.994 10.445171 0.0460559
1.995 10.481231 0.0465406
1.996 10.517424 0.0474914
1.997 10.553751 0.0477135
1.998 10.590212 0.0486336
1.999 10.626808 0.047481
2 10.663539 0.0477775
2.001 10.700406 0.0482259
2.002 10.737409 0.0483191
2.003 10.774548 0.0490103
2.004 10.811824 0.0496002
2.005 10.849238 0.0488704
2.006 10.88679 0.0499665
2.007 10.924481 0.0501991
2.008 10.962311 0.0499754
2.009 11.00028 0.0506516
2.01 11.03839 0.0503919
2.011 11.07664 0.0513435
2.012 11.115031 0.0511581
2.013 11.153563 0.051596
2.014 11.192238 0.0515557
2.015 11.231056 0.0519251
2.016 11.270016 0.0519872
2.017 11.309121 0.0514303
2.018 11.348369 0.0527878
2.019 11.387762 0.0530949
2.02 11.427301 0.0531638
2.021 11.466985 0.0527418
2.022 11.506815 0.054162
2.023 11.546792 0.0542388
2.024 11.586917 0.054732
2.025 11.627189 0.0555945
2.026 11.66761 0.0555249
2.027 11.70818 0.0558004
2.028 11.748899 0.0562761
2.029 11.789768 0.0556916
2.03 11.830788 0.0559893
2.031 11.871959 0.0560284
2.032 11.913281 0.0566374
2.033 11.954756 0.0568277
2.034 11.996383 0.0570823
2.035 12.038164 0.0574686
2.036 12.080098 0.0579519
2.037 12.122187 0.0590293
2.038 12.164431 0.0589145
2.039 12.20683 0.0591504
2.04 12.249385 0.0590159
2.041 12.292097 0.0591889
2.042 12.334966 0.060355
2.043 12.377993 0.0606552
2.044 12.421178 0.0600895
2.045 12.464522 0.060851
2.046 12.508026 0.0612179
2.047 12.551689 0.0613407
2.048 12.595513 0.0620714
2.049 12.639499 0.0617118
2.05 12.683646 0.0625897
2.051 12.727955 0.0617527
2.052 12.772427 0.0620651
2.053 12.817063 0.0631395
2.054 12.861863 0.0630589
2.055 12.906828 0.0646001
2.056 12.951958 0.0646488
2.057 12.997254 0.0637818
2.058 13.042716 0.0650544
2.059 13.088345 0.0648393
2.06 13.134142 0.0652566
2.061 13.180108 0.066578
2.062 13.226242 0.0667637
2.063 13.272546 0.0667487
2.064 13.31902 0.0668059
2.065 13.365664 0.0674867
2.066 13.41248 0.0676002
2.067 13.459468 0.0677753
2.068 13.506629 0.0687131
2.069 13.553962 0.069349
2.07 13.60147 0.0679536
2.071 13.649152 0.0692301
2.072 13.697008 0.0700003
2.073 13.745041 0.0699933
2.074 13.79325 0.0707292
2.075 13.841636 0.0712639
2.076 13.8902 0.0717384
2.077 13.938941 0.0714007
2.078 13.987862 0.0718761
2.079 14.036962 0.0720365
2.08 14.086242 0.071691
2.081 14.135703 0.0727009
2.082 14.185346 0.0736885
2.083 14.235171 0.0738234
2.084 14.285178 0.0745238
2.085 14.335369 0.0751788
2.086 14.385744 0.0741322
2.087 14.436304 0.0749663
2.088 14.487049 0.0757536
2.089 14.53798 0.0765986
2.09 14.589098 0.0770275
2.091 14.640403 0.0769551
2.092 14.691897 0.0775927
2.093 14.743579 0.0778359
2.094 14.79545 0.0769489
2.095 14.847512 0.0782505
2.096 14.899764 0.0782423
2.097 14.952208 0.0791181
2.098 15.004845 0.0786254
2.099 15.057674 0.0802911
2.1 15.110696 0.0804481
2.101 15.163913 0.080042
2.102 15.217325 0.0806729
2.103 15.270932 0.0815191
2.104 15.324736 0.0819637
2.105 15.378737 0.0815736
2.106 15.432935 0.081921
2.107 15.487333 0.0836889
2.108 15.541929 0.0834559
2.109 15.596725 0.0836328
2.11 15.651722 0.0838165
2.111 15.70692 0.0848944
2.112 15.76232 0.0849625
2.113 15.817923 0.0859869
2.114 15.873729 0.086722
2.115 15.92974 0.0872054
2.116 15.985955 0.0870587
2.117 16.042377 0.0874193
2.118 16.099004 0.0867366
2.119 16.155839 0.0884383
2.12 16.212882 0.0883034
2.121 16.270134 0.0885597
2.122 16.327595 0.0894549
2.123 16.385266 0.0883355
2.124 16.443148 0.0901295
2.125 16.501241 0.0889942
2.126 16.559548 0.0905543
2.127 16.618067 0.09143
2.128 16.6768 0.0913098
2.129 16.735748 0.0919626
2.13 16.794912 0.0938204
2.131 16.854291 0.0925587
2.132 16.913888 0.0932211
2.133 16.973703 0.0944442
2.134 17.033736 0.0943034
2.135 17.093989 0.0944363
2.136 17.154462 0.0953204
2.137 17.215155 0.0962729
2.138 17.276071 0.0949391
2.139 17.337209 0.0987244
2.14 17.39857 0.0959339
2.141 17.460156 0.0988253
2.142 17.521966 0.0990044
2.143 17.584002 0.0995119
2.144 17.646265 0.1000786
2.145 17.708755 0.0997144
2.146 17.771473 0.099866
2.147 17.83442 0.1008187
2.148 17.897597 0.1016551
2.149 17.961005 0.101746
2.15 18.024644 0.1024496
2.151 18.088516 0.1028711
2.152 18.15262 0.1025526
2.153 18.216959 0.1038316
2.154 18.281532 0.1036524
2.155 18.346341 0.1040634
2.156 18.411386 0.1063218
2.157 18.476669 0.1062038
2.158 18.54219 0.106648
2.159 18.60795 0.1057411
2.16 18.673949 0.1087265
2.161 18.74019 0.1080158
2.162 18.806672 0.1078232
2.163 18.873396 0.1090329
2.164 18.940364 0.1095177
2.165 19.007576 0.1095364
2.166 19.075033 0.1101837
2.167 19.142736 0.1111867
2.168 19.210686 0.1098816
2.169 19.278883 0.1138084
2.17 19.34733 0.111789
2.171 19.416025 0.113478
2.172 19.484971 0.1140604
2.173 19.554168 0.1148014
2.174 19.623617 0.1140412
2.175 19.69332 0.1145262
2.176 19.763276 0.1169146
2.177 19.833487 0.1156108
2.178 19.903954 0.1173317
2.179 19.974677 0.1172512
2.18 20.045659 0.1178247
2.181 20.116898 0.1181739
2.182 20.188398 0.118739
2.183 20.260157 0.1189688
2.184 20.332178 0.1201564
2.185 20.404461 0.1215971
2.186 20.477007 0.1208574
2.187 20.549817 0.1231136
2.188 20.622893 0.122508
2.189 20.696234 0.1235454
2.19 20.769842 0.1237469
2.191 20.843718 0.1255042
2.192 20.917863 0.1253797
2.193 20.992278 0.1239715
2.194 21.066964 0.1261232
2.195 21.141921 0.1260718
2.196 21.217151 0.1265877
2.197 21.292655 0.1272528
2.198 21.368433 0.1299447
2.199 21.444487 0.1273512
2.2 21.520817 0.1288962
2.201 21.597425 0.1317322
2.202 21.674312 0.1337611
2.203 21.751478 0.131377
2.204 21.828925 0.1341035
2.205 21.906654 0.1324275
2.206 21.984665 0.1356215
2.207 22.062959 0.1330011
2.208 22.141538 0.133604
2.209 22.220403 0.1348093
2.21 22.299554 0.1365884
2.211 22.378993 0.1356085
2.212 22.458721 0.1393084
2.213 22.538738 0.1377393
2.214 22.619047 0.1413485
2.215 22.699646 0.1402521
2.216 22.780539 0.1390117
2.217 22.861726 0.1408737
2.218 22.943207 0.1427083
2.219 23.024984 0.1443652
2.22 23.107058 0.1430278
2.221 23.189431 0.1438724
2.222 23.272102 0.1428505
2.223 23.355074 0.1442591
2.224 23.438347 0.1434055
2.225 23.521922 0.1461015
2.226 23.6058 0.1464332
2.227 23.689983 0.149708
2.228 23.774472 0.1493243
2.229 23.859267 0.1467091
2.23 23.94437 0.1510098
2.231 24.029782 0.1501843
2.232 24.115503 0.1516957
2.233 24.201536 0.1528699
2.234 24.287881 0.1533155
2.235 24.374539 0.1541965
2.236 24.461511 0.1536899
2.237 24.548799 0.1544095
2.238 24.636403 0.1570842
2.239 24.724325 0.1562034
2.24 24.812566 0.1581907
2.241 24.901127 0.158715
2.242 24.990009 0.1591156
2.243 25.079213 0.1582575
2.244 25.168741 0.1585136
2.245 25.258593 0.1607269
2.246 25.348771 0.1606188
2.247 25.439275 0.1620375
2.248 25.530108 0.1647193
2.249 25.62127 0.1637436
2.25 25.712762 0.1651441
2.251 25.804586 0.1682324
2.252 25.896742 0.165922
2.253 25.989232 0.1675443
2.254 26.082058 0.1655991
2.255 26.175219 0.1679932
2.256 26.268718 0.1690698
2.257 26.362556 0.1709144
2.258 26.456733 0.1721607
2.259 26.551251 0.1702552
2.26 26.646112 0.1732268
2.261 26.741316 0.1749214
2.262 26.836865 0.1730081
2.263 26.93276 0.1741017
2.264 27.029002 0.1729487
2.265 27.125592 0.1752841
2.266 27.222532 0.1770132
2.267 27.319823 0.1791259
2.268 27.417465 0.1789369
2.269 27.515461 0.1774951
2.27 27.613812 0.1803112
2.271 27.712518 0.1825253
2.272 27.811582 0.1841712
2.273 27.911004 0.1841567
2.274 28.010786 0.1858824
2.275 28.110928 0.1855126
2.276 28.211433 0.1861714
2.277 28.312301 0.1894796
2.278 28.413534 0.1873563
2.279 28.515132 0.1891386
2.28 28.617099 0.192163
2.281 28.719434 0.1885466
2.282 28.822138 0.1918843
2.283 28.925215 0.1923646
2.284 29.028663 0.192678
2.285 29.132486 0.1926113
2.286 29.236683 0.1944245
2.287 29.341258 0.1940263
2.288 29.44621 0.1932744
2.289 29.551541 0.1980667
2.29 29.657253 0.198597
2.291 29.763347 0.1984969
2.292 29.869824 0.1994708
2.293 29.976686 0.202134
2.294 30.083933 0.201957
2.295 30.191568 0.2030004
2.296 30.299592 0.2049282
2.297 30.408006 0.2048188
2.298 30.516811 0.2051269
2.299 30.626009 0.2056158
2.3 30.735601 0.2073616
2.301 30.845589 0.2097413
2.302 30.955974 0.2065173
2.303 31.066757 0.2088104
2.304 31.17794 0.2081561
2.305 31.289524 0.217641
2.306 31.401511 0.2155367
2.307 31.513903 0.2139909
2.308 31.626699 0.2173921
2.309 31.739903 0.2154663
2.31 31.853515 0.215999
2.311 31.967536 0.2148557
2.312 32.081969 0.2190324
2.313 32.196815 0.2203744
2.314 32.312075 0.223746
2.315 32.427751 0.2215764
2.316 32.543843 0.2277338
2.317 32.660354 0.2237176
2.318 32.777286 0.2250537
2.319 32.894639 0.2243928
2.32 33.012414 0.2271987
2.321 33.130615 0.231978
2.322 33.249241 0.2274658
2.323 33.368295 0.2284011
2.324 33.487778 0.2309767
2.325 33.607692 0.2339637
2.326 33.728037 0.2359451
2.327 33.848816 0.2312584
2.328 33.970031 0.2369771
2.329 34.091681 0.2361908
2.33 34.213771 0.2379322
2.331 34.336299 0.2388802
2.332 34.45927 0.236562
2.333 34.582683 0.2438709
2.334 34.70654 0.2407596
2.335 34.830843 0.2442401
2.336 34.955594 0.2440683
2.337 35.080794 0.2467774
2.338 35.206445 0.2460408
2.339 35.332548 0.2483198
2.34 35.459105 0.2510389
2.341 35.586117 0.2522764
2.342 35.713587 0.2497411
2.343 35.841515 0.2518977
2.344 35.969903 0.2529449
2.345 36.098754 0.2556571
2.346 36.228068 0.2554422
2.347 36.357847 0.2617627
2.348 36.488093 0.2585612
2.349 36.618807 0.2588764
2.35 36.749992 0.258022
2.351 36.881648 0.2597676
2.352 37.013778 0.2605127
2.353 37.146383 0.2654804
2.354 37.279464 0.2659734
2.355 37.413024 0.266658
2.356 37.547065 0.2693402
2.357 37.681587 0.2709639
2.358 37.816592 0.2710738
2.359 37.952083 0.2750779
2.36 38.088061 0.2729211
2.361 38.224527 0.2739082
2.362 38.361484 0.2715935
2.363 38.498933 0.2778287
2.364 38.636876 0.2732387
2.365 38.775314 0.2812147
2.366 38.914249 0.2797788
2.367 39.053684 0.281049
2.368 39.193619 0.2794394
2.369 39.334057 0.2856746
2.37 39.475 0.2852229
2.371 39.616448 0.2875391
2.372 39.758404 0.2875644
2.373 39.90087 0.2920646
2.374 40.043847 0.288269
2.375 40.187338 0.293526
2.376 40.331343 0.293646
2.377 40.475866 0.2906285
2.378 40.620907 0.2992623
2.379 40.766469 0.296684
2.38 40.912553 0.2968912
2.381 41.059161 0.3025429
2.382 41.206295 0.2996746
2.383 41.353957 0.3026015
2.384 41.502149 0.3011068
2.385 41.650872 0.3027051
2.386 41.800128 0.3085573
2.387 41.94992 0.3059578
2.388 42.100249 0.3062107
2.389 42.251118 0.3118184
2.39 42.402527 0.3142813
2.391 42.554479 0.3113304
2.392 42.706975 0.3147593
2.393 42.860019 0.3175931
2.394 43.013611 0.3211503
2.395 43.167753 0.3175359
2.396 43.322448 0.3186343
2.397 43.477697 0.3236559
2.398 43.633503 0.3222889
2.399 43.789866 0.3229604
2.4 43.946791 0.3243221
2.401 44.104277 0.3265109
2.402 44.262327 0.3321838
2.403 44.420944 0.3328728
2.404 44.580128 0.3319964
2.405 44.739883 0.3323831
2.406 44.90021 0.3373372
2.407 45.061111 0.3316597
2.408 45.222588 0.3364202
2.409 45.384643 0.3376589
2.41 45.547278 0.3432835
2.411 45.710496 0.3442033
2.412 45.874298 0.3467003
2.413 46.038686 0.3497559
2.414 46.203662 0.3494292
2.415 46.369229 0.3478163
2.416 46.535388 0.346079
2.417 46.702142 0.3508357
2.418 46.869492 0.3556581
2.419 47.037441 0.3576367
2.42 47.205991 0.3609896
2.421 47.375144 0.3609544
2.422 47.544902 0.3590755
2.423 47.715267 0.3621098
2.424 47.886241 0.3640423
2.425 48.057826 0.3642286
2.426 48.230025 0.3656889
2.427 48.40284 0.3736825
2.428 48.576272 0.3661702
2.429 48.750325 0.370269
2.43 48.925 0.3723233
2.431 49.100299 0.377492
2.432 49.276224 0.3731296
2.433 49.452778 0.3816512
2.434 49.629963 0.3850208
2.435 49.807781 0.3815935
2.436 49.986235 0.3825945
2.437 50.165326 0.3835128
2.438 50.345056 0.3838067
2.439 50.525429 0.3855412
2.44 50.706446 0.3862209
2.441 50.88811 0.3874105
2.442 51.070422 0.3968931
2.443 51.253385 0.3973689
2.444 51.437001 0.3937431
2.445 51.621274 0.4008462
2.446 51.806203 0.3970437
2.447 51.991793 0.398583
2.448 52.178046 0.401093
2.449 52.364963 0.4083082
2.45 52.552547 0.4091827
2.451 52.740801 0.4089217
2.452 52.929727 0.4118765
2.453 53.119326 0.4144843
2.454 53.309602 0.4134455
2.455 53.500557 0.419774
2.456 53.692193 0.417873
2.457 53.884513 0.4209983
2.458 54.077518 0.4196407
2.459 54.271212 0.4228492
2.46 54.465596 0.4260483
2.461 54.660674 0.4300281
2.462 54.856447 0.4276981
2.463 55.052919 0.4302838
2.464 55.25009 0.4402484
2.465 55.447965 0.4322947
2.466 55.646545 0.4391808
2.467 55.845832 0.4337861
2.468 56.04583 0.4426602
2.469 56.24654 0.4474467
2.47 56.447966 0.4434551
2.471 56.650109 0.4443461
2.472 56.852973 0.4508914
2.473 57.056559 0.4545483
2.474 57.260871 0.4558725
2.475 57.46591 0.4526639
2.476 57.671679 0.4577071
2.477 57.878181 0.4614945
2.478 58.085419 0.4598386
2.479 58.293395 0.4679134
2.48 58.502111 0.4671589
2.481 58.71157 0.4662771
2.482 58.921774 0.4644551
2.483 59.132727 0.4809537
2.484 59.344431 0.4736577
2.485 59.556889 0.4819982
2.486 59.770102 0.4882047
2.487 59.984074 0.4807877
2.488 60.198808 0.4777224
2.489 60.414305 0.4862377
2.49 60.630569 0.4849394
2.491 60.847603 0.4851135
2.492 61.065408 0.4874945
2.493 61.283988 0.4865015
2.494 61.503346 0.4945392
2.495 61.723484 0.4951404
2.496 61.944404 0.4980596
2.497 62.16611 0.5010918
2.498 62.388604 0.505614
2.499 62.61189 0.5094362
2.5 62.835969 0.5028422
&


==> anc/plot-TvsTcvsbeta.agr <==
# Grace project file
#
@version 50124
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Jan 15 11:30:25 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 1.5, 0, 2.2, 8
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.366141, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "\f{Symbol}b"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "T/T\sc"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.9
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 0
@    s0 symbol size 1.500000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 2.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 0.5
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.030000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "Cols 1:2:3"
@    s0 legend  "N\s\f{Symbol}t\N\f{}=3"
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 0
@    s1 symbol size 1.500000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 2.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 0.5
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "Cols 1:2:3"
@    s1 legend  "N\s\f{Symbol}t\N\f{}=4"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 0
@    s2 symbol size 1.500000
@    s2 symbol color 3
@    s2 symbol pattern 1
@    s2 symbol fill color 3
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 2.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 0.5
@    s2 line color 3
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 3
@    s2 errorbar pattern 1
@    s2 errorbar size 0.030000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "Cols 1:2:3"
@    s2 legend  "N\s\f{Symbol}t\N\f{}=5"
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 0
@    s3 symbol size 1.500000
@    s3 symbol color 4
@    s3 symbol pattern 1
@    s3 symbol fill color 4
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 2.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 0.5
@    s3 line color 4
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 4
@    s3 errorbar pattern 1
@    s3 errorbar size 0.030000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "Cols 1:2:3"
@    s3 legend  "N\s\f{Symbol}t\N\f{}=6"
@    s4 hidden false
@    s4 type xydy
@    s4 symbol 0
@    s4 symbol size 1.500000
@    s4 symbol color 6
@    s4 symbol pattern 1
@    s4 symbol fill color 6
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 2.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 1
@    s4 line linewidth 0.5
@    s4 line color 6
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 6
@    s4 errorbar pattern 1
@    s4 errorbar size 0.030000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "Cols 1:2:3"
@    s4 legend  "N\s\f{Symbol}t\N\f{}=7"
@target G0.S0
@type xydy
1.5 0.8033109 0.0153944
1.501 0.8048552 0.0152949
1.502 0.8064093 0.0151252
1.503 0.8079734 0.0149616
1.504 0.8095475 0.0146806
1.505 0.8111317 0.0144458
1.506 0.8127258 0.0142301
1.507 0.81433 0.0141741
1.508 0.8159442 0.0139356
1.509 0.8175684 0.0137068
1.51 0.8192029 0.0134417
1.511 0.8208473 0.013315
1.512 0.8225018 0.0130636
1.513 0.8241665 0.0128126
1.514 0.8258413 0.0128367
1.515 0.8275264 0.0123573
1.516 0.8292214 0.0123629
1.517 0.8309267 0.0120731
1.518 0.8326423 0.0118994
1.519 0.834368 0.0118846
1.52 0.836104 0.0116468
1.521 0.8378501 0.0115548
1.522 0.8396066 0.0114633
1.523 0.8413733 0.0113147
1.524 0.8431503 0.011095
1.525 0.8449376 0.0109362
1.526 0.8467352 0.0108205
1.527 0.8485432 0.010381
1.528 0.8503615 0.0106286
1.529 0.8521903 0.0101249
1.53 0.8540293 0.0099537
1.531 0.8558788 0.009846
1.532 0.8577388 0.0096261
1.533 0.8596092 0.0094433
1.534 0.8614901 0.0092901
1.535 0.8633814 0.0093135
1.536 0.8652832 0.0090177
1.537 0.8671955 0.0090686
1.538 0.8691183 0.0089637
1.539 0.8710518 0.008933
1.54 0.8729958 0.0085813
1.541 0.8749503 0.0084519
1.542 0.8769155 0.0083197
1.543 0.8788913 0.0082992
1.544 0.8808778 0.0081452
1.545 0.882875 0.0079767
1.546 0.8848828 0.0077814
1.547 0.8869013 0.0077229
1.548 0.8889305 0.0076578
1.549 0.8909705 0.0075047
1.55 0.8930213 0.0074625
1.551 0.8950829 0.0075494
1.552 0.8971552 0.0074802
1.553 0.8992384 0.0071347
1.554 0.9013325 0.0074662
1.555 0.9034373 0.0072489
1.556 0.9055532 0.0073066
1.557 0.9076799 0.0076026
1.558 0.9098175 0.0073495
1.559 0.9119661 0.007044
1.56 0.9141258 0.0070444
1.561 0.9162964 0.007306
1.562 0.918478 0.0075682
1.563 0.9206707 0.0073507
1.564 0.9228743 0.0073917
1.565 0.9250892 0.007397
1.566 0.9273152 0.0071318
1.567 0.9295522 0.0074057
1.568 0.9318004 0.0072822
1.569 0.9340598 0.0072489
1.57 0.9363304 0.0070077
1.571 0.9386123 0.0072453
1.572 0.9409054 0.007029
1.573 0.9432098 0.0073244
1.574 0.9455255 0.0068703
1.575 0.9478525 0.0073107
1.576 0.9501908 0.0073148
1.577 0.9525406 0.0071584
1.578 0.9549017 0.007332
1.579 0.9572742 0.0073227
1.58 0.9596582 0.0069183
1.581 0.9620537 0.0070646
1.582 0.9644607 0.0070768
1.583 0.9668791 0.0069852
1.584 0.9693092 0.0071992
1.585 0.9717508 0.0070819
1.586 0.974204 0.0071734
1.587 0.9766688 0.0072864
1.588 0.9791453 0.0074482
1.589 0.9816335 0.0074326
1.59 0.9841334 0.0071907
1.591 0.986645 0.0070834
1.592 0.9891684 0.0071734
1.593 0.9917036 0.0072954
1.594 0.9942505 0.00719
1.595 0.9968094 0.0071429
1.596 0.99938 0.0069268
1.597 1.0019626 0.007367
1.598 1.0045571 0.0072603
1.599 1.0071636 0.0072098
1.6 1.009782 0.0075036
1.601 1.0124125 0.0073658
1.602 1.0150549 0.0076755
1.603 1.0177095 0.0073378
1.604 1.0203761 0.0076597
1.605 1.0230549 0.0072584
1.606 1.0257458 0.0073886
1.607 1.0284489 0.007596
1.608 1.0311642 0.0072887
1.609 1.0338917 0.0076038
1.61 1.0366316 0.0075991
1.611 1.0393836 0.0076746
1.612 1.0421482 0.0080052
1.613 1.0449249 0.0078863
1.614 1.0477141 0.0074827
1.615 1.0505157 0.0075523
1.616 1.0533298 0.007846
1.617 1.0561564 0.0076239
1.618 1.0589954 0.0079565
1.619 1.061847 0.0079719
1.62 1.0647111 0.0080066
1.621 1.067588 0.0077618
1.622 1.0704773 0.0076293
1.623 1.0733795 0.0079956
1.624 1.0762942 0.0078635
1.625 1.0792217 0.0081706
1.626 1.082162 0.0079503
1.627 1.0851151 0.0078577
1.628 1.0880809 0.0080576
1.629 1.0910598 0.0080062
1.63 1.0940514 0.0078451
1.631 1.097056 0.0078949
1.632 1.1000736 0.0081539
1.633 1.1031041 0.0083817
1.634 1.1061477 0.0083807
1.635 1.1092043 0.00847
1.636 1.1122741 0.0084916
1.637 1.1153569 0.0085938
1.638 1.118453 0.0080931
1.639 1.1215623 0.0084226
1.64 1.1246847 0.0084996
1.641 1.1278204 0.0083003
1.642 1.1309695 0.0082612
1.643 1.1341318 0.0084209
1.644 1.1373076 0.0084431
1.645 1.1404968 0.00844
1.646 1.1436994 0.0086428
1.647 1.1469155 0.0085719
1.648 1.1501451 0.008746
1.649 1.1533882 0.0085788
1.65 1.156645 0.0087454
1.651 1.1599153 0.0089243
1.652 1.1631994 0.0088823
1.653 1.1664971 0.0089286
1.654 1.1698085 0.0091985
1.655 1.1731338 0.0089558
1.656 1.1764728 0.0090239
1.657 1.1798257 0.0091429
1.658 1.1831924 0.0092413
1.659 1.1865731 0.0090308
1.66 1.1899678 0.0093679
1.661 1.1933765 0.0094251
1.662 1.1967991 0.0089904
1.663 1.2002359 0.0095544
1.664 1.2036867 0.0091969
1.665 1.2071517 0.0092237
1.666 1.210631 0.0092899
1.667 1.2141243 0.0095379
1.668 1.217632 0.0092594
1.669 1.2211541 0.0095296
1.67 1.2246904 0.0098865
1.671 1.2282412 0.0097884
1.672 1.2318063 0.0096108
1.673 1.2353859 0.0093383
1.674 1.2389802 0.0095603
1.675 1.2425888 0.0103105
1.676 1.2462121 0.0095892
1.677 1.24985 0.0096971
1.678 1.2535026 0.0097622
1.679 1.2571699 0.0098433
1.68 1.2608519 0.0099363
1.681 1.2645488 0.0097924
1.682 1.2682605 0.0098893
1.683 1.271987 0.0099591
1.684 1.2757284 0.0102823
1.685 1.2794849 0.0097098
1.686 1.2832564 0.0099251
1.687 1.2870428 0.0098835
1.688 1.2908444 0.0094081
1.689 1.2946611 0.0097749
1.69 1.298493 0.0100602
1.691 1.3023401 0.0105532
1.692 1.3062025 0.0100124
1.693 1.3100802 0.0102338
1.694 1.3139732 0.0099975
1.695 1.3178817 0.0100918
1.696 1.3218055 0.0101642
1.697 1.3257449 0.0101592
1.698 1.3296997 0.0107625
1.699 1.3336702 0.010195
1.7 1.3376562 0.0105094
1.701 1.341658 0.0104154
1.702 1.3456755 0.0104318
1.703 1.3497086 0.0103967
1.704 1.3537576 0.0106354
1.705 1.3578225 0.0105574
1.706 1.3619033 0.0106161
1.707 1.3659999 0.0106573
1.708 1.3701126 0.0111589
1.709 1.3742412 0.0111759
1.71 1.378386 0.0106529
1.711 1.3825469 0.0111197
1.712 1.386724 0.0107642
1.713 1.3909172 0.0111359
1.714 1.3951269 0.010876
1.715 1.3993527 0.0110719
1.716 1.4035949 0.0112972
1.717 1.4078536 0.0112759
1.718 1.4121287 0.0112891
1.719 1.4164203 0.0110642
1.72 1.4207285 0.0114717
1.721 1.4250533 0.0112426
1.722 1.4293947 0.0112867
1.723 1.4337529 0.0114649
1.724 1.4381278 0.0110582
1.725 1.4425195 0.0114157
1.726 1.446928 0.0117455
1.727 1.4513534 0.0113282
1.728 1.4557959 0.0116644
1.729 1.4602553 0.0119559
1.73 1.4647318 0.0112299
1.731 1.4692255 0.0115737
1.732 1.4737362 0.0114444
1.733 1.4782642 0.0118099
1.734 1.4828093 0.0123207
1.735 1.4873719 0.0122007
1.736 1.4919518 0.0122768
1.737 1.4965491 0.0121781
1.738 1.5011639 0.0117277
1.739 1.5057962 0.0121077
1.74 1.5104461 0.0116776
1.741 1.5151136 0.0116406
1.742 1.5197989 0.0122223
1.743 1.5245018 0.0117408
1.744 1.5292225 0.0120509
1.745 1.5339611 0.0123804
1.746 1.5387175 0.0123097
1.747 1.543492 0.0120665
1.748 1.5482844 0.0123944
1.749 1.5530949 0.0121747
1.75 1.5579235 0.0126851
1.751 1.5627702 0.012541
1.752 1.5676352 0.0129794
1.753 1.5725185 0.012403
1.754 1.5774201 0.0128799
1.755 1.5823401 0.0131064
1.756 1.5872785 0.0128481
1.757 1.5922355 0.0129222
1.758 1.597211 0.0127639
1.759 1.6022052 0.0132968
1.76 1.607218 0.0130511
1.761 1.6122495 0.0130684
1.762 1.6172999 0.0129619
1.763 1.622369 0.0133536
1.764 1.6274571 0.012892
1.765 1.6325641 0.013233
1.766 1.6376903 0.0132236
1.767 1.6428354 0.0132392
1.768 1.6479997 0.0135587
1.769 1.6531832 0.0134828
1.77 1.6583859 0.0133675
1.771 1.6636079 0.0130856
1.772 1.6688494 0.013867
1.773 1.6741103 0.0135275
1.774 1.6793906 0.0133879
1.775 1.6846906 0.0133701
1.776 1.6900102 0.0134608
1.777 1.6953494 0.0141246
1.778 1.7007083 0.013877
1.779 1.7060871 0.0134029
1.78 1.7114857 0.0144944
1.781 1.7169042 0.0141482
1.782 1.7223428 0.0139819
1.783 1.7278013 0.0141901
1.784 1.73328 0.0145402
1.785 1.7387789 0.013851
1.786 1.7442979 0.0143471
1.787 1.7498373 0.0152024
1.788 1.7553971 0.0144463
1.789 1.7609773 0.0147754
1.79 1.7665779 0.0147194
1.791 1.7721991 0.0141706
1.792 1.777841 0.0142579
1.793 1.7835035 0.0149282
1.794 1.7891868 0.0153598
1.795 1.7948908 0.0150407
1.796 1.8006157 0.0144362
1.797 1.8063616 0.0154939
1.798 1.8121285 0.0150552
1.799 1.8179164 0.0150261
1.8 1.8237256 0.0146144
1.801 1.8295558 0.0149802
1.802 1.8354075 0.0151405
1.803 1.8412803 0.0150928
1.804 1.8471747 0.0156027
1.805 1.8530904 0.0160789
1.806 1.8590277 0.0155678
1.807 1.8649867 0.0159776
1.808 1.8709673 0.0155169
1.809 1.8769696 0.0152951
1.81 1.8829938 0.0158585
1.811 1.8890398 0.0154765
1.812 1.8951078 0.0158318
1.813 1.9011979 0.0158758
1.814 1.9073099 0.016018
1.815 1.9134442 0.0161106
1.816 1.9196007 0.0161282
1.817 1.9257795 0.0165977
1.818 1.9319806 0.0162199
1.819 1.9382042 0.0166482
1.82 1.9444504 0.0167483
1.821 1.950719 0.0167708
1.822 1.9570104 0.0167018
1.823 1.9633245 0.016923
1.824 1.9696613 0.0166964
1.825 1.976021 0.0169228
1.826 1.9824037 0.0173219
1.827 1.9888094 0.0172514
1.828 1.9952381 0.0167543
1.829 2.0016901 0.0176643
1.83 2.0081653 0.0166985
1.831 2.0146637 0.0166426
1.832 2.0211857 0.0175755
1.833 2.027731 0.0180008
1.834 2.0342998 0.0173786
1.835 2.0408923 0.0181134
1.836 2.0475085 0.0180023
1.837 2.0541484 0.0176158
1.838 2.0608121 0.017854
1.839 2.0674997 0.0180991
1.84 2.0742114 0.0181132
1.841 2.0809471 0.0184406
1.842 2.087707 0.0176454
1.843 2.094491 0.0185481
1.844 2.1012994 0.0187734
1.845 2.1081321 0.0182522
1.846 2.1149893 0.018718
1.847 2.1218709 0.0190816
1.848 2.1287772 0.0185167
1.849 2.1357083 0.0190921
1.85 2.142664 0.0188542
1.851 2.1496446 0.0197834
1.852 2.1566501 0.0194222
1.853 2.1636807 0.0190611
1.854 2.1707362 0.0192122
1.855 2.177817 0.0190473
1.856 2.184923 0.0193746
1.857 2.1920543 0.0202807
1.858 2.199211 0.0201117
1.859 2.2063933 0.0191302
1.86 2.2136011 0.0198401
1.861 2.2208346 0.0206268
1.862 2.2280937 0.0200345
1.863 2.2353787 0.0201806
1.864 2.2426896 0.0201821
1.865 2.2500265 0.0198727
1.866 2.2573894 0.0199792
1.867 2.2647785 0.0205153
1.868 2.2721938 0.0211416
1.869 2.2796355 0.0208439
1.87 2.2871035 0.0211395
1.871 2.294598 0.0204896
1.872 2.3021192 0.0217593
1.873 2.3096669 0.0219579
1.874 2.3172414 0.021305
1.875 2.3248428 0.0228794
1.876 2.3324711 0.0214494
1.877 2.3401263 0.0223005
1.878 2.3478086 0.0218849
1.879 2.3555182 0.0224333
1.88 2.363255 0.0212833
1.881 2.3710191 0.0228268
1.882 2.3788108 0.0214577
1.883 2.3866299 0.0221603
1.884 2.3944766 0.022408
1.885 2.4023511 0.0222606
1.886 2.4102534 0.0228179
1.887 2.4181835 0.0228982
1.888 2.4261417 0.022816
1.889 2.4341278 0.0232408
1.89 2.4421421 0.0228287
1.891 2.4501848 0.0233113
1.892 2.4582557 0.0231835
1.893 2.4663552 0.0233565
1.894 2.4744831 0.0235414
1.895 2.4826396 0.0240878
1.896 2.4908248 0.0237489
1.897 2.4990389 0.0236785
1.898 2.5072819 0.0246122
1.899 2.5155538 0.0237751
1.9 2.5238548 0.0246296
1.901 2.532185 0.0247364
1.902 2.5405445 0.0242533
1.903 2.5489333 0.024763
1.904 2.5573517 0.024386
1.905 2.5657995 0.0248689
1.906 2.5742771 0.0246603
1.907 2.5827844 0.024903
1.908 2.5913215 0.0257054
1.909 2.5998885 0.026013
1.91 2.6084857 0.0259235
1.911 2.617113 0.0261657
1.912 2.6257705 0.0260284
1.913 2.6344583 0.0252199
1.914 2.6431766 0.0271783
1.915 2.6519254 0.0265167
1.916 2.6607049 0.0268264
1.917 2.669515 0.0276381
1.918 2.6783561 0.026699
1.919 2.687228 0.0272459
1.92 2.696131 0.0274468
1.921 2.7050651 0.0280588
1.922 2.7140305 0.0284763
1.923 2.7230272 0.0291052
1.924 2.7320553 0.0291038
1.925 2.7411151 0.0288823
1.926 2.7502064 0.0296809
1.927 2.7593294 0.0302938
1.928 2.7684844 0.0304875
1.929 2.7776712 0.0311676
1.93 2.7868901 0.0311856
1.931 2.7961413 0.0314721
1.932 2.8054246 0.031698
1.933 2.8147405 0.0318628
1.934 2.8240886 0.0321712
1.935 2.8334695 0.0329159
1.936 2.842883 0.0326209
1.937 2.8523293 0.0340891
1.938 2.8618085 0.0335684
1.939 2.8713207 0.0336468
1.94 2.880866 0.034532
1.941 2.8904446 0.0351415
1.942 2.9000566 0.0356181
1.943 2.909702 0.0360032
1.944 2.9193809 0.0359253
1.945 2.9290935 0.0365076
1.946 2.9388398 0.0371706
1.947 2.9486201 0.0377801
1.948 2.9584343 0.038242
1.949 2.9682827 0.0382619
1.95 2.9781652 0.0391478
1.951 2.9880821 0.038559
1.952 2.9980334 0.0391871
1.953 3.0080194 0.0397507
1.954 3.0180399 0.0402097
1.955 3.0280953 0.0409161
1.956 3.0381855 0.041236
1.957 3.0483107 0.0416341
1.958 3.0584711 0.0419578
1.959 3.0686667 0.0431703
1.96 3.0788977 0.0432108
1.961 3.0891641 0.0428588
1.962 3.0994662 0.0441098
1.963 3.1098038 0.0446936
1.964 3.1201774 0.0453783
1.965 3.1305869 0.0456696
1.966 3.1410324 0.0460028
1.967 3.1515141 0.0465174
1.968 3.1620321 0.0472811
1.969 3.1725865 0.0474973
1.97 3.1831774 0.0478725
1.971 3.193805 0.0486144
1.972 3.2044694 0.0487568
1.973 3.2151705 0.0499939
1.974 3.2259089 0.0505395
1.975 3.2366842 0.0512331
1.976 3.2474968 0.0506788
1.977 3.2583468 0.0527903
1.978 3.2692343 0.0514899
1.979 3.2801594 0.0533346
1.98 3.2911223 0.0532409
1.981 3.302123 0.0540278
1.982 3.3131617 0.0541594
1.983 3.3242386 0.0551693
1.984 3.3353536 0.0559428
1.985 3.346507 0.0562719
1.986 3.357699 0.0573571
1.987 3.3689295 0.0574538
1.988 3.3801987 0.0583497
1.989 3.3915069 0.0585908
1.99 3.402854 0.0601202
1.991 3.4142404 0.0595735
1.992 3.4256659 0.0611734
1.993 3.4371308 0.0612057
1.994 3.4486352 0.0617432
1.995 3.4601793 0.0618721
1.996 3.4717632 0.0638753
1.997 3.4833869 0.0642515
1.998 3.4950507 0.0650883
1.999 3.5067546 0.0644648
2 3.5184988 0.065572
2.001 3.5302835 0.0668395
2.002 3.5421088 0.0672418
2.003 3.5539747 0.0675761
2.004 3.5658814 0.068569
2.005 3.5778291 0.0687051
2.006 3.5898179 0.0703611
2.007 3.601848 0.0707331
2.008 3.6139194 0.0703752
2.009 3.6260323 0.0720531
2.01 3.6381868 0.0724937
2.011 3.6503832 0.0742746
2.012 3.6626214 0.0748488
2.013 3.6749018 0.0743069
2.014 3.6872242 0.0761308
2.015 3.699589 0.0766761
2.016 3.7119963 0.0769834
2.017 3.7244462 0.0768115
2.018 3.7369389 0.0784362
2.019 3.7494743 0.079099
2.02 3.7620529 0.0807423
2.021 3.7746747 0.080061
2.022 3.7873397 0.0814746
2.023 3.8000481 0.0828292
2.024 3.8128002 0.0843206
2.025 3.825596 0.0844283
2.026 3.8384357 0.0855056
2.027 3.8513195 0.0862577
2.028 3.8642474 0.0878462
2.029 3.8772196 0.0876858
2.03 3.8902363 0.0879017
2.031 3.9032976 0.0894366
2.032 3.9164036 0.0901524
2.033 3.9295546 0.0910058
2.034 3.9427506 0.0920776
2.035 3.9559918 0.0928603
2.036 3.9692784 0.0944219
2.037 3.9826104 0.0957561
2.038 3.9959881 0.0958356
2.039 4.0094116 0.0967445
2.04 4.022881 0.0979789
2.041 4.0363966 0.0982209
2.042 4.0499583 0.1002393
2.043 4.0635665 0.1006205
2.044 4.0772213 0.1013136
2.045 4.0909227 0.1021504
2.046 4.104671 0.1035932
2.047 4.1184664 0.1032712
2.048 4.1323088 0.1057547
2.049 4.1461987 0.1052509
2.05 4.160136 0.1069833
2.051 4.174121 0.1065884
2.052 4.1881537 0.1082087
2.053 4.2022343 0.1101514
2.054 4.2163631 0.1105608
2.055 4.2305402 0.111827
2.056 4.2447658 0.113382
2.057 4.2590398 0.1137825
2.058 4.2733627 0.1156896
2.059 4.2877343 0.1161952
2.06 4.3021552 0.1168838
2.061 4.3166252 0.1191373
2.062 4.3311446 0.1192708
2.063 4.3457136 0.1212044
2.064 4.3603322 0.1213082
2.065 4.3750009 0.1230994
2.066 4.3897194 0.1237247
2.067 4.4044883 0.1243045
2.068 4.4193074 0.126889
2.069 4.4341771 0.127769
2.07 4.4490976 0.1281487
2.071 4.4640689 0.1291816
2.072 4.4790913 0.1316205
2.073 4.4941649 0.1316625
2.074 4.5092897 0.1342872
2.075 4.5244662 0.1346536
2.076 4.5396944 0.1356689
2.077 4.5549746 0.1368111
2.078 4.5703066 0.1378844
2.079 4.5856911 0.1386025
2.08 4.6011278 0.1397801
2.081 4.6166172 0.1415118
2.082 4.6321592 0.1433736
2.083 4.6477542 0.1453007
2.084 4.6634024 0.1461489
2.085 4.6791037 0.1470348
2.086 4.6948586 0.147372
2.087 4.7106669 0.1493648
2.088 4.7265292 0.1507776
2.089 4.7424454 0.152885
2.09 4.7584158 0.1544724
2.091 4.7744405 0.1542782
2.092 4.7905197 0.1558796
2.093 4.8066536 0.1582984
2.094 4.8228423 0.1583635
2.095 4.8390861 0.1607682
2.096 4.8553852 0.1603884
2.097 4.8717395 0.1627723
2.098 4.8881496 0.1647182
2.099 4.9046154 0.1660448
2.1 4.9211372 0.1668272
2.101 4.9377151 0.1683185
2.102 4.9543493 0.169957
2.103 4.9710402 0.1718331
2.104 4.9877876 0.1724253
2.105 5.004592 0.1746826
2.106 5.0214534 0.1755633
2.107 5.0383721 0.177677
2.108 5.0553482 0.1787016
2.109 5.072382 0.1802296
2.11 5.0894737 0.181448
2.111 5.1066233 0.1831991
2.112 5.1238312 0.1858649
2.113 5.1410974 0.1870784
2.114 5.1584223 0.1880278
2.115 5.175806 0.1903836
2.116 5.1932486 0.1914741
2.117 5.2107504 0.1941747
2.118 5.2283116 0.1937218
2.119 5.2459324 0.1961745
2.12 5.2636129 0.1970275
2.121 5.2813533 0.1997433
2.122 5.2991541 0.20074
2.123 5.317015 0.2014913
2.124 5.3349365 0.2038829
2.125 5.3529188 0.2052514
2.126 5.3709621 0.2076084
2.127 5.3890666 0.2102382
2.128 5.4072323 0.2108292
2.129 5.4254597 0.2132028
2.13 5.4437488 0.215526
2.131 5.4620999 0.2169928
2.132 5.4805131 0.2181899
2.133 5.4989887 0.2191821
2.134 5.5175269 0.2219237
2.135 5.5361279 0.2233104
2.136 5.5547918 0.2251046
2.137 5.573519 0.2270491
2.138 5.5923096 0.2286052
2.139 5.6111637 0.2324744
2.14 5.6300818 0.2313139
2.141 5.6490639 0.234219
2.142 5.6681101 0.23697
2.143 5.6872209 0.2374678
2.144 5.7063963 0.2402501
2.145 5.7256367 0.24191
2.146 5.744942 0.2432505
2.147 5.7643128 0.2465535
2.148 5.783749 0.2485698
2.149 5.8032511 0.2501896
2.15 5.822819 0.2517086
2.151 5.8424531 0.2549634
2.152 5.8621536 0.2560509
2.153 5.8819208 0.2582193
2.154 5.9017548 0.2585153
2.155 5.9216559 0.2617657
2.156 5.9416241 0.2638344
2.157 5.96166 0.2669278
2.158 5.9817634 0.2684683
2.159 6.0019349 0.26949
2.16 6.0221745 0.2733601
2.161 6.0424825 0.2747137
2.162 6.0628591 0.2760801
2.163 6.0833046 0.2800261
2.164 6.1038191 0.2820308
2.165 6.1244029 0.2833016
2.166 6.1450562 0.2862411
2.167 6.1657794 0.286967
2.168 6.1865725 0.2892742
2.169 6.2074357 0.2925473
2.17 6.2283694 0.2940421
2.171 6.2493738 0.2966273
2.172 6.2704491 0.2987019
2.173 6.2915956 0.3022675
2.174 6.3128134 0.3022215
2.175 6.3341028 0.3060607
2.176 6.3554641 0.308936
2.177 6.3768974 0.309202
2.178 6.398403 0.312879
2.179 6.4199812 0.314799
2.18 6.4416323 0.3173848
2.181 6.4633564 0.3210659
2.182 6.4851536 0.3216224
2.183 6.5070245 0.3250078
2.184 6.5289691 0.3271417
2.185 6.5509877 0.3310389
2.186 6.5730805 0.3314583
2.187 6.5952478 0.3339475
2.188 6.6174899 0.3374418
2.189 6.6398069 0.3393211
2.19 6.6621992 0.3432535
2.191 6.684667 0.3462603
2.192 6.7072104 0.3471276
2.193 6.7298298 0.3494386
2.194 6.7525255 0.3517549
2.195 6.7752977 0.3544497
2.196 6.7981465 0.3583559
2.197 6.8210723 0.3603153
2.198 6.8440753 0.3646764
2.199 6.8671559 0.3652001
2.2 6.8903142 0.367072
2.201 6.9135504 0.3724046
2.202 6.9368649 0.3753357
2.203 6.960258 0.3761325
2.204 6.9837297 0.3798291
2.205 7.0072806 0.3831529
2.206 7.0309107 0.3868879
2.207 7.0546203 0.386741
2.208 7.0784098 0.3897562
2.209 7.1022793 0.3923844
2.21 7.1262291 0.396513
2.211 7.1502596 0.3971305
2.212 7.174371 0.4036266
2.213 7.1985634 0.404755
2.214 7.2228372 0.4104534
2.215 7.2471928 0.4102235
2.216 7.2716302 0.4145613
2.217 7.2961498 0.4175608
2.218 7.320752 0.4215453
2.219 7.3454368 0.4245582
2.22 7.3702046 0.4258125
2.221 7.3950558 0.4293561
2.222 7.4199905 0.4303777
2.223 7.4450091 0.4355475
2.224 7.4701118 0.4380082
2.225 7.4952989 0.4414076
2.226 7.5205706 0.4446064
2.227 7.5459272 0.4499374
2.228 7.5713692 0.4514675
2.229 7.5968966 0.4542959
2.23 7.6225098 0.4590034
2.231 7.648209 0.4610882
2.232 7.6739946 0.4637498
2.233 7.6998669 0.4686656
2.234 7.725826 0.4693512
2.235 7.7518724 0.4741468
2.236 7.7780062 0.4767436
2.237 7.8042278 0.4804038
2.238 7.8305375 0.4858763
2.239 7.8569356 0.4885775
2.24 7.8834224 0.4909915
2.241 7.909998 0.4961104
2.242 7.9366628 0.4982479
2.243 7.9634172 0.5011651
2.244 7.9902614 0.5041331
2.245 8.0171958 0.5079192
2.246 8.0442205 0.5118451
2.247 8.071336 0.5157427
2.248 8.0985424 0.5193369
2.249 8.1258402 0.5218331
2.25 8.1532296 0.5279115
2.251 8.1807108 0.5313149
2.252 8.2082842 0.5318765
2.253 8.2359503 0.5375457
2.254 8.2637091 0.5376729
2.255 8.2915609 0.5432006
2.256 8.3195063 0.5475375
2.257 8.3475453 0.5522708
2.258 8.3756785 0.5571144
2.259 8.4039059 0.5586175
2.26 8.432228 0.5639132
2.261 8.4606451 0.5689018
2.262 8.4891576 0.5700752
2.263 8.5177655 0.575025
2.264 8.5464693 0.5767326
2.265 8.5752694 0.5823212
2.266 8.604166 0.5873512
2.267 8.6331596 0.5910531
2.268 8.6622502 0.5950263
2.269 8.6914384 0.5970695
2.27 8.7207244 0.6021144
2.271 8.7501085 0.6081748
2.272 8.779591 0.6107925
2.273 8.8091724 0.6154795
2.274 8.8388528 0.6202305
2.275 8.8686327 0.6243011
2.276 8.8985123 0.6291985
2.277 8.928492 0.6333132
2.278 8.9585722 0.6363173
2.279 8.988753 0.6403384
2.28 9.0190349 0.6462843
2.281 9.0494183 0.6465822
2.282 9.0799034 0.6533491
2.283 9.1104906 0.6572881
2.284 9.1411801 0.663585
2.285 9.1719724 0.6654757
2.286 9.2028678 0.6696316
2.287 9.2338666 0.6744767
2.288 9.2649691 0.6793939
2.289 9.2961758 0.6849991
2.29 9.3274869 0.6901621
2.291 9.3589028 0.692704
2.292 9.3904237 0.6970142
2.293 9.4220503 0.7038713
2.294 9.4537826 0.7082088
2.295 9.485621 0.7128592
2.296 9.5175659 0.7183199
2.297 9.5496178 0.7223122
2.298 9.5817769 0.7270336
2.299 9.6140434 0.7297808
2.3 9.6464179 0.7364786
2.301 9.6789007 0.7405963
2.302 9.7114921 0.7443603
2.303 9.7441926 0.7477169
2.304 9.7770023 0.7523491
2.305 9.8099217 0.7620057
2.306 9.8429513 0.7670078
2.307 9.8760912 0.7696575
2.308 9.9093419 0.7759025
2.309 9.9427037 0.7802569
2.31 9.9761771 0.7843943
2.311 10.009762 0.7877129
2.312 10.04346 0.7946053
2.313 10.07727 0.8007889
2.314 10.111193 0.8047953
2.315 10.145229 0.8088287
2.316 10.179379 0.8196713
2.317 10.213644 0.8206349
2.318 10.248022 0.8270327
2.319 10.282516 0.8305008
2.32 10.317125 0.8366488
2.321 10.351849 0.8428869
2.322 10.386689 0.8457356
2.323 10.421646 0.8522161
2.324 10.456719 0.8579774
2.325 10.49191 0.8653304
2.326 10.527218 0.8703923
2.327 10.562644 0.8712057
2.328 10.598188 0.8821319
2.329 10.633851 0.8878662
2.33 10.669633 0.8927438
2.331 10.705534 0.8970231
2.332 10.741556 0.9010996
2.333 10.777697 0.9094472
2.334 10.813959 0.9125203
2.335 10.850342 0.922286
2.336 10.886847 0.9242888
2.337 10.923473 0.9315041
2.338 10.960221 0.9353807
2.339 10.997092 0.9441003
2.34 11.034086 0.948506
2.341 11.071204 0.9571901
2.342 11.108445 0.9593976
2.343 11.145811 0.9682908
2.344 11.183301 0.9746418
2.345 11.220916 0.981617
2.346 11.258657 0.9883099
2.347 11.296524 0.992597
2.348 11.334516 0.9965354
2.349 11.372636 1.0046164
2.35 11.410882 1.0109739
2.351 11.449257 1.0164089
2.352 11.487759 1.0225276
2.353 11.526389 1.0303771
2.354 11.565148 1.035799
2.355 11.604036 1.0418116
2.356 11.643054 1.0502903
2.357 11.682202 1.055678
2.358 11.721481 1.0644562
2.359 11.76089 1.0716753
2.36 11.800431 1.0736243
2.361 11.840103 1.0811417
2.362 11.879908 1.089164
2.363 11.919845 1.0944798
2.364 11.959916 1.0982056
2.365 12.00012 1.1093287
2.366 12.040457 1.1143244
2.367 12.080929 1.1205478
2.368 12.121536 1.1261707
2.369 12.162278 1.1353139
2.37 12.203156 1.1430934
2.371 12.24417 1.1500057
2.372 12.28532 1.1550344
2.373 12.326608 1.1640662
2.374 12.368033 1.167988
2.375 12.409596 1.1794172
2.376 12.451297 1.1848581
2.377 12.493137 1.1881852
2.378 12.535116 1.2008014
2.379 12.577235 1.2050536
2.38 12.619495 1.2139713
2.381 12.661895 1.2234285
2.382 12.704435 1.2270069
2.383 12.747118 1.2361971
2.384 12.789943 1.2434417
2.385 12.83291 1.2500012
2.386 12.87602 1.2602225
2.387 12.919273 1.2670863
2.388 12.962671 1.2720941
2.389 13.006213 1.2841271
2.39 13.049899 1.2886154
2.391 13.093731 1.294866
2.392 13.137709 1.304571
2.393 13.181832 1.3133668
2.394 13.226103 1.3222326
2.395 13.270521 1.3269996
2.396 13.315087 1.334654
2.397 13.3598 1.3439461
2.398 13.404663 1.347953
2.399 13.449674 1.3578644
2.4 13.494836 1.3651695
2.401 13.540147 1.3751949
2.402 13.585609 1.3853661
2.403 13.631222 1.3911512
2.404 13.676987 1.4012982
2.405 13.722904 1.4078231
2.406 13.768973 1.4182012
2.407 13.815196 1.420124
2.408 13.861572 1.4350544
2.409 13.908102 1.4412897
2.41 13.954787 1.4526868
2.411 14.001627 1.4627869
2.412 14.048622 1.4674764
2.413 14.095774 1.4767269
2.414 14.143083 1.4868211
2.415 14.190548 1.4922205
2.416 14.238171 1.5005935
2.417 14.285952 1.5088943
2.418 14.333892 1.5215872
2.419 14.381992 1.5268954
2.42 14.430251 1.5373751
2.421 14.47867 1.5472371
2.422 14.52725 1.5518602
2.423 14.575991 1.5663748
2.424 14.624894 1.5731152
2.425 14.673959 1.5820061
2.426 14.723188 1.5932274
2.427 14.772579 1.6048372
2.428 14.822135 1.6069746
2.429 14.871855 1.6198341
2.43 14.92174 1.6313044
2.431 14.971791 1.6394884
2.432 15.022008 1.6474453
2.433 15.072391 1.6612239
2.434 15.122942 1.6688148
2.435 15.17366 1.6770243
2.436 15.224547 1.6827126
2.437 15.275602 1.6925978
2.438 15.326827 1.7028744
2.439 15.378222 1.7155015
2.44 15.429787 1.7240367
2.441 15.481523 1.7318911
2.442 15.533431 1.7467139
2.443 15.585511 1.7593658
2.444 15.637764 1.7624012
2.445 15.69019 1.7774512
2.446 15.74279 1.7855186
2.447 15.795564 1.793915
2.448 15.848513 1.8031851
2.449 15.901638 1.816953
2.45 15.954939 1.8261633
2.451 16.008417 1.8356775
2.452 16.062072 1.8481852
2.453 16.115904 1.8581714
2.454 16.169916 1.8652522
2.455 16.224106 1.8823566
2.456 16.278476 1.8899699
2.457 16.333026 1.9015303
2.458 16.387756 1.9088405
2.459 16.442669 1.9218159
2.46 16.497763 1.9333164
2.461 16.553039 1.9453412
2.462 16.608499 1.9533295
2.463 16.664143 1.966271
2.464 16.71997 1.981116
2.465 16.775983 1.9855022
2.466 16.832182 2.0000744
2.467 16.888566 2.0080862
2.468 16.945137 2.0216496
2.469 17.001896 2.0346908
2.47 17.058842 2.0441693
2.471 17.115977 2.0596873
2.472 17.173302 2.0665033
2.473 17.230816 2.083709
2.474 17.28852 2.0956839
2.475 17.346416 2.1003801
2.476 17.404503 2.1149077
2.477 17.462783 2.1292083
2.478 17.521255 2.1374123
2.479 17.579921 2.1525586
2.48 17.638781 2.1635853
2.481 17.697836 2.1745181
2.482 17.757087 2.1825064
2.483 17.816533 2.2013041
2.484 17.876177 2.2097974
2.485 17.936017 2.2244632
2.486 17.996056 2.2414017
2.487 18.056293 2.2482865
2.488 18.11673 2.2573979
2.489 18.177366 2.2718413
2.49 18.238204 2.283786
2.491 18.299242 2.2942176
2.492 18.360482 2.3084975
2.493 18.421925 2.3206578
2.494 18.483571 2.3337845
2.495 18.545421 2.3463678
2.496 18.607476 2.3577988
2.497 18.669735 2.3742153
2.498 18.732201 2.3883339
2.499 18.794873 2.3999217
2.5 18.857752 2.4101552
&
@target G0.S1
@type xydy
1.5 0.6024832 0.0115458
1.501 0.6036414 0.0114711
1.502 0.6048069 0.0113438
1.503 0.60598 0.0112211
1.504 0.6071607 0.0110104
1.505 0.6083487 0.0108342
1.506 0.6095444 0.0106725
1.507 0.6107474 0.0106305
1.508 0.6119581 0.0104517
1.509 0.6131764 0.01028
1.51 0.6144022 0.0100812
1.511 0.6156355 0.0099863
1.512 0.6168764 0.0097978
1.513 0.6181249 0.0096095
1.514 0.619381 0.0096275
1.515 0.6206447 0.009268
1.516 0.6219161 0.0092722
1.517 0.6231951 0.0090547
1.518 0.6244817 0.0089245
1.519 0.625776 0.0089134
1.52 0.627078 0.0087351
1.521 0.6283876 0.0086661
1.522 0.6297049 0.0085974
1.523 0.63103 0.0084861
1.524 0.6323627 0.0083212
1.525 0.6337032 0.0082021
1.526 0.6350514 0.0081153
1.527 0.6364074 0.0077857
1.528 0.6377711 0.0079715
1.529 0.6391427 0.0075937
1.53 0.6405221 0.0074653
1.531 0.6419092 0.0073845
1.532 0.6433041 0.0072196
1.533 0.6447068 0.0070824
1.534 0.6461175 0.0069676
1.535 0.647536 0.006985
1.536 0.6489624 0.0067632
1.537 0.6503966 0.0068014
1.538 0.6518388 0.0067227
1.539 0.6532889 0.0066998
1.54 0.6547469 0.006436
1.541 0.6562127 0.0063389
1.542 0.6576866 0.0062398
1.543 0.6591685 0.0062244
1.544 0.6606583 0.0061089
1.545 0.6621562 0.0059826
1.546 0.6636621 0.005836
1.547 0.6651759 0.0057922
1.548 0.6666979 0.0057435
1.549 0.6682279 0.0056286
1.55 0.669766 0.0055969
1.551 0.6713122 0.005662
1.552 0.6728664 0.0056101
1.553 0.6744288 0.005351
1.554 0.6759994 0.0055997
1.555 0.677578 0.0054367
1.556 0.6791649 0.00548
1.557 0.6807599 0.0057019
1.558 0.6823632 0.0055121
1.559 0.6839747 0.005283
1.56 0.6855944 0.0052833
1.561 0.6872223 0.0054795
1.562 0.6888585 0.0056761
1.563 0.690503 0.005513
1.564 0.6921557 0.0055438
1.565 0.6938169 0.0055477
1.566 0.6954864 0.0053489
1.567 0.6971642 0.0055543
1.568 0.6988504 0.0054616
1.569 0.7005449 0.0054367
1.57 0.7022479 0.0052558
1.571 0.7039593 0.005434
1.572 0.705679 0.0052717
1.573 0.7074074 0.0054933
1.574 0.7091441 0.0051527
1.575 0.7108893 0.005483
1.576 0.7126431 0.0054861
1.577 0.7144054 0.0053688
1.578 0.7161763 0.005499
1.579 0.7179556 0.005492
1.58 0.7197436 0.0051888
1.581 0.7215402 0.0052985
1.582 0.7233455 0.0053076
1.583 0.7251594 0.0052389
1.584 0.7269819 0.0053994
1.585 0.7288131 0.0053115
1.586 0.730653 0.00538
1.587 0.7325016 0.0054648
1.588 0.734359 0.0055861
1.589 0.7362251 0.0055744
1.59 0.7381 0.005393
1.591 0.7399838 0.0053126
1.592 0.7418763 0.0053801
1.593 0.7437777 0.0054716
1.594 0.7456879 0.0053925
1.595 0.747607 0.0053572
1.596 0.749535 0.0051951
1.597 0.751472 0.0055252
1.598 0.7534179 0.0054452
1.599 0.7553727 0.0054073
1.6 0.7573366 0.0056277
1.601 0.7593093 0.0055244
1.602 0.7612912 0.0057566
1.603 0.7632821 0.0055034
1.604 0.7652822 0.0057448
1.605 0.7672912 0.0054438
1.606 0.7693094 0.0055415
1.607 0.7713367 0.005697
1.608 0.7733732 0.0054666
1.609 0.7754188 0.0057028
1.61 0.7774737 0.0056993
1.611 0.7795378 0.0057559
1.612 0.7816111 0.0060039
1.613 0.7836937 0.0059147
1.614 0.7857855 0.005612
1.615 0.7878868 0.0056642
1.616 0.7899973 0.0058845
1.617 0.7921172 0.005718
1.618 0.7942465 0.0059673
1.619 0.7963852 0.0059789
1.62 0.7985333 0.0060049
1.621 0.800691 0.0058213
1.622 0.802858 0.0057219
1.623 0.8050346 0.0059967
1.624 0.8072206 0.0058976
1.625 0.8094163 0.006128
1.626 0.8116215 0.0059627
1.627 0.8138363 0.0058933
1.628 0.8160608 0.0060432
1.629 0.8182948 0.0060047
1.63 0.8205385 0.0058839
1.631 0.8227921 0.0059211
1.632 0.8250552 0.0061155
1.633 0.827328 0.0062863
1.634 0.8296108 0.0062855
1.635 0.8319033 0.0063525
1.636 0.8342056 0.0063687
1.637 0.8365178 0.0064454
1.638 0.8388397 0.0060698
1.639 0.8411717 0.0063169
1.64 0.8435136 0.0063747
1.641 0.8458654 0.0062252
1.642 0.8482272 0.0061959
1.643 0.8505989 0.0063157
1.644 0.8529807 0.0063323
1.645 0.8553726 0.00633
1.646 0.8577746 0.0064821
1.647 0.8601866 0.0064289
1.648 0.8626088 0.0065595
1.649 0.8650411 0.0064341
1.65 0.8674838 0.006559
1.651 0.8699365 0.0066932
1.652 0.8723995 0.0066617
1.653 0.8748728 0.0066965
1.654 0.8773564 0.0068989
1.655 0.8798503 0.0067168
1.656 0.8823546 0.0067679
1.657 0.8848692 0.0068572
1.658 0.8873943 0.006931
1.659 0.8899299 0.0067731
1.66 0.8924758 0.0070259
1.661 0.8950323 0.0070689
1.662 0.8975993 0.0067428
1.663 0.9001769 0.0071658
1.664 0.902765 0.0068977
1.665 0.9053638 0.0069178
1.666 0.9079732 0.0069674
1.667 0.9105932 0.0071534
1.668 0.913224 0.0069446
1.669 0.9158655 0.0071472
1.67 0.9185178 0.0074149
1.671 0.9211809 0.0073413
1.672 0.9238548 0.0072081
1.673 0.9265395 0.0070037
1.674 0.9292351 0.0071702
1.675 0.9319416 0.0077329
1.676 0.9346591 0.0071919
1.677 0.9373875 0.0072728
1.678 0.940127 0.0073216
1.679 0.9428774 0.0073825
1.68 0.9456389 0.0074522
1.681 0.9484115 0.0073443
1.682 0.9511953 0.007417
1.683 0.9539903 0.0074693
1.684 0.9567963 0.0077117
1.685 0.9596137 0.0072824
1.686 0.9624423 0.0074438
1.687 0.9652821 0.0074127
1.688 0.9681334 0.0070561
1.689 0.9709959 0.0073311
1.69 0.9738698 0.0075452
1.691 0.9767551 0.0079149
1.692 0.9796518 0.0075093
1.693 0.9825602 0.0076754
1.694 0.9854799 0.0074982
1.695 0.9884112 0.0075689
1.696 0.9913541 0.0076232
1.697 0.9943086 0.0076194
1.698 0.9972748 0.0080719
1.699 1.0002527 0.0076462
1.7 1.0032422 0.0078821
1.701 1.0062435 0.0078116
1.702 1.0092565 0.0078238
1.703 1.0122815 0.0077976
1.704 1.0153182 0.0079765
1.705 1.0183668 0.007918
1.706 1.0214274 0.0079621
1.707 1.0245 0.007993
1.708 1.0275844 0.0083691
1.709 1.030681 0.0083819
1.71 1.0337895 0.0079897
1.711 1.0369102 0.0083398
1.712 1.040043 0.0080732
1.713 1.0431879 0.008352
1.714 1.0463452 0.008157
1.715 1.0495146 0.0083039
1.716 1.0526962 0.0084729
1.717 1.0558902 0.0084569
1.718 1.0590965 0.0084668
1.719 1.0623152 0.0082982
1.72 1.0655464 0.0086038
1.721 1.06879 0.0084319
1.722 1.072046 0.008465
1.723 1.0753146 0.0085987
1.724 1.0785958 0.0082936
1.725 1.0818896 0.0085618
1.726 1.085196 0.0088091
1.727 1.0885151 0.0084961
1.728 1.091847 0.0087483
1.729 1.0951915 0.0089669
1.73 1.0985489 0.0084224
1.731 1.101919 0.0086803
1.732 1.1053022 0.0085833
1.733 1.1086981 0.0088574
1.734 1.1121071 0.0092406
1.735 1.1155289 0.0091505
1.736 1.1189638 0.0092076
1.737 1.1224118 0.0091335
1.738 1.1258729 0.0087958
1.739 1.1293471 0.0090808
1.74 1.1328346 0.0087582
1.741 1.1363352 0.0087304
1.742 1.1398491 0.0091668
1.743 1.1433764 0.0088056
1.744 1.1469169 0.0090381
1.745 1.1504708 0.0092853
1.746 1.1540381 0.0092323
1.747 1.157619 0.0090499
1.748 1.1612133 0.0092958
1.749 1.1648212 0.009131
1.75 1.1684426 0.0095138
1.751 1.1720776 0.0094058
1.752 1.1757265 0.0097345
1.753 1.1793888 0.0093023
1.754 1.1830651 0.00966
1.755 1.1867551 0.0098298
1.756 1.1904589 0.0096361
1.757 1.1941766 0.0096917
1.758 1.1979083 0.0095729
1.759 1.2016539 0.0099726
1.76 1.2054135 0.0097883
1.761 1.2091872 0.0098013
1.762 1.2129749 0.0097214
1.763 1.2167767 0.0100152
1.764 1.2205929 0.009669
1.765 1.2244232 0.0099247
1.766 1.2282677 0.0099177
1.767 1.2321265 0.0099294
1.768 1.2359997 0.010169
1.769 1.2398874 0.0101121
1.77 1.2437894 0.0100256
1.771 1.247706 0.0098142
1.772 1.2516371 0.0104003
1.773 1.2555828 0.0101456
1.774 1.259543 0.0100409
1.775 1.2635179 0.0100276
1.776 1.2675076 0.0100956
1.777 1.271512 0.0105934
1.778 1.2755312 0.0104078
1.779 1.2795653 0.0100522
1.78 1.2836143 0.0108708
1.781 1.2876782 0.0106112
1.782 1.2917571 0.0104865
1.783 1.295851 0.0106426
1.784 1.29996 0.0109052
1.785 1.3040842 0.0103883
1.786 1.3082235 0.0107603
1.787 1.3123781 0.0114018
1.788 1.3165479 0.0108347
1.789 1.3207329 0.0110815
1.79 1.3249335 0.0110395
1.791 1.3291493 0.0106279
1.792 1.3333807 0.0106934
1.793 1.3376276 0.0111962
1.794 1.34189 0.0115198
1.795 1.3461681 0.0112805
1.796 1.3504618 0.0108271
1.797 1.3547712 0.0116204
1.798 1.3590963 0.0112914
1.799 1.3634373 0.0112695
1.8 1.3677942 0.0109608
1.801 1.3721669 0.0112351
1.802 1.3765555 0.0113553
1.803 1.3809602 0.0113196
1.804 1.385381 0.011702
1.805 1.3898178 0.0120592
1.806 1.3942708 0.0116758
1.807 1.39874 0.0119832
1.808 1.4032254 0.0116377
1.809 1.4077272 0.0114713
1.81 1.4122453 0.0118939
1.811 1.4167799 0.0116074
1.812 1.4213309 0.0118738
1.813 1.4258984 0.0119068
1.814 1.4304825 0.0120135
1.815 1.4350831 0.0120829
1.816 1.4397005 0.0120961
1.817 1.4443346 0.0124483
1.818 1.4489855 0.012165
1.819 1.4536532 0.0124862
1.82 1.4583377 0.0125612
1.821 1.4630392 0.0125781
1.822 1.4677578 0.0125263
1.823 1.4724933 0.0126923
1.824 1.477246 0.0125223
1.825 1.4820158 0.0126921
1.826 1.4868027 0.0129914
1.827 1.491607 0.0129385
1.828 1.4964287 0.0125657
1.829 1.5012676 0.0132483
1.83 1.506124 0.0125239
1.831 1.5109978 0.012482
1.832 1.5158892 0.0131816
1.833 1.5207983 0.0135006
1.834 1.5257249 0.013034
1.835 1.5306693 0.0135851
1.836 1.5356313 0.0135017
1.837 1.5406113 0.0132119
1.838 1.5456091 0.0133905
1.839 1.5506248 0.0135743
1.84 1.5556585 0.0135849
1.841 1.5607104 0.0138305
1.842 1.5657802 0.013234
1.843 1.5708682 0.0139111
1.844 1.5759745 0.0140801
1.845 1.581099 0.0136892
1.846 1.5862419 0.0140385
1.847 1.5914032 0.0143112
1.848 1.5965829 0.0138875
1.849 1.6017812 0.0143191
1.85 1.606998 0.0141407
1.851 1.6122335 0.0148376
1.852 1.6174875 0.0145666
1.853 1.6227605 0.0142958
1.854 1.6280522 0.0144092
1.855 1.6333627 0.0142855
1.856 1.6386923 0.014531
1.857 1.6440408 0.0152106
1.858 1.6494083 0.0150837
1.859 1.654795 0.0143477
1.86 1.6602008 0.0148801
1.861 1.6656259 0.0154701
1.862 1.6710702 0.0150259
1.863 1.676534 0.0151354
1.864 1.6820172 0.0151366
1.865 1.6875198 0.0149045
1.866 1.693042 0.0149844
1.867 1.6985839 0.0153865
1.868 1.7041454 0.0158562
1.869 1.7097266 0.0156329
1.87 1.7153277 0.0158546
1.871 1.7209485 0.0153672
1.872 1.7265894 0.0163195
1.873 1.7322502 0.0164684
1.874 1.7379311 0.0159787
1.875 1.7436321 0.0171596
1.876 1.7493532 0.0160871
1.877 1.7550947 0.0167254
1.878 1.7608565 0.0164137
1.879 1.7666387 0.016825
1.88 1.7724412 0.0159625
1.881 1.7782644 0.0171201
1.882 1.7841081 0.0160933
1.883 1.7899724 0.0166202
1.884 1.7958575 0.016806
1.885 1.8017633 0.0166954
1.886 1.80769 0.0171134
1.887 1.8136376 0.0171737
1.888 1.8196062 0.017112
1.889 1.8255959 0.0174306
1.89 1.8316066 0.0171215
1.891 1.8376386 0.0174835
1.892 1.8436918 0.0173876
1.893 1.8497664 0.0175174
1.894 1.8558622 0.0176561
1.895 1.8619797 0.0180658
1.896 1.8681187 0.0178117
1.897 1.8742792 0.0177589
1.898 1.8804614 0.0184592
1.899 1.8866654 0.0178313
1.9 1.8928911 0.0184722
1.901 1.8991388 0.0185523
1.902 1.9054084 0.0181899
1.903 1.9117 0.0185723
1.904 1.9180138 0.0182895
1.905 1.9243496 0.0186516
1.906 1.9307078 0.0184952
1.907 1.9370883 0.0186772
1.908 1.9434911 0.019279
1.909 1.9499165 0.0195097
1.91 1.9563643 0.0194427
1.911 1.9628347 0.0196243
1.912 1.9693279 0.0195213
1.913 1.9758437 0.018915
1.914 1.9823824 0.0203837
1.915 1.988944 0.0198875
1.916 1.9955287 0.0201198
1.917 2.0021363 0.0207286
1.918 2.008767 0.0200243
1.919 2.0154211 0.0204344
1.92 2.0220983 0.0205852
1.921 2.0287988 0.0210442
1.922 2.0355229 0.0213572
1.923 2.0422704 0.0218288
1.924 2.0490415 0.0218279
1.925 2.0558363 0.0216617
1.926 2.0626548 0.0222607
1.927 2.069497 0.0227204
1.928 2.0763632 0.0228656
1.929 2.0832534 0.0233757
1.93 2.0901676 0.0233891
1.931 2.0971059 0.023604
1.932 2.1040685 0.0237734
1.933 2.1110553 0.0238971
1.934 2.1180665 0.0241284
1.935 2.1251021 0.024687
1.936 2.1321622 0.0244656
1.937 2.139247 0.0255669
1.938 2.1463564 0.0251763
1.939 2.1534906 0.0252352
1.94 2.1606495 0.025899
1.941 2.1678335 0.0263562
1.942 2.1750424 0.0267136
1.943 2.1822765 0.0270024
1.944 2.1895356 0.0269439
1.945 2.1968201 0.0273808
1.946 2.2041298 0.027878
1.947 2.211465 0.0283351
1.948 2.2188258 0.0286815
1.949 2.226212 0.0286964
1.95 2.2336239 0.0293609
1.951 2.2410616 0.0289193
1.952 2.2485251 0.0293904
1.953 2.2560145 0.029813
1.954 2.26353 0.0301572
1.955 2.2710714 0.030687
1.956 2.2786392 0.030927
1.957 2.2862331 0.0312256
1.958 2.2938533 0.0314683
1.959 2.3015001 0.0323776
1.96 2.3091733 0.0324081
1.961 2.3168731 0.032144
1.962 2.3245996 0.0330824
1.963 2.3323529 0.0335201
1.964 2.3401331 0.0340338
1.965 2.3479401 0.0342522
1.966 2.3557744 0.0345021
1.967 2.3636356 0.034888
1.968 2.3715241 0.0354608
1.969 2.3794399 0.035623
1.97 2.3873831 0.0359044
1.971 2.3953538 0.0364607
1.972 2.403352 0.0365675
1.973 2.4113779 0.0374954
1.974 2.4194316 0.0379046
1.975 2.4275131 0.0384249
1.976 2.4356227 0.0380091
1.977 2.4437602 0.0395927
1.978 2.4519258 0.0386174
1.979 2.4601196 0.0400009
1.98 2.4683417 0.0399308
1.981 2.4765923 0.0405208
1.982 2.4848713 0.0406195
1.983 2.4931789 0.0413771
1.984 2.5015152 0.041957
1.985 2.5098803 0.0422039
1.986 2.5182742 0.0430178
1.987 2.5266972 0.0430904
1.988 2.5351491 0.0437623
1.989 2.5436302 0.0439431
1.99 2.5521405 0.0450901
1.991 2.5606803 0.04468
1.992 2.5692494 0.04588
1.993 2.5778481 0.0459043
1.994 2.5864764 0.0463075
1.995 2.5951344 0.0464042
1.996 2.6038223 0.0479064
1.997 2.6125402 0.0481887
1.998 2.621288 0.0488162
1.999 2.6300659 0.0483487
2 2.6388741 0.049179
2.001 2.6477126 0.0501296
2.002 2.6565815 0.0504314
2.003 2.665481 0.0506821
2.004 2.674411 0.0514268
2.005 2.6833718 0.0515289
2.006 2.6923635 0.0527708
2.007 2.701386 0.0530499
2.008 2.7104395 0.0527814
2.009 2.7195242 0.0540398
2.01 2.7286401 0.0543703
2.011 2.7377874 0.0557059
2.012 2.7469661 0.0561366
2.013 2.7561763 0.0557302
2.014 2.7654182 0.0570981
2.015 2.7746917 0.057507
2.016 2.7839973 0.0577375
2.017 2.7933346 0.0576086
2.018 2.8027042 0.0588272
2.019 2.8121058 0.0593242
2.02 2.8215397 0.0605567
2.021 2.831006 0.0600458
2.022 2.8405048 0.061106
2.023 2.8500361 0.0621218
2.024 2.8596002 0.0632404
2.025 2.869197 0.0633212
2.026 2.8788268 0.0641292
2.027 2.8884896 0.0646933
2.028 2.8981855 0.0658846
2.029 2.9079147 0.0657644
2.03 2.9176772 0.0659262
2.031 2.9274732 0.0670775
2.032 2.9373028 0.0676143
2.033 2.9471659 0.0682543
2.034 2.9570629 0.0690583
2.035 2.9669938 0.0696453
2.036 2.9769588 0.0708164
2.037 2.9869578 0.071817
2.038 2.9969911 0.0718767
2.039 3.0070587 0.0725584
2.04 3.0171608 0.0734842
2.041 3.0272975 0.0736657
2.042 3.0374687 0.0751795
2.043 3.0476749 0.0754653
2.044 3.057916 0.0759852
2.045 3.068192 0.0766128
2.046 3.0785033 0.0776949
2.047 3.0888498 0.0774534
2.048 3.0992316 0.079316
2.049 3.109649 0.0789381
2.05 3.120102 0.0802375
2.051 3.1305908 0.0799414
2.052 3.1411152 0.0811565
2.053 3.1516757 0.0826135
2.054 3.1622724 0.0829207
2.055 3.1729052 0.0838702
2.056 3.1835743 0.0850365
2.057 3.1942799 0.085337
2.058 3.2050219 0.0867672
2.059 3.2158008 0.0871464
2.06 3.2266163 0.0876629
2.061 3.2374689 0.089353
2.062 3.2483584 0.0894531
2.063 3.2592852 0.0909033
2.064 3.2702492 0.0909812
2.065 3.2812506 0.0923245
2.066 3.2922896 0.0927935
2.067 3.3033661 0.0932283
2.068 3.3144806 0.0951668
2.069 3.3256329 0.0958267
2.07 3.3368232 0.0961115
2.071 3.3480517 0.0968861
2.072 3.3593185 0.0987154
2.073 3.3706237 0.0987468
2.074 3.3819673 0.1007154
2.075 3.3933497 0.1009902
2.076 3.4047708 0.1017517
2.077 3.4162309 0.1026083
2.078 3.42773 0.1034134
2.079 3.4392683 0.1039517
2.08 3.4508458 0.104835
2.081 3.4624629 0.1061339
2.082 3.4741194 0.1075301
2.083 3.4858157 0.1089756
2.084 3.4975518 0.1096117
2.085 3.5093278 0.1102762
2.086 3.5211439 0.1105291
2.087 3.5330002 0.1120236
2.088 3.5448969 0.1130832
2.089 3.5568341 0.1146637
2.09 3.5688119 0.1158544
2.091 3.5808304 0.1157087
2.092 3.5928897 0.1169096
2.093 3.6049902 0.1187238
2.094 3.6171318 0.1187726
2.095 3.6293145 0.1205762
2.096 3.6415389 0.1202913
2.097 3.6538047 0.1220792
2.098 3.6661122 0.1235386
2.099 3.6784615 0.1245336
2.1 3.6908529 0.1251204
2.101 3.7032864 0.1262388
2.102 3.715762 0.1274678
2.103 3.7282801 0.1288748
2.104 3.7408407 0.129319
2.105 3.753444 0.131012
2.106 3.7660901 0.1316725
2.107 3.778779 0.1332576
2.108 3.7915112 0.1340262
2.109 3.8042866 0.1351721
2.11 3.8171052 0.1360859
2.111 3.8299675 0.1373992
2.112 3.8428734 0.1393987
2.113 3.8558231 0.1403088
2.114 3.8688167 0.1410208
2.115 3.8818545 0.1427877
2.116 3.8949365 0.1436056
2.117 3.9080629 0.145631
2.118 3.9212337 0.1452914
2.119 3.9344493 0.147131
2.12 3.9477097 0.1477706
2.121 3.961015 0.1498074
2.122 3.9743655 0.150555
2.123 3.9877613 0.1511185
2.124 4.0012025 0.1529122
2.125 4.0146891 0.1539386
2.126 4.0282216 0.1557063
2.127 4.0417999 0.1576785
2.128 4.0554242 0.1581219
2.129 4.0690947 0.1599021
2.13 4.0828116 0.1616445
2.131 4.0965749 0.1627446
2.132 4.1103848 0.1636424
2.133 4.1242415 0.1643866
2.134 4.1381452 0.1664427
2.135 4.1520959 0.1674828
2.136 4.1660938 0.1688284
2.137 4.1801392 0.1702867
2.138 4.1942322 0.1714539
2.139 4.2083728 0.1743558
2.14 4.2225613 0.1734854
2.141 4.2367978 0.1756642
2.142 4.2510826 0.1777274
2.143 4.2654157 0.1781009
2.144 4.2797973 0.1801876
2.145 4.2942274 0.1814325
2.146 4.3087065 0.1824378
2.147 4.3232346 0.1849152
2.148 4.3378118 0.1864274
2.149 4.3524383 0.1876422
2.15 4.3671142 0.1887814
2.151 4.3818398 0.1912226
2.152 4.3966153 0.1920382
2.153 4.4114406 0.1936646
2.154 4.4263161 0.1938865
2.155 4.4412418 0.1963243
2.156 4.4562181 0.1978758
2.157 4.4712449 0.2001958
2.158 4.4863226 0.2013513
2.159 4.5014512 0.2021176
2.16 4.5166308 0.20502
2.161 4.5318619 0.2060354
2.162 4.5471444 0.2070601
2.163 4.5624784 0.2100197
2.164 4.5778643 0.211523
2.165 4.5933022 0.2124761
2.166 4.6087922 0.2146808
2.167 4.6243345 0.2152252
2.168 4.6399293 0.2169557
2.169 4.6555768 0.2194105
2.17 4.6712771 0.2205316
2.171 4.6870304 0.2224705
2.172 4.7028369 0.2240263
2.173 4.7186966 0.2267007
2.174 4.73461 0.2266662
2.175 4.7505771 0.2295455
2.176 4.766598 0.2317021
2.177 4.782673 0.2319016
2.178 4.7988023 0.2346592
2.179 4.8149859 0.2360993
2.18 4.8312243 0.2380386
2.181 4.8475173 0.2407994
2.182 4.8638652 0.2412168
2.183 4.8802684 0.2437558
2.184 4.8967269 0.2453563
2.185 4.9132408 0.2482792
2.186 4.9298104 0.2485937
2.187 4.9464358 0.2504606
2.188 4.9631175 0.2530813
2.189 4.9798552 0.2544909
2.19 4.9966495 0.2574401
2.191 5.0135002 0.2596952
2.192 5.0304078 0.2603457
2.193 5.0473723 0.262079
2.194 5.0643941 0.2638161
2.195 5.0814732 0.2658374
2.196 5.0986098 0.2687669
2.197 5.1158042 0.2702364
2.198 5.1330565 0.2735073
2.199 5.1503669 0.2739001
2.2 5.1677356 0.2753039
2.201 5.1851628 0.2793034
2.202 5.2026487 0.2815018
2.203 5.2201935 0.2820993
2.204 5.2377973 0.2848718
2.205 5.2554604 0.2873647
2.206 5.273183 0.290166
2.207 5.2909653 0.2900558
2.208 5.3088073 0.2923171
2.209 5.3267095 0.2942884
2.21 5.3446719 0.2973848
2.211 5.3626947 0.2978479
2.212 5.3807782 0.30272
2.213 5.3989225 0.3035662
2.214 5.4171279 0.30784
2.215 5.4353945 0.3076676
2.216 5.4537227 0.310921
2.217 5.4721124 0.3131706
2.218 5.490564 0.316159
2.219 5.5090776 0.3184186
2.22 5.5276535 0.3193595
2.221 5.5462919 0.322017
2.222 5.5649929 0.3227832
2.223 5.5837569 0.3266606
2.224 5.6025838 0.3285062
2.225 5.6214742 0.3310558
2.226 5.640428 0.3334548
2.227 5.6594455 0.3374531
2.228 5.6785268 0.3386006
2.229 5.6976725 0.340722
2.23 5.7168823 0.3442526
2.231 5.7361568 0.3458162
2.232 5.7554959 0.3478123
2.233 5.7749002 0.3514992
2.234 5.7943695 0.3520135
2.235 5.8139043 0.35561
2.236 5.8335047 0.3575578
2.237 5.8531709 0.3603029
2.238 5.8729031 0.3644073
2.239 5.8927017 0.3664332
2.24 5.9125667 0.3682437
2.241 5.9324985 0.3720827
2.242 5.9524971 0.3736859
2.243 5.972563 0.3758738
2.244 5.9926961 0.3780998
2.245 6.0128968 0.3809394
2.246 6.0331654 0.3838839
2.247 6.053502 0.3868071
2.248 6.0739068 0.3895027
2.249 6.0943801 0.3913749
2.25 6.1149221 0.3959336
2.251 6.1355331 0.398486
2.252 6.1562132 0.3989074
2.253 6.1769627 0.4031593
2.254 6.1977818 0.4032547
2.255 6.2186708 0.4074004
2.256 6.2396297 0.4106532
2.257 6.260659 0.4142031
2.258 6.2817589 0.4178358
2.259 6.3029295 0.4189632
2.26 6.324171 0.4229349
2.261 6.3454838 0.4266763
2.262 6.3668682 0.4275564
2.263 6.3883241 0.4312688
2.264 6.409852 0.4325495
2.265 6.4314521 0.4367408
2.266 6.4531246 0.4405134
2.267 6.4748697 0.4432899
2.268 6.4966877 0.4462698
2.269 6.5185788 0.4478022
2.27 6.5405432 0.4515858
2.271 6.5625813 0.456131
2.272 6.5846933 0.4580944
2.273 6.6068793 0.4616097
2.274 6.6291396 0.4651729
2.275 6.6514745 0.4682259
2.276 6.6738842 0.4718988
2.277 6.696369 0.4749849
2.278 6.7189291 0.477238
2.279 6.7415647 0.4802537
2.28 6.7642762 0.4847133
2.281 6.7870637 0.4849365
2.282 6.8099275 0.4900119
2.283 6.8328678 0.492966
2.284 6.8558851 0.4976888
2.285 6.8789792 0.4991067
2.286 6.9021508 0.5022237
2.287 6.9253999 0.5058576
2.288 6.9487268 0.5095455
2.289 6.9721319 0.5137493
2.29 6.9956152 0.5176215
2.291 7.0191771 0.519528
2.292 7.0428178 0.5227607
2.293 7.0665377 0.5279035
2.294 7.0903369 0.5311565
2.295 7.1142157 0.5346444
2.296 7.1381745 0.53874
2.297 7.1622134 0.5417341
2.298 7.1863326 0.5452752
2.299 7.2105325 0.5473356
2.3 7.2348135 0.5523589
2.301 7.2591756 0.5554472
2.302 7.2836191 0.5582702
2.303 7.3081444 0.5607876
2.304 7.3327517 0.5642618
2.305 7.3574413 0.5715043
2.306 7.3822134 0.5752558
2.307 7.4070683 0.5772431
2.308 7.4320064 0.5819269
2.309 7.4570278 0.5851926
2.31 7.4821328 0.5882957
2.311 7.5073217 0.5907846
2.312 7.5325949 0.5959539
2.313 7.5579524 0.6005918
2.314 7.5833947 0.6035965
2.315 7.608922 0.6066215
2.316 7.6345345 0.6147534
2.317 7.6602327 0.6154762
2.318 7.6860168 0.6202745
2.319 7.7118869 0.6228756
2.32 7.7378435 0.6274866
2.321 7.7638868 0.6321652
2.322 7.790017 0.6343016
2.323 7.8162345 0.6391621
2.324 7.8425396 0.6434831
2.325 7.8689324 0.6489978
2.326 7.8954135 0.6527943
2.327 7.921983 0.6534043
2.328 7.9486411 0.661599
2.329 7.9753883 0.6658996
2.33 8.0022247 0.6695579
2.331 8.0291507 0.6727673
2.332 8.0561666 0.6758247
2.333 8.0832727 0.6820854
2.334 8.1104692 0.6843903
2.335 8.1377565 0.6917144
2.336 8.1651349 0.6932166
2.337 8.1926046 0.698628
2.338 8.220166 0.7015355
2.339 8.2478193 0.7080751
2.34 8.2755649 0.7113795
2.341 8.3034031 0.7178927
2.342 8.331334 0.7195482
2.343 8.3593583 0.726218
2.344 8.3874759 0.7309813
2.345 8.4156873 0.7362128
2.346 8.4439928 0.7412325
2.347 8.4723927 0.7444477
2.348 8.5008873 0.7474016
2.349 8.529477 0.7534624
2.35 8.5581619 0.7582304
2.351 8.5869424 0.7623067
2.352 8.615819 0.7668957
2.353 8.6447918 0.7727828
2.354 8.6738612 0.7768493
2.355 8.7030275 0.7813588
2.356 8.7322909 0.7877178
2.357 8.7616519 0.7917585
2.358 8.7911108 0.7983421
2.359 8.8206678 0.8037565
2.36 8.8503234 0.8052183
2.361 8.8800777 0.8108563
2.362 8.9099311 0.8168731
2.363 8.9398841 0.8208598
2.364 8.9699368 0.8236542
2.365 9.0000896 0.8319965
2.366 9.0303429 0.8357433
2.367 9.0606969 0.8404108
2.368 9.0911521 0.844628
2.369 9.1217086 0.8514854
2.37 9.152367 0.8573201
2.371 9.1831274 0.8625043
2.372 9.2139902 0.8662758
2.373 9.2449558 0.8730496
2.374 9.2760246 0.8759909
2.375 9.3071968 0.8845629
2.376 9.3384727 0.8886436
2.377 9.3698527 0.8911389
2.378 9.4013372 0.9006011
2.379 9.4329265 0.9037902
2.38 9.4646209 0.9104785
2.381 9.4964209 0.9175714
2.382 9.5283266 0.9202553
2.383 9.5603386 0.9271478
2.384 9.592457 0.9325812
2.385 9.6246824 0.9375009
2.386 9.6570149 0.9451669
2.387 9.689455 0.9503147
2.388 9.722003 0.9540707
2.389 9.7546593 0.9630953
2.39 9.7874243 0.9664615
2.391 9.8202982 0.9711495
2.392 9.8532814 0.9784282
2.393 9.8863744 0.9850251
2.394 9.9195774 0.9916745
2.395 9.9528908 0.9952497
2.396 9.9863151 1.0009905
2.397 10.01985 1.0079596
2.398 10.053497 1.0109648
2.399 10.087256 1.0183982
2.4 10.121127 1.0238771
2.401 10.15511 1.0313962
2.402 10.189207 1.0390246
2.403 10.223417 1.0433635
2.404 10.25774 1.0509736
2.405 10.292178 1.0558673
2.406 10.32673 1.0636509
2.407 10.361397 1.065093
2.408 10.396179 1.0762907
2.409 10.431077 1.0809672
2.41 10.46609 1.0895152
2.411 10.50122 1.0970902
2.412 10.536467 1.1006073
2.413 10.571831 1.1075451
2.414 10.607312 1.1151159
2.415 10.642911 1.1191654
2.416 10.678628 1.1254451
2.417 10.714464 1.1316708
2.418 10.750419 1.1411903
2.419 10.786494 1.1451716
2.42 10.822688 1.1530313
2.421 10.859002 1.1604278
2.422 10.895437 1.1638951
2.423 10.931993 1.174781
2.424 10.96867 1.1798364
2.425 11.00547 1.1865045
2.426 11.042391 1.1949206
2.427 11.079434 1.2036278
2.428 11.116601 1.205231
2.429 11.153891 1.2148756
2.43 11.191305 1.2234783
2.431 11.228843 1.2296162
2.432 11.266506 1.2355841
2.433 11.304293 1.2459179
2.434 11.342206 1.251611
2.435 11.380245 1.2577682
2.436 11.41841 1.2620345
2.437 11.456702 1.2694484
2.438 11.49512 1.2771558
2.439 11.533666 1.2866261
2.44 11.57234 1.2930276
2.441 11.611142 1.2989184
2.442 11.650073 1.3100355
2.443 11.689133 1.3195243
2.444 11.728323 1.3218009
2.445 11.767642 1.3330883
2.446 11.807092 1.3391389
2.447 11.846673 1.3454363
2.448 11.886385 1.3523889
2.449 11.926229 1.3627148
2.45 11.966204 1.3696225
2.451 12.006313 1.3767582
2.452 12.046554 1.386139
2.453 12.086928 1.3936285
2.454 12.127437 1.3989392
2.455 12.168079 1.4117675
2.456 12.208857 1.4174775
2.457 12.249769 1.4261478
2.458 12.290817 1.4316303
2.459 12.332001 1.441362
2.46 12.373322 1.4499873
2.461 12.414779 1.4590059
2.462 12.456374 1.4649971
2.463 12.498107 1.4747032
2.464 12.539978 1.485837
2.465 12.581987 1.4891267
2.466 12.624136 1.5000558
2.467 12.666424 1.5060647
2.468 12.708853 1.5162373
2.469 12.751422 1.5260181
2.47 12.794132 1.5331269
2.471 12.836983 1.5447655
2.472 12.879976 1.5498774
2.473 12.923112 1.5627817
2.474 12.96639 1.571763
2.475 13.009812 1.5752851
2.476 13.053377 1.5861807
2.477 13.097087 1.5969063
2.478 13.140941 1.6030592
2.479 13.184941 1.6144189
2.48 13.229086 1.622689
2.481 13.273377 1.6308886
2.482 13.317815 1.6368798
2.483 13.3624 1.650978
2.484 13.407132 1.657348
2.485 13.452013 1.6683473
2.486 13.497042 1.6810513
2.487 13.54222 1.6862148
2.488 13.587547 1.6930484
2.489 13.633025 1.703881
2.49 13.678653 1.7128395
2.491 13.724431 1.7206632
2.492 13.770362 1.7313732
2.493 13.816444 1.7404934
2.494 13.862678 1.7503383
2.495 13.909066 1.7597759
2.496 13.955607 1.768349
2.497 14.002301 1.7806616
2.498 14.049151 1.7912503
2.499 14.096155 1.7999413
2.5 14.143314 1.8076164
&
@target G0.S2
@type xydy
1.5 0.4819866 0.0092367
1.501 0.4829131 0.009177
1.502 0.4838456 0.0090751
1.503 0.4847841 0.0089769
1.504 0.4857286 0.0088083
1.505 0.486679 0.0086675
1.506 0.4876355 0.0085381
1.507 0.4885979 0.0085045
1.508 0.4895665 0.0083614
1.509 0.4905411 0.008224
1.51 0.4915217 0.008065
1.511 0.4925084 0.0079889
1.512 0.4935011 0.0078382
1.513 0.4944999 0.0076875
1.514 0.4955048 0.007702
1.515 0.4965158 0.0074144
1.516 0.4975329 0.0074178
1.517 0.498556 0.0072438
1.518 0.4995854 0.0071397
1.519 0.5006208 0.0071307
1.52 0.5016623 0.0069881
1.521 0.5027101 0.0069328
1.522 0.503764 0.006878
1.523 0.5048239 0.0067888
1.524 0.5058902 0.006657
1.525 0.5069626 0.0065617
1.526 0.5080411 0.0064923
1.527 0.5091259 0.0062286
1.528 0.5102169 0.0063772
1.529 0.5113141 0.0060749
1.53 0.5124177 0.0059723
1.531 0.5135273 0.0059076
1.532 0.5146432 0.0057756
1.533 0.5157655 0.005666
1.534 0.5168941 0.0055741
1.535 0.5180288 0.005588
1.536 0.5191699 0.0054105
1.537 0.5203173 0.0054412
1.538 0.521471 0.0053782
1.539 0.5226311 0.0053599
1.54 0.5237975 0.0051488
1.541 0.5249702 0.0050711
1.542 0.5261493 0.0049918
1.543 0.5273348 0.0049795
1.544 0.5285266 0.0048871
1.545 0.529725 0.004786
1.546 0.5309297 0.0046689
1.547 0.5321408 0.0046337
1.548 0.5333583 0.0045947
1.549 0.5345823 0.0045028
1.55 0.5358128 0.0044775
1.551 0.5370497 0.0045296
1.552 0.5382931 0.0044881
1.553 0.5395431 0.0042808
1.554 0.5407995 0.0044797
1.555 0.5420625 0.0043494
1.556 0.5433319 0.004384
1.557 0.5446079 0.0045616
1.558 0.5458905 0.0044097
1.559 0.5471797 0.0042264
1.56 0.5484755 0.0042266
1.561 0.5497778 0.0043836
1.562 0.5510868 0.0045409
1.563 0.5524024 0.0044104
1.564 0.5537247 0.004435
1.565 0.5550535 0.0044382
1.566 0.5563891 0.0042791
1.567 0.5577313 0.0044434
1.568 0.5590802 0.0043693
1.569 0.5604359 0.0043494
1.57 0.5617983 0.0042046
1.571 0.5631673 0.0043472
1.572 0.5645433 0.0042174
1.573 0.5659259 0.0043947
1.574 0.5673153 0.0041222
1.575 0.5687115 0.0043864
1.576 0.5701145 0.0043889
1.577 0.5715243 0.004295
1.578 0.572941 0.0043992
1.579 0.5743645 0.0043936
1.58 0.5757949 0.004151
1.581 0.5772322 0.0042388
1.582 0.5786764 0.0042461
1.583 0.5801275 0.0041911
1.584 0.5815855 0.0043195
1.585 0.5830504 0.0042492
1.586 0.5845224 0.004304
1.587 0.5860013 0.0043718
1.588 0.5874872 0.0044689
1.589 0.5889801 0.0044595
1.59 0.5904801 0.0043144
1.591 0.591987 0.00425
1.592 0.5935011 0.004304
1.593 0.5950221 0.0043772
1.594 0.5965503 0.004314
1.595 0.5980856 0.0042857
1.596 0.599628 0.0041561
1.597 0.6011776 0.0044202
1.598 0.6027343 0.0043562
1.599 0.6042982 0.0043259
1.6 0.6058692 0.0045022
1.601 0.6074475 0.0044195
1.602 0.609033 0.0046053
1.603 0.6106257 0.0044027
1.604 0.6122257 0.0045958
1.605 0.613833 0.004355
1.606 0.6154475 0.0044332
1.607 0.6170693 0.0045576
1.608 0.6186985 0.0043732
1.609 0.6203351 0.0045623
1.61 0.621979 0.0045595
1.611 0.6236302 0.0046048
1.612 0.6252889 0.0048031
1.613 0.626955 0.0047318
1.614 0.6286285 0.0044896
1.615 0.6303095 0.0045314
1.616 0.6319979 0.0047076
1.617 0.6336938 0.0045744
1.618 0.6353972 0.0047739
1.619 0.6371081 0.0047831
1.62 0.6388267 0.0048039
1.621 0.6405528 0.0046571
1.622 0.6422864 0.0045776
1.623 0.6440277 0.0047974
1.624 0.6457765 0.0047181
1.625 0.6475331 0.0049024
1.626 0.6492971 0.0047702
1.627 0.651069 0.0047146
1.628 0.6528486 0.0048346
1.629 0.6546358 0.0048037
1.63 0.6564309 0.0047071
1.631 0.6582336 0.0047369
1.632 0.6600442 0.0048924
1.633 0.6618625 0.005029
1.634 0.6636886 0.0050284
1.635 0.6655226 0.005082
1.636 0.6673645 0.0050949
1.637 0.6692142 0.0051563
1.638 0.6710718 0.0048558
1.639 0.6729374 0.0050536
1.64 0.6748108 0.0050998
1.641 0.6766922 0.0049802
1.642 0.6785817 0.0049567
1.643 0.6804791 0.0050526
1.644 0.6823846 0.0050659
1.645 0.6842981 0.005064
1.646 0.6862196 0.0051857
1.647 0.6881493 0.0051431
1.648 0.6900871 0.0052476
1.649 0.6920329 0.0051473
1.65 0.693987 0.0052472
1.651 0.6959492 0.0053546
1.652 0.6979196 0.0053294
1.653 0.6998982 0.0053572
1.654 0.7018852 0.0055191
1.655 0.7038803 0.0053735
1.656 0.7058836 0.0054143
1.657 0.7078954 0.0054858
1.658 0.7099155 0.0055448
1.659 0.7119439 0.0054185
1.66 0.7139806 0.0056208
1.661 0.7160258 0.0056551
1.662 0.7180794 0.0053942
1.663 0.7201415 0.0057326
1.664 0.7222121 0.0055181
1.665 0.724291 0.0055342
1.666 0.7263786 0.0055739
1.667 0.7284746 0.0057227
1.668 0.7305792 0.0055557
1.669 0.7326925 0.0057178
1.67 0.7348143 0.0059319
1.671 0.7369447 0.005873
1.672 0.7390838 0.0057665
1.673 0.7412316 0.005603
1.674 0.7433881 0.0057362
1.675 0.7455533 0.0061863
1.676 0.7477272 0.0057535
1.677 0.74991 0.0058183
1.678 0.7521016 0.0058573
1.679 0.7543019 0.005906
1.68 0.7565112 0.0059618
1.681 0.7587292 0.0058754
1.682 0.7609563 0.0059336
1.683 0.7631922 0.0059754
1.684 0.765437 0.0061694
1.685 0.7676909 0.0058259
1.686 0.7699538 0.0059551
1.687 0.7722257 0.0059301
1.688 0.7745067 0.0056449
1.689 0.7767967 0.0058649
1.69 0.7790958 0.0060361
1.691 0.7814041 0.0063319
1.692 0.7837215 0.0060074
1.693 0.7860481 0.0061403
1.694 0.788384 0.0059985
1.695 0.790729 0.0060551
1.696 0.7930833 0.0060985
1.697 0.7954469 0.0060955
1.698 0.7978199 0.0064575
1.699 0.8002021 0.006117
1.7 0.8025937 0.0063056
1.701 0.8049948 0.0062492
1.702 0.8074053 0.0062591
1.703 0.8098252 0.006238
1.704 0.8122546 0.0063812
1.705 0.8146935 0.0063344
1.706 0.8171419 0.0063697
1.707 0.8195999 0.0063944
1.708 0.8220675 0.0066953
1.709 0.8245448 0.0067055
1.71 0.8270316 0.0063917
1.711 0.8295281 0.0066718
1.712 0.8320343 0.0064585
1.713 0.8345504 0.0066816
1.714 0.8370761 0.0065256
1.715 0.8396116 0.0066431
1.716 0.842157 0.0067783
1.717 0.8447121 0.0067655
1.718 0.8472772 0.0067735
1.719 0.8498522 0.0066385
1.72 0.8524371 0.006883
1.721 0.8550319 0.0067456
1.722 0.8576368 0.006772
1.723 0.8602518 0.006879
1.724 0.8628766 0.0066349
1.725 0.8655117 0.0068494
1.726 0.8681568 0.0070473
1.727 0.8708121 0.0067969
1.728 0.8734776 0.0069987
1.729 0.8761532 0.0071736
1.73 0.8788391 0.0067379
1.731 0.8815353 0.0069442
1.732 0.8842417 0.0068667
1.733 0.8869585 0.0070859
1.734 0.8896856 0.0073924
1.735 0.8924231 0.0073204
1.736 0.895171 0.0073661
1.737 0.8979295 0.0073068
1.738 0.9006983 0.0070366
1.739 0.9034777 0.0072646
1.74 0.9062677 0.0070065
1.741 0.9090682 0.0069843
1.742 0.9118793 0.0073334
1.743 0.9147011 0.0070445
1.744 0.9175335 0.0072305
1.745 0.9203766 0.0074283
1.746 0.9232305 0.0073858
1.747 0.9260952 0.0072399
1.748 0.9289706 0.0074366
1.749 0.9318569 0.0073048
1.75 0.934754 0.0076111
1.751 0.9376621 0.0075246
1.752 0.9405812 0.0077876
1.753 0.9435111 0.0074418
1.754 0.9464521 0.007728
1.755 0.9494041 0.0078639
1.756 0.9523671 0.0077089
1.757 0.9553414 0.0077533
1.758 0.9583266 0.0076583
1.759 0.9613231 0.0079781
1.76 0.9643308 0.0078306
1.761 0.9673497 0.007841
1.762 0.9703799 0.0077771
1.763 0.9734214 0.0080122
1.764 0.9764743 0.0077352
1.765 0.9795385 0.0079398
1.766 0.9826142 0.0079342
1.767 0.9857012 0.0079435
1.768 0.9887998 0.0081352
1.769 0.9919099 0.0080897
1.77 0.9950316 0.0080205
1.771 0.9981648 0.0078514
1.772 1.0013097 0.0083202
1.773 1.0044661 0.0081165
1.774 1.0076344 0.0080327
1.775 1.0108143 0.0080221
1.776 1.0140061 0.0080765
1.777 1.0172096 0.0084747
1.778 1.020425 0.0083262
1.779 1.0236522 0.0080417
1.78 1.0268915 0.0086967
1.781 1.0301426 0.0084889
1.782 1.0334056 0.0083892
1.783 1.0366808 0.008514
1.784 1.0399681 0.0087241
1.785 1.0432673 0.0083106
1.786 1.0465788 0.0086083
1.787 1.0499024 0.0091214
1.788 1.0532383 0.0086678
1.789 1.0565864 0.0088652
1.79 1.0599468 0.0088316
1.791 1.0633195 0.0085023
1.792 1.0667046 0.0085547
1.793 1.0701021 0.0089569
1.794 1.073512 0.0092159
1.795 1.0769345 0.0090244
1.796 1.0803694 0.0086617
1.797 1.083817 0.0092963
1.798 1.0872771 0.0090331
1.799 1.0907498 0.0090156
1.8 1.0942354 0.0087686
1.801 1.0977335 0.0089881
1.802 1.1012445 0.0090843
1.803 1.1047682 0.0090557
1.804 1.1083047 0.0093616
1.805 1.1118543 0.0096473
1.806 1.1154166 0.0093407
1.807 1.118992 0.0095866
1.808 1.1225804 0.0093102
1.809 1.1261818 0.009177
1.81 1.1297963 0.0095151
1.811 1.1334239 0.0092859
1.812 1.1370647 0.0094991
1.813 1.1407187 0.0095255
1.814 1.144386 0.0096108
1.815 1.1480665 0.0096663
1.816 1.1517605 0.0096769
1.817 1.1554676 0.0099586
1.818 1.1591884 0.009732
1.819 1.1629226 0.0099889
1.82 1.1666701 0.010049
1.821 1.1704314 0.0100625
1.822 1.1742062 0.0100211
1.823 1.1779947 0.0101538
1.824 1.1817968 0.0100178
1.825 1.1856126 0.0101537
1.826 1.1894422 0.0103931
1.827 1.1932856 0.0103508
1.828 1.1971429 0.0100526
1.829 1.2010141 0.0105986
1.83 1.2048992 0.0100191
1.831 1.2087983 0.0099856
1.832 1.2127113 0.0105453
1.833 1.2166386 0.0108005
1.834 1.2205799 0.0104272
1.835 1.2245354 0.0108681
1.836 1.2285051 0.0108014
1.837 1.232489 0.0105695
1.838 1.2364872 0.0107124
1.839 1.2404999 0.0108595
1.84 1.2445268 0.0108679
1.841 1.2485682 0.0110644
1.842 1.2526242 0.0105872
1.843 1.2566945 0.0111289
1.844 1.2607796 0.011264
1.845 1.2648792 0.0109513
1.846 1.2689935 0.0112308
1.847 1.2731225 0.011449
1.848 1.2772663 0.01111
1.849 1.2814249 0.0114553
1.85 1.2855984 0.0113125
1.851 1.2897868 0.0118701
1.852 1.29399 0.0116533
1.853 1.2982084 0.0114367
1.854 1.3024417 0.0115273
1.855 1.3066902 0.0114284
1.856 1.3109538 0.0116248
1.857 1.3152326 0.0121684
1.858 1.3195266 0.012067
1.859 1.3238359 0.0114781
1.86 1.3281606 0.0119041
1.861 1.3325007 0.0123761
1.862 1.3368563 0.0120207
1.863 1.3412272 0.0121084
1.864 1.3456138 0.0121092
1.865 1.3500159 0.0119236
1.866 1.3544336 0.0119875
1.867 1.3588671 0.0123092
1.868 1.3633163 0.0126849
1.869 1.3677813 0.0125063
1.87 1.3722621 0.0126837
1.871 1.3767588 0.0122938
1.872 1.3812715 0.0130556
1.873 1.3858001 0.0131747
1.874 1.3903449 0.012783
1.875 1.3949056 0.0137276
1.876 1.3994826 0.0128697
1.877 1.4040758 0.0133803
1.878 1.4086852 0.0131309
1.879 1.4133109 0.01346
1.88 1.417953 0.01277
1.881 1.4226115 0.0136961
1.882 1.4272864 0.0128746
1.883 1.4319779 0.0132962
1.884 1.4366859 0.0134448
1.885 1.4414106 0.0133563
1.886 1.446152 0.0136907
1.887 1.4509101 0.0137389
1.888 1.455685 0.0136896
1.889 1.4604767 0.0139445
1.89 1.4652853 0.0136972
1.891 1.4701109 0.0139868
1.892 1.4749534 0.0139101
1.893 1.479813 0.0140139
1.894 1.4846899 0.0141249
1.895 1.4895838 0.0144527
1.896 1.4944949 0.0142494
1.897 1.4994233 0.0142071
1.898 1.5043691 0.0147673
1.899 1.5093322 0.0142651
1.9 1.5143129 0.0147777
1.901 1.519311 0.0148419
1.902 1.5243267 0.014552
1.903 1.52936 0.0148578
1.904 1.534411 0.0146316
1.905 1.5394797 0.0149213
1.906 1.5445662 0.0147962
1.907 1.5496706 0.0149418
1.908 1.5547929 0.0154232
1.909 1.5599331 0.0156078
1.91 1.5650915 0.0155541
1.911 1.5702678 0.0156994
1.912 1.5754623 0.015617
1.913 1.580675 0.015132
1.914 1.5859059 0.016307
1.915 1.5911553 0.01591
1.916 1.5964229 0.0160958
1.917 1.6017091 0.0165829
1.918 1.6070136 0.0160194
1.919 1.6123368 0.0163475
1.92 1.6176786 0.0164682
1.921 1.6230391 0.0168353
1.922 1.6284183 0.0170858
1.923 1.6338164 0.0174631
1.924 1.6392332 0.0174623
1.925 1.644669 0.0173293
1.926 1.6501238 0.0178086
1.927 1.6555976 0.0181763
1.928 1.6610906 0.0182925
1.929 1.6666027 0.0187006
1.93 1.6721341 0.0187114
1.931 1.6776848 0.0188832
1.932 1.6832548 0.0190188
1.933 1.6888442 0.0191177
1.934 1.6944532 0.0193027
1.935 1.7000817 0.0197495
1.936 1.7057298 0.0195725
1.937 1.7113976 0.0204535
1.938 1.7170851 0.0201411
1.939 1.7227925 0.0201881
1.94 1.7285197 0.0207191
1.941 1.7342668 0.0210849
1.942 1.7400339 0.0213708
1.943 1.7458211 0.0216019
1.944 1.7516286 0.0215551
1.945 1.7574561 0.0219046
1.946 1.7633039 0.0223024
1.947 1.769172 0.0226681
1.948 1.7750606 0.0229452
1.949 1.7809696 0.0229572
1.95 1.7868991 0.0234887
1.951 1.7928493 0.0231354
1.952 1.7988201 0.0235123
1.953 1.8048116 0.0238504
1.954 1.8108239 0.0241258
1.955 1.8168572 0.0245496
1.956 1.8229113 0.0247417
1.957 1.8289864 0.0249804
1.958 1.8350826 0.0251746
1.959 1.8412 0.0259022
1.96 1.8473387 0.0259264
1.961 1.8534985 0.0257152
1.962 1.8596797 0.0264659
1.963 1.8658823 0.0268162
1.964 1.8721065 0.027227
1.965 1.8783522 0.0274018
1.966 1.8846194 0.0276017
1.967 1.8909085 0.0279104
1.968 1.8972193 0.0283687
1.969 1.9035519 0.0284984
1.97 1.9099065 0.0287235
1.971 1.9162831 0.0291686
1.972 1.9226816 0.029254
1.973 1.9291024 0.0299963
1.974 1.9355453 0.0303237
1.975 1.9420105 0.0307398
1.976 1.9484981 0.0304073
1.977 1.9550081 0.0316742
1.978 1.9615406 0.0308939
1.979 1.9680956 0.0320008
1.98 1.9746734 0.0319446
1.981 1.9812738 0.0324166
1.982 1.987897 0.0324956
1.983 1.9945431 0.0331016
1.984 2.0012121 0.0335657
1.985 2.0079042 0.0337632
1.986 2.0146194 0.0344142
1.987 2.0213577 0.0344723
1.988 2.0281192 0.0350098
1.989 2.0349042 0.0351545
1.99 2.0417124 0.0360721
1.991 2.0485442 0.0357441
1.992 2.0553996 0.0367041
1.993 2.0622784 0.0367234
1.994 2.0691811 0.0370459
1.995 2.0761076 0.0371233
1.996 2.0830578 0.0383252
1.997 2.0900321 0.0385509
1.998 2.0970304 0.039053
1.999 2.1040528 0.0386789
2 2.1110993 0.0393433
2.001 2.1181701 0.0401037
2.002 2.1252653 0.0403451
2.003 2.1323848 0.0405457
2.004 2.1395288 0.0411414
2.005 2.1466975 0.0412231
2.006 2.1538908 0.0422167
2.007 2.1611088 0.0424398
2.008 2.1683516 0.0422252
2.009 2.1756194 0.0432318
2.01 2.1829121 0.0434963
2.011 2.1902299 0.0445647
2.012 2.1975728 0.0449092
2.013 2.204941 0.0445841
2.014 2.2123345 0.0456785
2.015 2.2197535 0.0460056
2.016 2.2271978 0.04619
2.017 2.2346677 0.0460869
2.018 2.2421633 0.0470617
2.019 2.2496846 0.0474594
2.02 2.2572317 0.0484454
2.021 2.2648048 0.0480367
2.022 2.2724038 0.0488848
2.023 2.2800289 0.0496975
2.024 2.2876802 0.0505923
2.025 2.2953577 0.0506569
2.026 2.3030615 0.0513034
2.027 2.3107917 0.0517547
2.028 2.3185484 0.0527077
2.029 2.3263317 0.0526114
2.03 2.3341418 0.052741
2.031 2.3419786 0.053662
2.032 2.3498421 0.0540914
2.033 2.3577328 0.0546035
2.034 2.3656504 0.0552466
2.035 2.373595 0.0557162
2.036 2.381567 0.0566531
2.037 2.3895662 0.0574537
2.038 2.3975928 0.0575013
2.039 2.405647 0.0580467
2.04 2.4137286 0.0587873
2.041 2.4218379 0.0589325
2.042 2.429975 0.0601435
2.043 2.4381399 0.0603722
2.044 2.4463327 0.0607882
2.045 2.4545536 0.0612902
2.046 2.4628026 0.0621559
2.047 2.4710798 0.0619627
2.048 2.4793853 0.0634529
2.049 2.4877192 0.0631505
2.05 2.4960816 0.06419
2.051 2.5044726 0.063953
2.052 2.5128922 0.0649252
2.053 2.5213407 0.0660909
2.054 2.5298179 0.0663364
2.055 2.5383241 0.0670962
2.056 2.5468594 0.0680292
2.057 2.5554239 0.0682696
2.058 2.5640176 0.0694137
2.059 2.5726406 0.0697172
2.06 2.5812931 0.0701303
2.061 2.5899751 0.0714824
2.062 2.5986867 0.0715624
2.063 2.6074282 0.0727227
2.064 2.6161993 0.0727849
2.065 2.6250005 0.0738596
2.066 2.6338317 0.0742348
2.067 2.642693 0.0745827
2.068 2.6515845 0.0761334
2.069 2.6605064 0.0766613
2.07 2.6694585 0.0768892
2.071 2.6784414 0.0775089
2.072 2.6874547 0.0789724
2.073 2.6964989 0.0789975
2.074 2.7055739 0.0805723
2.075 2.7146798 0.0807921
2.076 2.7238167 0.0814013
2.077 2.7329848 0.0820867
2.078 2.742184 0.0827307
2.079 2.7514146 0.0831615
2.08 2.7606767 0.0838681
2.081 2.7699703 0.0849071
2.082 2.7792956 0.0860242
2.083 2.7886525 0.0871804
2.084 2.7980414 0.0876893
2.085 2.8074623 0.0882209
2.086 2.8169151 0.0884231
2.087 2.8264001 0.0896189
2.088 2.8359175 0.0904665
2.089 2.8454672 0.091731
2.09 2.8550495 0.0926834
2.091 2.8646643 0.0925669
2.092 2.8743118 0.0935277
2.093 2.8839921 0.0949791
2.094 2.8937054 0.0950182
2.095 2.9034517 0.0964609
2.096 2.9132311 0.096233
2.097 2.9230438 0.0976634
2.098 2.9328897 0.0988309
2.099 2.9427693 0.0996268
2.1 2.9526823 0.1000963
2.101 2.962629 0.100991
2.102 2.9726097 0.1019742
2.103 2.9826241 0.1030999
2.104 2.9926725 0.1034552
2.105 3.0027552 0.1048095
2.106 3.0128721 0.105338
2.107 3.0230232 0.1066062
2.108 3.033209 0.107221
2.109 3.0434293 0.1081378
2.11 3.0536842 0.1088687
2.111 3.063974 0.1099195
2.112 3.0742987 0.111519
2.113 3.0846585 0.1122471
2.114 3.0950533 0.1128167
2.115 3.1054836 0.1142301
2.116 3.1159491 0.1148844
2.117 3.1264503 0.1165048
2.118 3.1369869 0.1162332
2.119 3.1475594 0.1177047
2.12 3.1581678 0.1182165
2.121 3.1688121 0.1198459
2.122 3.1794924 0.120444
2.123 3.190209 0.1208948
2.124 3.2009619 0.1223297
2.125 3.2117513 0.1231508
2.126 3.2225773 0.1245651
2.127 3.2334399 0.1261428
2.128 3.2443394 0.1264976
2.129 3.2552759 0.1279217
2.13 3.2662493 0.1293156
2.131 3.2772599 0.1301956
2.132 3.2883078 0.130914
2.133 3.2993932 0.1315092
2.134 3.3105161 0.1331542
2.135 3.3216768 0.1339862
2.136 3.3328751 0.1350627
2.137 3.3441114 0.1362295
2.138 3.3553857 0.1371632
2.139 3.3666982 0.1394847
2.14 3.378049 0.1387883
2.141 3.3894383 0.1405313
2.142 3.4008661 0.1421819
2.143 3.4123325 0.1424807
2.144 3.4238378 0.1441501
2.145 3.435382 0.145146
2.146 3.4469652 0.1459503
2.147 3.4585877 0.1479321
2.148 3.4702494 0.1491419
2.149 3.4819506 0.1501137
2.15 3.4936914 0.1510251
2.151 3.5054719 0.152978
2.152 3.5172922 0.1536305
2.153 3.5291524 0.1549316
2.154 3.5410529 0.1551093
2.155 3.5529935 0.1570595
2.156 3.5649745 0.1583006
2.157 3.5769959 0.1601566
2.158 3.5890581 0.161081
2.159 3.6011609 0.161694
2.16 3.6133047 0.1640161
2.161 3.6254895 0.1648283
2.162 3.6377155 0.1656481
2.163 3.6499828 0.1680157
2.164 3.6622914 0.1692184
2.165 3.6746418 0.169981
2.166 3.6870338 0.1717446
2.167 3.6994676 0.1721801
2.168 3.7119435 0.1735646
2.169 3.7244614 0.1755284
2.17 3.7370217 0.1764253
2.171 3.7496243 0.1779764
2.172 3.7622695 0.1792211
2.173 3.7749574 0.1813605
2.174 3.7876881 0.1813329
2.175 3.8004617 0.1836364
2.176 3.8132784 0.1853616
2.177 3.8261385 0.1855212
2.178 3.8390419 0.1877274
2.179 3.8519887 0.1888794
2.18 3.8649793 0.1904308
2.181 3.8780138 0.1926396
2.182 3.8910922 0.1929734
2.183 3.9042147 0.1950047
2.184 3.9173815 0.1962851
2.185 3.9305926 0.1986233
2.186 3.9438483 0.198875
2.187 3.9571487 0.2003686
2.188 3.970494 0.202465
2.189 3.9838841 0.2035927
2.19 3.9973195 0.2059521
2.191 4.0108002 0.2077562
2.192 4.0243262 0.2082766
2.193 4.0378979 0.2096631
2.194 4.0515153 0.2110528
2.195 4.0651786 0.2126699
2.196 4.0788879 0.2150135
2.197 4.0926433 0.2161892
2.198 4.1064452 0.2188058
2.199 4.1202935 0.21912
2.2 4.1341885 0.2202432
2.201 4.1481303 0.2234428
2.202 4.1621189 0.2252014
2.203 4.1761548 0.2256794
2.204 4.1902378 0.2278974
2.205 4.2043684 0.2298917
2.206 4.2185464 0.2321327
2.207 4.2327722 0.2320446
2.208 4.2470459 0.2338537
2.209 4.2613676 0.2354307
2.21 4.2757375 0.2379079
2.211 4.2901558 0.2382783
2.212 4.3046225 0.242176
2.213 4.3191381 0.242853
2.214 4.3337024 0.246272
2.215 4.3483157 0.2461341
2.216 4.3629781 0.2487368
2.217 4.3776899 0.2505364
2.218 4.3924512 0.2529272
2.219 4.407262 0.2547349
2.22 4.4221228 0.2554876
2.221 4.4370335 0.2576137
2.222 4.4519944 0.2582266
2.223 4.4670055 0.2613285
2.224 4.4820671 0.2628049
2.225 4.4971793 0.2648445
2.226 4.5123423 0.2667638
2.227 4.5275563 0.2699625
2.228 4.5428215 0.2708805
2.229 4.5581379 0.2725776
2.23 4.5735059 0.2754021
2.231 4.5889254 0.276653
2.232 4.6043968 0.2782498
2.233 4.6199201 0.2811994
2.234 4.6354956 0.2816107
2.235 4.6511234 0.284488
2.236 4.6668037 0.2860462
2.237 4.6825368 0.2882423
2.238 4.6983225 0.2915257
2.239 4.7141614 0.2931465
2.24 4.7300534 0.2945949
2.241 4.7459988 0.2976662
2.242 4.7619977 0.2989487
2.243 4.7780503 0.300699
2.244 4.7941568 0.3024798
2.245 4.8103175 0.3047515
2.246 4.8265323 0.307107
2.247 4.8428016 0.3094456
2.248 4.8591254 0.3116022
2.249 4.8755041 0.3130999
2.25 4.8919377 0.316747
2.251 4.9084265 0.3187889
2.252 4.9249705 0.319126
2.253 4.9415702 0.3225275
2.254 4.9582254 0.3226038
2.255 4.9749365 0.3259204
2.256 4.9917038 0.3285226
2.257 5.0085272 0.3313625
2.258 5.0254071 0.3342685
2.259 5.0423435 0.3351705
2.26 5.0593368 0.3383479
2.261 5.0763871 0.3413411
2.262 5.0934946 0.3420451
2.263 5.1106593 0.345015
2.264 5.1278816 0.3460396
2.265 5.1451616 0.3493927
2.266 5.1624997 0.3524107
2.267 5.1798957 0.3546319
2.268 5.1973501 0.3570159
2.269 5.214863 0.3582417
2.27 5.2324346 0.3612686
2.271 5.2500651 0.3649049
2.272 5.2677546 0.3664755
2.273 5.2855034 0.3692877
2.274 5.3033117 0.3721384
2.275 5.3211796 0.3745807
2.276 5.3391073 0.3775191
2.277 5.3570952 0.379988
2.278 5.3751432 0.3817904
2.279 5.3932518 0.384203
2.28 5.411421 0.3877706
2.281 5.429651 0.3879493
2.282 5.447942 0.3920096
2.283 5.4662943 0.3943729
2.284 5.4847081 0.398151
2.285 5.5031834 0.3992855
2.286 5.5217206 0.401779
2.287 5.5403199 0.4046861
2.288 5.5589815 0.4076363
2.289 5.5777055 0.4109994
2.29 5.5964921 0.4140972
2.291 5.6153417 0.4156224
2.292 5.6342542 0.4182085
2.293 5.6532301 0.4223228
2.294 5.6722696 0.4249253
2.295 5.6913726 0.4277155
2.296 5.7105396 0.430992
2.297 5.7297706 0.4333873
2.298 5.7490661 0.4362202
2.299 5.768426 0.4378685
2.3 5.7878508 0.4418872
2.301 5.8073405 0.4443578
2.302 5.8268952 0.4466162
2.303 5.8465155 0.4486301
2.304 5.8662014 0.4514094
2.305 5.885953 0.4572034
2.306 5.9057708 0.4602047
2.307 5.9256547 0.4617945
2.308 5.9456051 0.4655415
2.309 5.9656222 0.4681541
2.31 5.9857062 0.4706365
2.311 6.0058574 0.4726277
2.312 6.0260759 0.4767632
2.313 6.0463619 0.4804734
2.314 6.0667158 0.4828772
2.315 6.0871376 0.4852972
2.316 6.1076276 0.4918027
2.317 6.1281862 0.492381
2.318 6.1488134 0.4962196
2.319 6.1695095 0.4983005
2.32 6.1902748 0.5019893
2.321 6.2111094 0.5057322
2.322 6.2320136 0.5074414
2.323 6.2529876 0.5113296
2.324 6.2740317 0.5147864
2.325 6.2951459 0.5191982
2.326 6.3163308 0.5222354
2.327 6.3375864 0.5227234
2.328 6.3589129 0.5292791
2.329 6.3803106 0.5327198
2.33 6.4017798 0.5356463
2.331 6.4233206 0.5382139
2.332 6.4449333 0.5406598
2.333 6.4666181 0.5456684
2.334 6.4883754 0.5475122
2.335 6.5102053 0.5533716
2.336 6.5321079 0.5545733
2.337 6.5540837 0.5589024
2.338 6.5761328 0.5612284
2.339 6.5982554 0.5664602
2.34 6.620452 0.5691036
2.341 6.6427225 0.5743141
2.342 6.6650673 0.5756386
2.343 6.6874866 0.5809744
2.344 6.7099807 0.584785
2.345 6.7325499 0.5889702
2.346 6.7551943 0.5929859
2.347 6.7779142 0.5955582
2.348 6.8007099 0.5979212
2.349 6.8235816 0.6027698
2.35 6.8465295 0.6065843
2.351 6.869554 0.6098453
2.352 6.8926552 0.6135166
2.353 6.9158334 0.6182262
2.354 6.9390889 0.6214794
2.355 6.962422 0.625087
2.356 6.9858327 0.6301741
2.357 7.0093215 0.6334069
2.358 7.0328887 0.6386737
2.359 7.0565343 0.6430052
2.36 7.0802586 0.6441746
2.361 7.1040622 0.6486851
2.362 7.1279449 0.6534983
2.363 7.1519073 0.6566878
2.364 7.1759494 0.6589233
2.365 7.2000717 0.6655972
2.366 7.2242743 0.6685947
2.367 7.2485575 0.6723286
2.368 7.2729217 0.6757025
2.369 7.2973669 0.6811884
2.37 7.3218935 0.685856
2.371 7.3465019 0.6900034
2.372 7.3711922 0.6930207
2.373 7.3959647 0.6984397
2.374 7.4208197 0.7007928
2.375 7.4457574 0.7076503
2.376 7.4707781 0.7109148
2.377 7.4958821 0.7129112
2.378 7.5210697 0.7204809
2.379 7.5463413 0.7230322
2.38 7.5716968 0.7283828
2.381 7.5971367 0.7340571
2.382 7.6226613 0.7362042
2.383 7.6482709 0.7417182
2.384 7.6739656 0.7460651
2.385 7.6997459 0.7500007
2.386 7.7256119 0.7561335
2.387 7.751564 0.7602517
2.388 7.7776024 0.7632565
2.389 7.8037274 0.7704763
2.39 7.8299393 0.7731693
2.391 7.8562385 0.7769196
2.392 7.8826251 0.7827426
2.393 7.9090995 0.78802
2.394 7.9356619 0.7933395
2.395 7.9623127 0.7961998
2.396 7.989052 0.8007924
2.397 8.0158802 0.8063677
2.398 8.0427978 0.8087718
2.399 8.0698048 0.8147185
2.4 8.0969015 0.8191017
2.401 8.1240884 0.825117
2.402 8.1513655 0.8312197
2.403 8.1787334 0.8346908
2.404 8.2061922 0.840779
2.405 8.2337424 0.8446938
2.406 8.261384 0.8509208
2.407 8.2891175 0.8520743
2.408 8.3169432 0.8610327
2.409 8.3448614 0.8647737
2.41 8.3728723 0.8716121
2.411 8.4009762 0.8776722
2.412 8.4291736 0.8804858
2.413 8.4574646 0.8860361
2.414 8.4858496 0.8920926
2.415 8.5143288 0.8953324
2.416 8.5429027 0.9003561
2.417 8.5715715 0.9053366
2.418 8.6003355 0.9129523
2.419 8.629195 0.9161372
2.42 8.6581503 0.922425
2.421 8.6872018 0.9283423
2.422 8.7163498 0.9311161
2.423 8.7455945 0.9398249
2.424 8.7749363 0.9438691
2.425 8.8043755 0.9492037
2.426 8.8339126 0.9559365
2.427 8.8635476 0.9629023
2.428 8.8932809 0.9641848
2.429 8.9231131 0.9719005
2.43 8.9530442 0.9787826
2.431 8.9830746 0.983693
2.432 9.0132046 0.9884672
2.433 9.0434347 0.9967342
2.434 9.0737651 1.0012889
2.435 9.1041961 1.0062147
2.436 9.1347281 1.0096276
2.437 9.1653614 1.0155587
2.438 9.1960962 1.0217246
2.439 9.226933 1.0293009
2.44 9.2578722 1.0344221
2.441 9.288914 1.0391346
2.442 9.3200588 1.0480284
2.443 9.3513067 1.0556195
2.444 9.3826584 1.0574407
2.445 9.414114 1.0664706
2.446 9.4456739 1.0713111
2.447 9.4773385 1.076349
2.448 9.509108 1.0819111
2.449 9.540983 1.0901718
2.45 9.5729635 1.095698
2.451 9.6050501 1.1014064
2.452 9.637243 1.1089112
2.453 9.6695427 1.1149029
2.454 9.7019494 1.1191513
2.455 9.7344635 1.129414
2.456 9.7670854 1.133982
2.457 9.7998154 1.1409182
2.458 9.8326539 1.1453043
2.459 9.8656012 1.1530895
2.46 9.8986577 1.1599898
2.461 9.9318236 1.1672047
2.462 9.9650995 1.1719977
2.463 9.9984855 1.1797626
2.464 10.031982 1.1886696
2.465 10.06559 1.1913014
2.466 10.099309 1.2000447
2.467 10.13314 1.2048517
2.468 10.167082 1.2129897
2.469 10.201137 1.2208145
2.47 10.235305 1.2265015
2.471 10.269586 1.2358123
2.472 10.303981 1.239902
2.473 10.338489 1.2502254
2.474 10.373112 1.2574104
2.475 10.40785 1.2602281
2.476 10.442702 1.2689446
2.477 10.47767 1.277525
2.478 10.512753 1.2824474
2.479 10.547953 1.2915351
2.48 10.583269 1.2981512
2.481 10.618702 1.3047109
2.482 10.654252 1.3095039
2.483 10.68992 1.3207824
2.484 10.725706 1.3258784
2.485 10.76161 1.3346779
2.486 10.797634 1.344841
2.487 10.833776 1.3489718
2.488 10.870038 1.3544388
2.489 10.90642 1.3631047
2.49 10.942922 1.3702716
2.491 10.979545 1.3765305
2.492 11.016289 1.3850985
2.493 11.053155 1.3923947
2.494 11.090143 1.4002706
2.495 11.127253 1.4078207
2.496 11.164485 1.4146792
2.497 11.201841 1.4245293
2.498 11.239321 1.4330003
2.499 11.276924 1.4399529
2.5 11.314651 1.4460931
&
@target G0.S3
@type xydy
1.5 0.4016555 0.0076972
1.501 0.4024276 0.0076474
1.502 0.4032046 0.0075626
1.503 0.4039867 0.0074808
1.504 0.4047738 0.0073403
1.505 0.4055658 0.0072229
1.506 0.4063629 0.0071151
1.507 0.407165 0.007087
1.508 0.4079721 0.0069678
1.509 0.4087842 0.0068534
1.51 0.4096014 0.0067208
1.511 0.4104237 0.0066575
1.512 0.4112509 0.0065318
1.513 0.4120833 0.0064063
1.514 0.4129207 0.0064183
1.515 0.4137632 0.0061786
1.516 0.4146108 0.0061815
1.517 0.4154634 0.0060365
1.518 0.4163212 0.0059497
1.519 0.417184 0.0059423
1.52 0.4180519 0.0058234
1.521 0.4189251 0.0057774
1.522 0.4198033 0.0057317
1.523 0.4206867 0.0056574
1.524 0.4215751 0.0055474
1.525 0.4224688 0.0054681
1.526 0.4233676 0.0054102
1.527 0.4242717 0.0051905
1.528 0.4251808 0.0053143
1.529 0.4260951 0.0050624
1.53 0.4270146 0.0049769
1.531 0.4279394 0.0049229
1.532 0.4288694 0.0048131
1.533 0.4298046 0.0047216
1.534 0.430745 0.004645
1.535 0.4316907 0.0046567
1.536 0.4326416 0.0045088
1.537 0.4335977 0.0045343
1.538 0.4345592 0.0044818
1.539 0.4355259 0.0044665
1.54 0.4364978 0.0042907
1.541 0.4374752 0.0042259
1.542 0.4384577 0.0041598
1.543 0.4394457 0.0041496
1.544 0.4404389 0.0040726
1.545 0.4414375 0.0039884
1.546 0.4424414 0.0038907
1.547 0.4434506 0.0038615
1.548 0.4444653 0.0038289
1.549 0.4454853 0.0037523
1.55 0.4465106 0.0037312
1.551 0.4475414 0.0037747
1.552 0.4485776 0.0037401
1.553 0.4496192 0.0035673
1.554 0.4506662 0.0037331
1.555 0.4517187 0.0036245
1.556 0.4527766 0.0036533
1.557 0.45384 0.0038013
1.558 0.4549088 0.0036748
1.559 0.4559831 0.003522
1.56 0.4570629 0.0035222
1.561 0.4581482 0.003653
1.562 0.459239 0.0037841
1.563 0.4603353 0.0036754
1.564 0.4614372 0.0036959
1.565 0.4625446 0.0036985
1.566 0.4636575 0.0035659
1.567 0.4647761 0.0037029
1.568 0.4659002 0.0036411
1.569 0.46703 0.0036245
1.57 0.4681652 0.0035039
1.571 0.4693061 0.0036227
1.572 0.4704527 0.0035145
1.573 0.4716049 0.0036622
1.574 0.4727628 0.0034351
1.575 0.4739262 0.0036553
1.576 0.4750954 0.0036574
1.577 0.4762703 0.0035792
1.578 0.4774509 0.003666
1.579 0.4786371 0.0036613
1.58 0.4798291 0.0034592
1.581 0.4810269 0.0035323
1.582 0.4822303 0.0035384
1.583 0.4834396 0.0034926
1.584 0.4846546 0.0035996
1.585 0.4858754 0.003541
1.586 0.487102 0.0035867
1.587 0.4883344 0.0036432
1.588 0.4895726 0.0037241
1.589 0.4908167 0.0037163
1.59 0.4920667 0.0035953
1.591 0.4933225 0.0035417
1.592 0.4945842 0.0035867
1.593 0.4958518 0.0036477
1.594 0.4971252 0.003595
1.595 0.4984047 0.0035714
1.596 0.49969 0.0034634
1.597 0.5009813 0.0036835
1.598 0.5022786 0.0036301
1.599 0.5035818 0.0036049
1.6 0.504891 0.0037518
1.601 0.5062062 0.0036829
1.602 0.5075275 0.0038377
1.603 0.5088548 0.0036689
1.604 0.5101881 0.0038299
1.605 0.5115274 0.0036292
1.606 0.5128729 0.0036943
1.607 0.5142245 0.003798
1.608 0.5155821 0.0036444
1.609 0.5169459 0.0038019
1.61 0.5183158 0.0037995
1.611 0.5196919 0.0038373
1.612 0.5210741 0.0040026
1.613 0.5224625 0.0039431
1.614 0.523857 0.0037413
1.615 0.5252579 0.0037761
1.616 0.5266649 0.003923
1.617 0.5280781 0.003812
1.618 0.5294977 0.0039782
1.619 0.5309234 0.0039859
1.62 0.5323556 0.0040033
1.621 0.533794 0.0038809
1.622 0.5352387 0.0038146
1.623 0.5366897 0.0039978
1.624 0.5381471 0.0039317
1.625 0.5396109 0.0040853
1.626 0.541081 0.0039751
1.627 0.5425575 0.0039288
1.628 0.5440405 0.0040288
1.629 0.5455299 0.0040031
1.63 0.5470257 0.0039226
1.631 0.548528 0.0039474
1.632 0.5500368 0.004077
1.633 0.5515521 0.0041908
1.634 0.5530739 0.0041903
1.635 0.5546022 0.004235
1.636 0.5561371 0.0042458
1.637 0.5576785 0.0042969
1.638 0.5592265 0.0040465
1.639 0.5607811 0.0042113
1.64 0.5623424 0.0042498
1.641 0.5639102 0.0041501
1.642 0.5654847 0.0041306
1.643 0.567066 0.0042105
1.644 0.5686538 0.0042216
1.645 0.5702483 0.00422
1.646 0.5718497 0.0043214
1.647 0.5734577 0.0042859
1.648 0.5750725 0.004373
1.649 0.5766941 0.0042894
1.65 0.5783224 0.0043727
1.651 0.5799576 0.0044621
1.652 0.5815996 0.0044411
1.653 0.5832486 0.0044643
1.654 0.5849043 0.0045993
1.655 0.5865669 0.0044779
1.656 0.5882364 0.004512
1.657 0.5899128 0.0045715
1.658 0.5915962 0.0046206
1.659 0.5932866 0.0045154
1.66 0.5949839 0.004684
1.661 0.5966882 0.0047126
1.662 0.5983995 0.0044952
1.663 0.6001179 0.0047772
1.664 0.6018434 0.0045985
1.665 0.6035759 0.0046119
1.666 0.6053155 0.0046449
1.667 0.6070622 0.0047689
1.668 0.6088161 0.0046297
1.669 0.610577 0.0047648
1.67 0.6123453 0.0049433
1.671 0.6141206 0.0048942
1.672 0.6159031 0.0048054
1.673 0.617693 0.0046691
1.674 0.6194901 0.0047802
1.675 0.6212944 0.0051552
1.676 0.6231061 0.0047946
1.677 0.624925 0.0048485
1.678 0.6267513 0.0048811
1.679 0.628585 0.0049216
1.68 0.630426 0.0049681
1.681 0.6322743 0.0048962
1.682 0.6341302 0.0049447
1.683 0.6359935 0.0049795
1.684 0.6378642 0.0051412
1.685 0.6397425 0.0048549
1.686 0.6416281 0.0049626
1.687 0.6435214 0.0049418
1.688 0.6454222 0.004704
1.689 0.6473306 0.0048874
1.69 0.6492465 0.0050301
1.691 0.6511701 0.0052766
1.692 0.6531012 0.0050062
1.693 0.6550401 0.0051169
1.694 0.6569867 0.0049988
1.695 0.6589408 0.0050459
1.696 0.6609028 0.0050821
1.697 0.6628724 0.0050796
1.698 0.6648498 0.0053812
1.699 0.6668351 0.0050975
1.7 0.6688282 0.0052547
1.701 0.670829 0.0052077
1.702 0.6728377 0.0052159
1.703 0.6748544 0.0051984
1.704 0.6768788 0.0053177
1.705 0.6789113 0.0052787
1.706 0.6809516 0.0053081
1.707 0.6829999 0.0053287
1.708 0.6850563 0.0055794
1.709 0.6871206 0.0055879
1.71 0.689193 0.0053264
1.711 0.6912734 0.0055599
1.712 0.693362 0.0053821
1.713 0.6954586 0.005568
1.714 0.6975634 0.005438
1.715 0.6996763 0.0055359
1.716 0.7017975 0.0056486
1.717 0.7039268 0.0056379
1.718 0.7060643 0.0056446
1.719 0.7082102 0.0055321
1.72 0.7103642 0.0057359
1.721 0.7125266 0.0056213
1.722 0.7146973 0.0056433
1.723 0.7168764 0.0057325
1.724 0.7190639 0.0055291
1.725 0.7212597 0.0057078
1.726 0.723464 0.0058727
1.727 0.7256767 0.0056641
1.728 0.727898 0.0058322
1.729 0.7301276 0.005978
1.73 0.7323659 0.0056149
1.731 0.7346127 0.0057868
1.732 0.7368681 0.0057222
1.733 0.7391321 0.0059049
1.734 0.7414047 0.0061604
1.735 0.743686 0.0061004
1.736 0.7459759 0.0061384
1.737 0.7482745 0.006089
1.738 0.7505819 0.0058639
1.739 0.7528981 0.0060538
1.74 0.755223 0.0058388
1.741 0.7575569 0.0058203
1.742 0.7598994 0.0061112
1.743 0.7622509 0.0058704
1.744 0.7646112 0.0060254
1.745 0.7669805 0.0061902
1.746 0.7693588 0.0061549
1.747 0.771746 0.0060332
1.748 0.7741422 0.0061972
1.749 0.7765474 0.0060873
1.75 0.7789617 0.0063426
1.751 0.7813851 0.0062705
1.752 0.7838176 0.0064897
1.753 0.7862593 0.0062015
1.754 0.7887101 0.00644
1.755 0.7911701 0.0065532
1.756 0.7936393 0.0064241
1.757 0.7961177 0.0064611
1.758 0.7986056 0.0063819
1.759 0.8011026 0.0066484
1.76 0.803609 0.0065255
1.761 0.8061248 0.0065342
1.762 0.8086499 0.0064809
1.763 0.8111845 0.0066768
1.764 0.8137285 0.006446
1.765 0.8162821 0.0066165
1.766 0.8188451 0.0066118
1.767 0.8214177 0.0066196
1.768 0.8239999 0.0067793
1.769 0.8265916 0.0067414
1.77 0.8291929 0.0066837
1.771 0.831804 0.0065428
1.772 0.8344247 0.0069335
1.773 0.8370552 0.0067637
1.774 0.8396953 0.0066939
1.775 0.8423453 0.0066851
1.776 0.845005 0.0067304
1.777 0.8476747 0.0070623
1.778 0.8503542 0.0069385
1.779 0.8530436 0.0067015
1.78 0.8557428 0.0072472
1.781 0.8584521 0.0070741
1.782 0.8611714 0.006991
1.783 0.8639007 0.007095
1.784 0.86664 0.0072701
1.785 0.8693894 0.0069255
1.786 0.872149 0.0071736
1.787 0.8749187 0.0076012
1.788 0.8776986 0.0072232
1.789 0.8804886 0.0073877
1.79 0.883289 0.0073597
1.791 0.8860996 0.0070853
1.792 0.8889205 0.0071289
1.793 0.8917518 0.0074641
1.794 0.8945933 0.0076799
1.795 0.8974454 0.0075203
1.796 0.9003079 0.0072181
1.797 0.9031808 0.0077469
1.798 0.9060643 0.0075276
1.799 0.9089582 0.007513
1.8 0.9118627 0.0073072
1.801 0.9147779 0.0074901
1.802 0.9177037 0.0075702
1.803 0.9206402 0.0075464
1.804 0.9235873 0.0078013
1.805 0.9265452 0.0080394
1.806 0.9295139 0.0077839
1.807 0.9324933 0.0079888
1.808 0.9354836 0.0077585
1.809 0.9384849 0.0076475
1.81 0.9414969 0.0079292
1.811 0.9445199 0.0077383
1.812 0.9475539 0.0079159
1.813 0.9505989 0.0079379
1.814 0.9536549 0.008009
1.815 0.9567221 0.0080553
1.816 0.9598003 0.0080641
1.817 0.9628897 0.0082989
1.818 0.9659903 0.00811
1.819 0.9691021 0.0083241
1.82 0.9722251 0.0083742
1.821 0.9753595 0.0083854
1.822 0.9785052 0.0083509
1.823 0.9816622 0.0084615
1.824 0.9848306 0.0083482
1.825 0.9880105 0.0084614
1.826 0.9912018 0.0086609
1.827 0.9944047 0.0086257
1.828 0.9976191 0.0083771
1.829 1.0008451 0.0088322
1.83 1.0040826 0.0083493
1.831 1.0073319 0.0083213
1.832 1.0105928 0.0087878
1.833 1.0138655 0.0090004
1.834 1.0171499 0.0086893
1.835 1.0204462 0.0090567
1.836 1.0237542 0.0090011
1.837 1.0270742 0.0088079
1.838 1.030406 0.008927
1.839 1.0337499 0.0090496
1.84 1.0371057 0.0090566
1.841 1.0404735 0.0092203
1.842 1.0438535 0.0088227
1.843 1.0472455 0.0092741
1.844 1.0506496 0.0093867
1.845 1.054066 0.0091261
1.846 1.0574946 0.009359
1.847 1.0609355 0.0095408
1.848 1.0643887 0.0092583
1.849 1.0678542 0.0095461
1.85 1.071332 0.0094271
1.851 1.0748223 0.0098917
1.852 1.078325 0.0097111
1.853 1.0818403 0.0095305
1.854 1.0853681 0.0096061
1.855 1.0889085 0.0095237
1.856 1.0924615 0.0096873
1.857 1.0960272 0.0101404
1.858 1.0996056 0.0100558
1.859 1.1031966 0.0095651
1.86 1.1068006 0.0099201
1.861 1.1104173 0.0103134
1.862 1.1140469 0.0100173
1.863 1.1176893 0.0100903
1.864 1.1213448 0.010091
1.865 1.1250132 0.0099364
1.866 1.1286947 0.0099896
1.867 1.1323893 0.0102576
1.868 1.136097 0.0105708
1.869 1.1398177 0.0104219
1.87 1.1435518 0.0105697
1.871 1.147299 0.0102448
1.872 1.1510596 0.0108797
1.873 1.1548335 0.010979
1.874 1.1586207 0.0106525
1.875 1.1624214 0.0114397
1.876 1.1662355 0.0107247
1.877 1.1700631 0.0111502
1.878 1.1739043 0.0109424
1.879 1.1777591 0.0112166
1.88 1.1816275 0.0106417
1.881 1.1855096 0.0114134
1.882 1.1894054 0.0107289
1.883 1.1933149 0.0110802
1.884 1.1972383 0.011204
1.885 1.2011756 0.0111303
1.886 1.2051267 0.011409
1.887 1.2090917 0.0114491
1.888 1.2130708 0.011408
1.889 1.2170639 0.0116204
1.89 1.2210711 0.0114143
1.891 1.2250924 0.0116557
1.892 1.2291278 0.0115918
1.893 1.2331776 0.0116782
1.894 1.2372416 0.0117707
1.895 1.2413198 0.0120439
1.896 1.2454124 0.0118745
1.897 1.2495194 0.0118393
1.898 1.253641 0.0123061
1.899 1.2577769 0.0118876
1.9 1.2619274 0.0123148
1.901 1.2660926 0.0123682
1.902 1.2702722 0.0121266
1.903 1.2744667 0.0123815
1.904 1.2786758 0.012193
1.905 1.2828998 0.0124344
1.906 1.2871386 0.0123301
1.907 1.2913922 0.0124515
1.908 1.2956607 0.0128527
1.909 1.2999443 0.0130065
1.91 1.3042428 0.0129618
1.911 1.3085565 0.0130828
1.912 1.3128852 0.0130142
1.913 1.3172291 0.01261
1.914 1.3215883 0.0135891
1.915 1.3259627 0.0132583
1.916 1.3303525 0.0134132
1.917 1.3347575 0.0138191
1.918 1.339178 0.0133495
1.919 1.343614 0.0136229
1.92 1.3480656 0.0137234
1.921 1.3525326 0.0140295
1.922 1.3570153 0.0142382
1.923 1.3615136 0.0145526
1.924 1.3660277 0.0145519
1.925 1.3705575 0.0144411
1.926 1.3751032 0.0148406
1.927 1.3796647 0.0151469
1.928 1.3842422 0.0152438
1.929 1.3888356 0.0155838
1.93 1.3934451 0.0155927
1.931 1.3980707 0.015736
1.932 1.4027123 0.015849
1.933 1.4073702 0.0159315
1.934 1.4120443 0.0160856
1.935 1.4167347 0.016458
1.936 1.4214415 0.0163104
1.937 1.4261647 0.0170446
1.938 1.4309042 0.0167842
1.939 1.4356603 0.0168235
1.94 1.440433 0.017266
1.941 1.4452223 0.0175707
1.942 1.4500283 0.0178091
1.943 1.454851 0.0180016
1.944 1.4596904 0.0179626
1.945 1.4645467 0.0182539
1.946 1.4694199 0.0185853
1.947 1.47431 0.0188901
1.948 1.4792171 0.019121
1.949 1.4841414 0.0191309
1.95 1.4890827 0.0195739
1.951 1.4940411 0.0192796
1.952 1.4990167 0.0195936
1.953 1.5040096 0.0198753
1.954 1.50902 0.0201048
1.955 1.5140476 0.020458
1.956 1.5190928 0.020618
1.957 1.5241553 0.0208171
1.958 1.5292355 0.0209789
1.959 1.5343334 0.0215852
1.96 1.5394488 0.0216054
1.961 1.5445821 0.0214294
1.962 1.5497331 0.0220549
1.963 1.5549019 0.0223468
1.964 1.5600887 0.0226892
1.965 1.5652935 0.0228348
1.966 1.5705162 0.0230014
1.967 1.575757 0.0232587
1.968 1.5810161 0.0236405
1.969 1.5862932 0.0237486
1.97 1.5915887 0.0239362
1.971 1.5969025 0.0243072
1.972 1.6022347 0.0243784
1.973 1.6075853 0.0249969
1.974 1.6129545 0.0252697
1.975 1.6183421 0.0256165
1.976 1.6237484 0.0253394
1.977 1.6291735 0.0263952
1.978 1.6346172 0.025745
1.979 1.6400798 0.0266673
1.98 1.6455612 0.0266204
1.981 1.6510615 0.0270139
1.982 1.6565808 0.0270798
1.983 1.6621193 0.0275846
1.984 1.6676768 0.0279713
1.985 1.6732535 0.0281359
1.986 1.6788494 0.0286785
1.987 1.6844647 0.0287269
1.988 1.6900994 0.0291749
1.989 1.6957535 0.0292954
1.99 1.701427 0.03006
1.991 1.7071202 0.0297867
1.992 1.7128329 0.0305867
1.993 1.7185654 0.0306028
1.994 1.7243176 0.0308716
1.995 1.7300897 0.0309361
1.996 1.7358815 0.0319376
1.997 1.7416934 0.0321258
1.998 1.7475253 0.0325441
1.999 1.7533773 0.0322324
2 1.7592494 0.032786
2.001 1.7651417 0.0334198
2.002 1.7710544 0.0336209
2.003 1.7769874 0.033788
2.004 1.7829407 0.0342845
2.005 1.7889146 0.0343527
2.006 1.794909 0.0351805
2.007 1.800924 0.0353666
2.008 1.8069597 0.0351876
2.009 1.8130162 0.0360265
2.01 1.8190934 0.0362469
2.011 1.8251916 0.0371373
2.012 1.8313107 0.0374244
2.013 1.8374508 0.0371534
2.014 1.8436121 0.0380654
2.015 1.8497945 0.038338
2.016 1.8559981 0.0384917
2.017 1.8622231 0.0384058
2.018 1.8684695 0.0392181
2.019 1.8747372 0.0395495
2.02 1.8810264 0.0403711
2.021 1.8873373 0.0400305
2.022 1.8936698 0.0407373
2.023 1.900024 0.0414146
2.024 1.9064001 0.0421602
2.025 1.912798 0.0422142
2.026 1.9192179 0.0427528
2.027 1.9256598 0.0431288
2.028 1.9321237 0.0439231
2.029 1.9386098 0.0438429
2.03 1.9451181 0.0439508
2.031 1.9516488 0.0447184
2.032 1.9582018 0.0450762
2.033 1.9647773 0.0455029
2.034 1.9713753 0.0460388
2.035 1.9779959 0.0464301
2.036 1.9846392 0.0472109
2.037 1.9913052 0.047878
2.038 1.9979941 0.0479178
2.039 2.0047058 0.0483723
2.04 2.0114405 0.0489894
2.041 2.0181983 0.0491104
2.042 2.0249792 0.0501196
2.043 2.0317832 0.0503102
2.044 2.0386107 0.0506568
2.045 2.0454614 0.0510751
2.046 2.0523355 0.0517966
2.047 2.0592332 0.0516356
2.048 2.0661544 0.0528773
2.049 2.0730994 0.0526255
2.05 2.080068 0.0534916
2.051 2.0870605 0.0532942
2.052 2.0940769 0.0541043
2.053 2.1011172 0.0550757
2.054 2.1081816 0.0552805
2.055 2.1152701 0.0559134
2.056 2.1223828 0.0566909
2.057 2.1295199 0.0568912
2.058 2.1366813 0.0578448
2.059 2.1438672 0.0580975
2.06 2.1510776 0.0584419
2.061 2.1583125 0.0595686
2.062 2.1655723 0.0596354
2.063 2.1728568 0.0606022
2.064 2.1801661 0.0606541
2.065 2.1875004 0.0615497
2.066 2.1948597 0.0618624
2.067 2.2022441 0.0621523
2.068 2.2096538 0.0634445
2.069 2.2170886 0.0638845
2.07 2.2245488 0.0640744
2.071 2.2320345 0.0645907
2.072 2.2395457 0.0658103
2.073 2.2470824 0.0658313
2.074 2.2546449 0.0671436
2.075 2.2622331 0.0673268
2.076 2.2698473 0.0678345
2.077 2.2774873 0.0684056
2.078 2.2851533 0.0689422
2.079 2.2928455 0.0693012
2.08 2.3005639 0.06989
2.081 2.3083086 0.0707559
2.082 2.3160796 0.0716868
2.083 2.3238771 0.0726504
2.084 2.3317011 0.0730744
2.085 2.3395519 0.0735174
2.086 2.3474293 0.073686
2.087 2.3553335 0.0746824
2.088 2.3632646 0.0753888
2.089 2.3712227 0.0764425
2.09 2.3792079 0.0772362
2.091 2.3872203 0.0771391
2.092 2.3952598 0.0779398
2.093 2.4033268 0.0791492
2.094 2.4114211 0.0791818
2.095 2.4195431 0.080384
2.096 2.4276925 0.0801943
2.097 2.4358698 0.0813861
2.098 2.4440748 0.0823591
2.099 2.4523077 0.0830224
2.1 2.4605686 0.0834136
2.101 2.4688576 0.0841592
2.102 2.4771747 0.0849785
2.103 2.4855201 0.0859166
2.104 2.4938938 0.0862127
2.105 2.502296 0.0873412
2.106 2.5107267 0.0877816
2.107 2.519186 0.0888385
2.108 2.5276741 0.0893508
2.109 2.536191 0.0901148
2.11 2.5447368 0.090724
2.111 2.5533117 0.0915996
2.112 2.5619156 0.0929325
2.113 2.5705487 0.0935392
2.114 2.5792111 0.0940139
2.115 2.5879029 0.0951917
2.116 2.5966243 0.0957371
2.117 2.6053753 0.0970873
2.118 2.6141558 0.0968609
2.119 2.6229662 0.0980873
2.12 2.6318064 0.0985137
2.121 2.6406767 0.0998716
2.122 2.649577 0.10037
2.123 2.6585075 0.1007456
2.124 2.6674682 0.1019415
2.125 2.6764594 0.1026257
2.126 2.685481 0.1038042
2.127 2.6945333 0.105119
2.128 2.7036161 0.1054146
2.129 2.7127298 0.1066014
2.13 2.7218744 0.107763
2.131 2.7310499 0.1084964
2.132 2.7402565 0.109095
2.133 2.7494944 0.109591
2.134 2.7587634 0.1109618
2.135 2.7680639 0.1116552
2.136 2.7773959 0.1125522
2.137 2.7867595 0.1135245
2.138 2.7961548 0.1143026
2.139 2.8055819 0.1162372
2.14 2.8150409 0.1156569
2.141 2.8245319 0.1171095
2.142 2.8340551 0.118485
2.143 2.8436105 0.1187339
2.144 2.8531981 0.1201251
2.145 2.8628183 0.120955
2.146 2.872471 0.1216252
2.147 2.8821564 0.1232767
2.148 2.8918745 0.1242849
2.149 2.9016255 0.1250948
2.15 2.9114095 0.1258543
2.151 2.9212265 0.1274818
2.152 2.9310769 0.1280254
2.153 2.9409604 0.1291097
2.154 2.9508774 0.1292577
2.155 2.9608279 0.1308829
2.156 2.970812 0.1319172
2.157 2.9808299 0.1334638
2.158 2.9908817 0.1342341
2.159 3.0009674 0.134745
2.16 3.0110872 0.1366801
2.161 3.0212413 0.1373569
2.162 3.0314296 0.1380401
2.163 3.0416523 0.1400132
2.164 3.0519096 0.1410154
2.165 3.0622015 0.1416509
2.166 3.0725281 0.1431205
2.167 3.0828896 0.1434835
2.168 3.0932862 0.1446371
2.169 3.1037178 0.1462736
2.17 3.1141847 0.1470211
2.171 3.1246869 0.1483137
2.172 3.1352246 0.1493509
2.173 3.1457978 0.1511337
2.174 3.1564067 0.1511108
2.175 3.1670513 0.1530303
2.176 3.177732 0.1544681
2.177 3.1884487 0.1546011
2.178 3.1992016 0.1564396
2.179 3.2099907 0.1573995
2.18 3.2208161 0.1586923
2.181 3.2316782 0.1605329
2.182 3.2425768 0.1608112
2.183 3.2535123 0.1625038
2.184 3.2644845 0.1635709
2.185 3.2754939 0.1655194
2.186 3.2865402 0.1657291
2.187 3.2976239 0.1669738
2.188 3.3087449 0.1687209
2.189 3.3199034 0.1696605
2.19 3.3310996 0.1716268
2.191 3.3423335 0.1731302
2.192 3.3536052 0.1735638
2.193 3.3649149 0.1747193
2.194 3.3762628 0.1758774
2.195 3.3876488 0.1772249
2.196 3.3990732 0.1791781
2.197 3.4105362 0.1801577
2.198 3.4220377 0.1823382
2.199 3.4335779 0.1826
2.2 3.4451571 0.183536
2.201 3.4567752 0.1862023
2.202 3.4684324 0.1876678
2.203 3.480129 0.1880662
2.204 3.4918649 0.1899145
2.205 3.5036403 0.1915764
2.206 3.5154554 0.193444
2.207 3.5273102 0.1933705
2.208 3.5392049 0.194878
2.209 3.5511396 0.1961922
2.21 3.5631146 0.1982565
2.211 3.5751298 0.1985653
2.212 3.5871855 0.2018134
2.213 3.5992817 0.2023775
2.214 3.6114186 0.2052266
2.215 3.6235964 0.2051117
2.216 3.6358151 0.2072806
2.217 3.6480749 0.2087804
2.218 3.660376 0.2107726
2.219 3.6727184 0.2122791
2.22 3.6851023 0.2129063
2.221 3.6975279 0.214678
2.222 3.7099953 0.2151888
2.223 3.7225046 0.2177738
2.224 3.7350559 0.2190041
2.225 3.7476494 0.2207038
2.226 3.7602853 0.2223032
2.227 3.7729637 0.2249687
2.228 3.7856846 0.2257337
2.229 3.7984482 0.227148
2.23 3.8112549 0.2295017
2.231 3.8241045 0.2305441
2.232 3.8369973 0.2318749
2.233 3.8499334 0.2343328
2.234 3.862913 0.2346756
2.235 3.8759362 0.2370734
2.236 3.8890031 0.2383718
2.237 3.9021139 0.2402019
2.238 3.9152688 0.2429381
2.239 3.9284678 0.2442888
2.24 3.9417112 0.2454957
2.241 3.9549989 0.2480551
2.242 3.9683314 0.2491239
2.243 3.9817087 0.2505825
2.244 3.9951307 0.2520666
2.245 4.0085979 0.2539596
2.246 4.0221102 0.2559226
2.247 4.0356679 0.2578714
2.248 4.0492712 0.2596684
2.249 4.06292 0.2609165
2.25 4.0766148 0.2639557
2.251 4.0903554 0.2656574
2.252 4.1041421 0.2659383
2.253 4.1179751 0.2687729
2.254 4.1318546 0.2688364
2.255 4.1457804 0.2716003
2.256 4.1597532 0.2737688
2.257 4.1737727 0.2761354
2.258 4.1878393 0.2785572
2.259 4.201953 0.2793087
2.26 4.216114 0.2819565
2.261 4.2303226 0.2844509
2.262 4.2445788 0.2850377
2.263 4.2588827 0.2875125
2.264 4.2732346 0.2883663
2.265 4.2876347 0.2911606
2.266 4.302083 0.2936756
2.267 4.3165798 0.2955266
2.268 4.3311252 0.2975131
2.269 4.3457192 0.2985347
2.27 4.3603622 0.3010573
2.271 4.3750542 0.3040875
2.272 4.3897955 0.3053962
2.273 4.4045862 0.3077398
2.274 4.4194264 0.3101153
2.275 4.4343164 0.3121506
2.276 4.4492561 0.3145993
2.277 4.464246 0.3166566
2.278 4.4792861 0.3181586
2.279 4.4943765 0.3201692
2.28 4.5095175 0.3231422
2.281 4.5247091 0.3232911
2.282 4.5399517 0.3266745
2.283 4.5552453 0.3286441
2.284 4.57059 0.3317925
2.285 4.5859862 0.3327378
2.286 4.6014339 0.3348158
2.287 4.6169333 0.3372384
2.288 4.6324846 0.3396969
2.289 4.6480879 0.3424995
2.29 4.6637434 0.345081
2.291 4.6794514 0.346352
2.292 4.6952119 0.3485071
2.293 4.7110251 0.3519357
2.294 4.7268913 0.3541044
2.295 4.7428105 0.3564296
2.296 4.758783 0.3591599
2.297 4.7748089 0.3611561
2.298 4.7908884 0.3635168
2.299 4.8070217 0.3648904
2.3 4.823209 0.3682393
2.301 4.8394504 0.3702981
2.302 4.8557461 0.3721802
2.303 4.8720963 0.3738584
2.304 4.8885011 0.3761746
2.305 4.9049608 0.3810028
2.306 4.9214757 0.3835039
2.307 4.9380456 0.3848287
2.308 4.9546709 0.3879513
2.309 4.9713519 0.3901285
2.31 4.9880886 0.3921971
2.311 5.0048812 0.3938564
2.312 5.0217299 0.3973026
2.313 5.0386349 0.4003945
2.314 5.0555964 0.4023976
2.315 5.0726146 0.4044144
2.316 5.0896897 0.4098356
2.317 5.1068218 0.4103175
2.318 5.1240112 0.4135164
2.319 5.141258 0.4152504
2.32 5.1585623 0.4183244
2.321 5.1759245 0.4214434
2.322 5.1933446 0.4228678
2.323 5.210823 0.426108
2.324 5.2283597 0.4289887
2.325 5.2459549 0.4326651
2.326 5.263609 0.4351961
2.327 5.281322 0.4356028
2.328 5.2990941 0.441066
2.329 5.3169255 0.4439331
2.33 5.3348165 0.4463719
2.331 5.3527672 0.4485115
2.332 5.3707778 0.4505498
2.333 5.3888484 0.4547236
2.334 5.4069795 0.4562602
2.335 5.4251711 0.461143
2.336 5.4434233 0.4621444
2.337 5.4617364 0.4657521
2.338 5.4801106 0.4676904
2.339 5.4985462 0.4720502
2.34 5.5170432 0.474253
2.341 5.535602 0.4785951
2.342 5.5542227 0.4796988
2.343 5.5729055 0.4841454
2.344 5.5916506 0.4873209
2.345 5.6104582 0.4908085
2.346 5.6293286 0.494155
2.347 5.6482618 0.4962985
2.348 5.6672582 0.4982677
2.349 5.6863179 0.5023082
2.35 5.7054412 0.505487
2.351 5.7246283 0.5082045
2.352 5.7438794 0.5112638
2.353 5.7631946 0.5151885
2.354 5.7825741 0.5178995
2.355 5.8020183 0.5209059
2.356 5.8215272 0.5251452
2.357 5.8411013 0.527839
2.358 5.8607405 0.5322281
2.359 5.8804452 0.5358376
2.36 5.9002155 0.5368122
2.361 5.9200518 0.5405709
2.362 5.9399541 0.544582
2.363 5.9599227 0.5472399
2.364 5.9799578 0.5491028
2.365 6.0000597 0.5546643
2.366 6.0202286 0.5571621
2.367 6.0404646 0.5602739
2.368 6.0607681 0.5630853
2.369 6.0811391 0.567657
2.37 6.101578 0.5715468
2.371 6.1220849 0.5750029
2.372 6.1426601 0.5775173
2.373 6.1633039 0.5820331
2.374 6.1840164 0.5839939
2.375 6.2047978 0.5897086
2.376 6.2256484 0.592429
2.377 6.2465685 0.5940927
2.378 6.2675582 0.6004007
2.379 6.2886177 0.6025268
2.38 6.3097473 0.6069857
2.381 6.3309472 0.6117142
2.382 6.3522177 0.6135034
2.383 6.373559 0.6180986
2.384 6.3949713 0.6217209
2.385 6.4164549 0.6250007
2.386 6.4380099 0.6301113
2.387 6.4596367 0.6335432
2.388 6.4813353 0.6360471
2.389 6.5031062 0.6420635
2.39 6.5249495 0.6443077
2.391 6.5468655 0.647433
2.392 6.5688542 0.6522856
2.393 6.5909162 0.6566834
2.394 6.6130516 0.6611163
2.395 6.6352605 0.6634998
2.396 6.6575434 0.667327
2.397 6.6799002 0.6719731
2.398 6.7023315 0.6739765
2.399 6.7248373 0.6789321
2.4 6.7474179 0.6825847
2.401 6.7700736 0.6875974
2.402 6.7928046 0.6926831
2.403 6.8156112 0.6955757
2.404 6.8384936 0.7006491
2.405 6.861452 0.7039116
2.406 6.8844867 0.7091007
2.407 6.9075979 0.710062
2.408 6.930786 0.7175272
2.409 6.9540512 0.7206448
2.41 6.9773936 0.7263434
2.411 7.0008135 0.7313935
2.412 7.0243113 0.7337383
2.413 7.0478871 0.7383635
2.414 7.0715412 0.7434105
2.415 7.095274 0.7461103
2.416 7.1190855 0.7502967
2.417 7.1429762 0.7544472
2.418 7.1669462 0.7607936
2.419 7.1909958 0.7634477
2.42 7.2151253 0.7686875
2.421 7.2393349 0.7736185
2.422 7.2636248 0.7759301
2.423 7.2879954 0.7831874
2.424 7.312447 0.7865576
2.425 7.3369796 0.7910031
2.426 7.3615938 0.7966136
2.427 7.3862897 0.8024186
2.428 7.4110674 0.8034873
2.429 7.4359275 0.8099171
2.43 7.4608701 0.8156522
2.431 7.4858954 0.8197442
2.432 7.5110038 0.8237228
2.433 7.5361956 0.8306119
2.434 7.5614709 0.8344073
2.435 7.5868301 0.8385121
2.436 7.6122734 0.8413563
2.437 7.6378011 0.8462989
2.438 7.6634135 0.8514373
2.439 7.6891109 0.8577508
2.44 7.7148936 0.8620184
2.441 7.7407616 0.8659456
2.442 7.7667156 0.873357
2.443 7.7927556 0.8796829
2.444 7.818882 0.8812006
2.445 7.845095 0.8887256
2.446 7.8713949 0.8927593
2.447 7.8977821 0.8969575
2.448 7.9242567 0.9015926
2.449 7.9508191 0.9084765
2.45 7.9774696 0.9130817
2.451 8.0042084 0.9178388
2.452 8.0310358 0.9240926
2.453 8.0579522 0.9290856
2.454 8.0849579 0.9326261
2.455 8.1120529 0.9411783
2.456 8.1392379 0.944985
2.457 8.1665128 0.9507652
2.458 8.1938782 0.9544202
2.459 8.2213343 0.960908
2.46 8.2488813 0.9666582
2.461 8.2765197 0.9726706
2.462 8.3042495 0.9766647
2.463 8.3320713 0.9831355
2.464 8.3599852 0.9905579
2.465 8.3879916 0.9927511
2.466 8.4160908 1.0000372
2.467 8.444283 1.0040431
2.468 8.4725686 1.0108249
2.469 8.5009478 1.0173455
2.47 8.5294211 1.0220846
2.471 8.5579887 1.0298436
2.472 8.5866508 1.0332517
2.473 8.6154079 1.0418545
2.474 8.6442601 1.047842
2.475 8.6732079 1.05019
2.476 8.7022516 1.0574539
2.477 8.7313914 1.0646041
2.478 8.7606276 1.0687062
2.479 8.7899606 1.0762793
2.48 8.8193908 1.0817927
2.481 8.8489182 1.087259
2.482 8.8785435 1.0912532
2.483 8.9082667 1.1006521
2.484 8.9380883 1.1048987
2.485 8.9680087 1.1122316
2.486 8.9980281 1.1207008
2.487 9.0281467 1.1241432
2.488 9.0583649 1.1286989
2.489 9.0886832 1.1359206
2.49 9.1191018 1.141893
2.491 9.149621 1.1471088
2.492 9.1802411 1.1542487
2.493 9.2109625 1.1603289
2.494 9.2417856 1.1668923
2.495 9.2727105 1.1731839
2.496 9.3037378 1.1788994
2.497 9.3348677 1.1871077
2.498 9.3661004 1.1941669
2.499 9.3974365 1.1999608
2.5 9.4288762 1.2050776
&
@target G0.S4
@type xydy
1.5 0.3442761 0.0065976
1.501 0.3449379 0.0065549
1.502 0.3456039 0.0064821
1.503 0.3462743 0.0064121
1.504 0.3469489 0.0062917
1.505 0.3476278 0.006191
1.506 0.348311 0.0060986
1.507 0.3489985 0.0060746
1.508 0.3496903 0.0059723
1.509 0.3503865 0.0058744
1.51 0.3510869 0.0057608
1.511 0.3517917 0.0057063
1.512 0.3525008 0.0055987
1.513 0.3532142 0.0054911
1.514 0.353932 0.0055014
1.515 0.3546542 0.005296
1.516 0.3553806 0.0052984
1.517 0.3561114 0.0051741
1.518 0.3568467 0.0050998
1.519 0.3575862 0.0050934
1.52 0.3583302 0.0049915
1.521 0.3590786 0.0049521
1.522 0.3598314 0.0049128
1.523 0.3605885 0.0048491
1.524 0.3613501 0.004755
1.525 0.3621161 0.0046869
1.526 0.3628865 0.0046373
1.527 0.3636613 0.0044491
1.528 0.3644406 0.0045551
1.529 0.3652244 0.0043392
1.53 0.3660126 0.0042659
1.531 0.3668052 0.0042197
1.532 0.3676024 0.0041254
1.533 0.3684039 0.004047
1.534 0.36921 0.0039815
1.535 0.3700206 0.0039914
1.536 0.3708356 0.0038647
1.537 0.3716552 0.0038866
1.538 0.3724793 0.0038415
1.539 0.3733079 0.0038284
1.54 0.3741411 0.0036777
1.541 0.3749787 0.0036223
1.542 0.3758209 0.0035656
1.543 0.3766678 0.0035568
1.544 0.3775191 0.0034908
1.545 0.378375 0.0034186
1.546 0.3792355 0.0033349
1.547 0.3801005 0.0033098
1.548 0.3809702 0.0032819
1.549 0.3818445 0.0032163
1.55 0.3827235 0.0031982
1.551 0.383607 0.0032355
1.552 0.3844951 0.0032058
1.553 0.3853879 0.0030577
1.554 0.3862853 0.0031998
1.555 0.3871875 0.0031067
1.556 0.3880942 0.0031314
1.557 0.3890057 0.0032583
1.558 0.3899218 0.0031498
1.559 0.3908426 0.0030189
1.56 0.3917682 0.003019
1.561 0.3926985 0.0031312
1.562 0.3936334 0.0032435
1.563 0.3945732 0.0031503
1.564 0.3955176 0.0031679
1.565 0.3964668 0.0031701
1.566 0.3974208 0.0030565
1.567 0.3983795 0.0031739
1.568 0.399343 0.0031209
1.569 0.4003113 0.0031067
1.57 0.4012844 0.0030033
1.571 0.4022624 0.0031051
1.572 0.4032452 0.0030124
1.573 0.4042328 0.003139
1.574 0.4052252 0.0029444
1.575 0.4062225 0.0031331
1.576 0.4072247 0.0031349
1.577 0.4082316 0.0030679
1.578 0.4092436 0.0031423
1.579 0.4102604 0.0031383
1.58 0.4112821 0.002965
1.581 0.4123087 0.0030277
1.582 0.4133403 0.0030329
1.583 0.4143768 0.0029937
1.584 0.4154182 0.0030854
1.585 0.4164646 0.0030351
1.586 0.417516 0.0030743
1.587 0.4185724 0.0031227
1.588 0.4196337 0.0031921
1.589 0.4207001 0.0031854
1.59 0.4217714 0.0030817
1.591 0.4228478 0.0030357
1.592 0.4239293 0.0030743
1.593 0.4250158 0.0031266
1.594 0.4261074 0.0030814
1.595 0.427204 0.0030612
1.596 0.4283057 0.0029686
1.597 0.4294126 0.0031573
1.598 0.4305244 0.0031115
1.599 0.4316415 0.0030899
1.6 0.4327637 0.0032158
1.601 0.4338911 0.0031568
1.602 0.4350236 0.0032895
1.603 0.4361612 0.0031448
1.604 0.4373041 0.0032827
1.605 0.4384521 0.0031107
1.606 0.4396053 0.0031665
1.607 0.4407638 0.0032554
1.608 0.4419275 0.0031237
1.609 0.4430965 0.0032588
1.61 0.4442706 0.0032568
1.611 0.4454501 0.0032891
1.612 0.4466349 0.0034308
1.613 0.447825 0.0033798
1.614 0.4490204 0.0032069
1.615 0.4502211 0.0032367
1.616 0.4514271 0.0033626
1.617 0.4526385 0.0032674
1.618 0.4538551 0.0034099
1.619 0.4550773 0.0034165
1.62 0.4563048 0.0034314
1.621 0.4575376 0.0033265
1.622 0.458776 0.0032697
1.623 0.4600197 0.0034267
1.624 0.4612689 0.0033701
1.625 0.4625235 0.0035017
1.626 0.4637837 0.0034073
1.627 0.4650493 0.0033676
1.628 0.4663205 0.0034533
1.629 0.4675971 0.0034312
1.63 0.4688792 0.0033622
1.631 0.4701669 0.0033835
1.632 0.4714601 0.0034945
1.633 0.4727589 0.0035921
1.634 0.4740633 0.0035917
1.635 0.4753733 0.00363
1.636 0.4766889 0.0036392
1.637 0.4780102 0.0036831
1.638 0.479337 0.0034685
1.639 0.4806696 0.0036097
1.64 0.4820078 0.0036427
1.641 0.4833516 0.0035573
1.642 0.4847012 0.0035405
1.643 0.4860565 0.003609
1.644 0.4874175 0.0036185
1.645 0.4887843 0.0036171
1.646 0.4901569 0.0037041
1.647 0.4915352 0.0036737
1.648 0.4929194 0.0037483
1.649 0.4943092 0.0036766
1.65 0.495705 0.003748
1.651 0.4971066 0.0038247
1.652 0.498514 0.0038067
1.653 0.4999273 0.0038266
1.654 0.5013465 0.0039422
1.655 0.5027716 0.0038382
1.656 0.5042027 0.0038674
1.657 0.5056396 0.0039184
1.658 0.5070825 0.0039606
1.659 0.5085314 0.0038704
1.66 0.5099861 0.0040148
1.661 0.5114471 0.0040393
1.662 0.5129139 0.003853
1.663 0.5143868 0.0040947
1.664 0.5158657 0.0039415
1.665 0.5173507 0.003953
1.666 0.5188418 0.0039814
1.667 0.520339 0.0040877
1.668 0.5218423 0.0039683
1.669 0.5233517 0.0040841
1.67 0.5248673 0.0042371
1.671 0.5263891 0.004195
1.672 0.527917 0.0041189
1.673 0.5294511 0.0040021
1.674 0.5309914 0.0040973
1.675 0.5325381 0.0044188
1.676 0.5340909 0.0041096
1.677 0.53565 0.0041559
1.678 0.5372154 0.0041838
1.679 0.538787 0.0042186
1.68 0.5403651 0.0042584
1.681 0.5419495 0.0041967
1.682 0.5435401 0.0042383
1.683 0.5451373 0.0042682
1.684 0.5467407 0.0044067
1.685 0.5483507 0.0041614
1.686 0.549967 0.0042536
1.687 0.5515898 0.0042358
1.688 0.5532191 0.004032
1.689 0.5548547 0.0041892
1.69 0.556497 0.0043115
1.691 0.5581458 0.0045228
1.692 0.559801 0.004291
1.693 0.5614629 0.0043859
1.694 0.5631314 0.0042847
1.695 0.5648064 0.0043251
1.696 0.566488 0.0043561
1.697 0.5681764 0.0043539
1.698 0.5698713 0.0046125
1.699 0.571573 0.0043693
1.7 0.5732812 0.004504
1.701 0.5749962 0.0044637
1.702 0.5767181 0.0044708
1.703 0.5784466 0.0044557
1.704 0.5801818 0.004558
1.705 0.5819239 0.0045246
1.706 0.5836729 0.0045498
1.707 0.5854285 0.0045674
1.708 0.5871911 0.0047824
1.709 0.5889606 0.0047897
1.71 0.5907369 0.0045655
1.711 0.5925201 0.0047656
1.712 0.5943102 0.0046132
1.713 0.5961074 0.0047725
1.714 0.5979115 0.0046611
1.715 0.5997226 0.0047451
1.716 0.6015407 0.0048416
1.717 0.6033658 0.0048325
1.718 0.605198 0.0048382
1.719 0.6070373 0.0047418
1.72 0.6088837 0.0049165
1.721 0.6107371 0.0048183
1.722 0.6125977 0.0048372
1.723 0.6144655 0.0049135
1.724 0.6163405 0.0047392
1.725 0.6182226 0.0048924
1.726 0.620112 0.0050338
1.727 0.6220087 0.0048549
1.728 0.6239125 0.004999
1.729 0.6258237 0.005124
1.73 0.6277423 0.0048128
1.731 0.6296681 0.0049602
1.732 0.6316012 0.0049048
1.733 0.6335418 0.0050614
1.734 0.6354897 0.0052803
1.735 0.6374451 0.0052289
1.736 0.6394079 0.0052615
1.737 0.6413782 0.0052192
1.738 0.643356 0.0050262
1.739 0.6453413 0.005189
1.74 0.647334 0.0050047
1.741 0.6493344 0.0049888
1.742 0.6513424 0.0052381
1.743 0.6533579 0.0050318
1.744 0.655381 0.0051647
1.745 0.6574119 0.0053059
1.746 0.6594504 0.0052756
1.747 0.6614966 0.0051713
1.748 0.6635505 0.0053119
1.749 0.6656121 0.0052177
1.75 0.6676814 0.0054365
1.751 0.6697586 0.0053747
1.752 0.6718437 0.0055626
1.753 0.6739365 0.0053156
1.754 0.6760372 0.00552
1.755 0.6781458 0.005617
1.756 0.6802622 0.0055063
1.757 0.6823866 0.0055381
1.758 0.684519 0.0054702
1.759 0.6866593 0.0056986
1.76 0.6888077 0.0055933
1.761 0.6909641 0.0056007
1.762 0.6931285 0.0055551
1.763 0.695301 0.005723
1.764 0.6974816 0.0055251
1.765 0.6996704 0.0056713
1.766 0.7018672 0.0056673
1.767 0.7040723 0.005674
1.768 0.7062855 0.0058109
1.769 0.708507 0.0057783
1.77 0.7107368 0.0057289
1.771 0.7129749 0.0056081
1.772 0.7152211 0.005943
1.773 0.7174758 0.0057975
1.774 0.7197388 0.0057377
1.775 0.7220103 0.0057301
1.776 0.7242901 0.0057689
1.777 0.7265783 0.0060534
1.778 0.728875 0.0059473
1.779 0.7311802 0.0057441
1.78 0.7334938 0.0062119
1.781 0.7358161 0.0060635
1.782 0.7381469 0.0059923
1.783 0.7404863 0.0060815
1.784 0.7428343 0.0062315
1.785 0.7451909 0.0059361
1.786 0.7475563 0.0061488
1.787 0.7499303 0.0065153
1.788 0.752313 0.0061913
1.789 0.7547046 0.0063323
1.79 0.7571048 0.0063083
1.791 0.7595139 0.0060731
1.792 0.7619319 0.0061105
1.793 0.7643586 0.0063978
1.794 0.7667943 0.0065828
1.795 0.769239 0.006446
1.796 0.7716925 0.0061869
1.797 0.774155 0.0066402
1.798 0.7766265 0.0064522
1.799 0.7791071 0.0064397
1.8 0.7815966 0.0062633
1.801 0.7840954 0.0064201
1.802 0.7866032 0.0064888
1.803 0.7891201 0.0064684
1.804 0.7916463 0.0066869
1.805 0.7941816 0.0068909
1.806 0.7967262 0.0066719
1.807 0.79928 0.0068476
1.808 0.8018431 0.0066501
1.809 0.8044156 0.006555
1.81 0.8069973 0.0067965
1.811 0.8095885 0.0066328
1.812 0.812189 0.006785
1.813 0.8147991 0.0068039
1.814 0.8174185 0.0068648
1.815 0.8200475 0.0069045
1.816 0.822686 0.0069121
1.817 0.825334 0.0071133
1.818 0.8279917 0.0069514
1.819 0.8306589 0.007135
1.82 0.8333358 0.0071778
1.821 0.8360224 0.0071875
1.822 0.8387187 0.0071579
1.823 0.8414248 0.0072527
1.824 0.8441406 0.0071556
1.825 0.8468661 0.0072526
1.826 0.8496016 0.0074237
1.827 0.8523469 0.0073934
1.828 0.8551021 0.0071804
1.829 0.8578672 0.0075704
1.83 0.8606423 0.0071565
1.831 0.8634273 0.0071326
1.832 0.8662224 0.0075324
1.833 0.8690275 0.0077146
1.834 0.8718428 0.007448
1.835 0.8746681 0.0077629
1.836 0.8775037 0.0077153
1.837 0.8803493 0.0075496
1.838 0.8832052 0.0076517
1.839 0.8860714 0.0077568
1.84 0.8889477 0.0077628
1.841 0.8918344 0.0079031
1.842 0.8947316 0.0075623
1.843 0.897639 0.0079492
1.844 0.9005568 0.0080457
1.845 0.9034852 0.0078224
1.846 0.906424 0.008022
1.847 0.9093733 0.0081778
1.848 0.9123331 0.0079357
1.849 0.9153035 0.0081823
1.85 0.9182845 0.0080804
1.851 0.9212763 0.0084786
1.852 0.9242786 0.0083238
1.853 0.9272917 0.008169
1.854 0.9303155 0.0082338
1.855 0.9333501 0.0081631
1.856 0.9363956 0.0083034
1.857 0.9394518 0.0086917
1.858 0.942519 0.0086193
1.859 0.9455971 0.0081987
1.86 0.9486861 0.0085029
1.861 0.9517862 0.0088401
1.862 0.9548973 0.0085862
1.863 0.9580194 0.0086488
1.864 0.9611527 0.0086495
1.865 0.9642971 0.0085169
1.866 0.9674526 0.0085625
1.867 0.9706193 0.0087923
1.868 0.9737973 0.0090607
1.869 0.9769867 0.0089331
1.87 0.9801872 0.0090598
1.871 0.9833992 0.0087813
1.872 0.9866225 0.0093254
1.873 0.9898573 0.0094105
1.874 0.9931034 0.0091307
1.875 0.9963612 0.0098055
1.876 0.9996304 0.0091926
1.877 1.0029113 0.0095573
1.878 1.0062037 0.0093792
1.879 1.0095078 0.0096143
1.88 1.0128236 0.0091214
1.881 1.016151 0.0097829
1.882 1.0194903 0.0091962
1.883 1.0228414 0.0094973
1.884 1.0262043 0.0096034
1.885 1.029579 0.0095402
1.886 1.0329658 0.0097791
1.887 1.0363644 0.0098135
1.888 1.039775 0.0097783
1.889 1.0431976 0.0099603
1.89 1.0466324 0.0097837
1.891 1.0500792 0.0099906
1.892 1.0535382 0.0099358
1.893 1.0570094 0.0100099
1.894 1.0604928 0.0100892
1.895 1.0639884 0.0103233
1.896 1.0674964 0.0101781
1.897 1.0710166 0.0101479
1.898 1.0745494 0.0105481
1.899 1.0780944 0.0101893
1.9 1.0816521 0.0105555
1.901 1.0852221 0.0106013
1.902 1.0888048 0.0103943
1.903 1.0924 0.0106127
1.904 1.0960079 0.0104512
1.905 1.0996284 0.0106581
1.906 1.1032616 0.0105687
1.907 1.1069076 0.0106727
1.908 1.1105663 0.0110166
1.909 1.114238 0.0111484
1.91 1.1179224 0.0111101
1.911 1.1216198 0.0112139
1.912 1.1253302 0.011155
1.913 1.1290535 0.0108085
1.914 1.1327899 0.0116478
1.915 1.1365395 0.0113643
1.916 1.1403021 0.011497
1.917 1.1440779 0.0118449
1.918 1.1478669 0.0114425
1.919 1.1516691 0.0116768
1.92 1.1554847 0.011763
1.921 1.1593136 0.0120252
1.922 1.163156 0.0122041
1.923 1.1670117 0.0124736
1.924 1.1708809 0.0124731
1.925 1.1747635 0.0123781
1.926 1.1786599 0.0127204
1.927 1.1825698 0.0129831
1.928 1.1864933 0.0130661
1.929 1.1904306 0.0133575
1.93 1.1943815 0.0133653
1.931 1.1983463 0.013488
1.932 1.2023249 0.0135848
1.933 1.2063174 0.0136555
1.934 1.2103237 0.0137877
1.935 1.2143441 0.0141068
1.936 1.2183784 0.0139804
1.937 1.2224269 0.0146096
1.938 1.2264894 0.0143864
1.939 1.230566 0.01442
1.94 1.2346569 0.0147995
1.941 1.238762 0.0150606
1.942 1.2428814 0.0152649
1.943 1.2470151 0.0154299
1.944 1.2511633 0.0153966
1.945 1.2553258 0.0156461
1.946 1.2595027 0.0159303
1.947 1.2636943 0.0161915
1.948 1.2679005 0.0163895
1.949 1.2721211 0.0163979
1.95 1.2763566 0.0167777
1.951 1.2806066 0.0165253
1.952 1.2848715 0.0167945
1.953 1.2891512 0.017036
1.954 1.2934456 0.0172327
1.955 1.2977551 0.0175355
1.956 1.3020795 0.0176726
1.957 1.3064189 0.0178432
1.958 1.3107733 0.0179819
1.959 1.3151429 0.0185015
1.96 1.3195276 0.0185188
1.961 1.3239274 0.0183681
1.962 1.3283426 0.0189042
1.963 1.3327731 0.0191544
1.964 1.3372189 0.0194478
1.965 1.3416801 0.0195727
1.966 1.3461567 0.0197155
1.967 1.3506489 0.019936
1.968 1.3551566 0.0202633
1.969 1.35968 0.020356
1.97 1.3642189 0.0205168
1.971 1.3687736 0.0208347
1.972 1.373344 0.0208957
1.973 1.3779302 0.021426
1.974 1.3825324 0.0216598
1.975 1.3871504 0.021957
1.976 1.3917844 0.0217195
1.977 1.3964344 0.0226244
1.978 1.4011004 0.0220671
1.979 1.4057826 0.0228576
1.98 1.410481 0.0228176
1.981 1.4151956 0.0231548
1.982 1.4199264 0.0232112
1.983 1.4246737 0.023644
1.984 1.4294373 0.0239755
1.985 1.4342173 0.0241165
1.986 1.4390139 0.0245815
1.987 1.4438269 0.0246232
1.988 1.4486566 0.0250071
1.989 1.4535029 0.0251104
1.99 1.458366 0.0257658
1.991 1.4632459 0.0255315
1.992 1.4681425 0.0262172
1.993 1.473056 0.026231
1.994 1.4779865 0.0264614
1.995 1.482934 0.0265166
1.996 1.4878985 0.0273751
1.997 1.49288 0.0275364
1.998 1.4978789 0.027895
1.999 1.5028949 0.0276278
2 1.5079281 0.0281024
2.001 1.5129786 0.0286455
2.002 1.5180466 0.0288179
2.003 1.523132 0.0289612
2.004 1.5282348 0.0293867
2.005 1.5333554 0.0294451
2.006 1.5384934 0.0301548
2.007 1.5436491 0.0303142
2.008 1.5488226 0.0301608
2.009 1.5540138 0.0308799
2.01 1.5592229 0.0310687
2.011 1.56445 0.031832
2.012 1.5696949 0.032078
2.013 1.5749579 0.0318458
2.014 1.5802389 0.0326275
2.015 1.5855382 0.0328612
2.016 1.5908556 0.0329928
2.017 1.5961912 0.0329193
2.018 1.6015452 0.0336155
2.019 1.6069176 0.0338995
2.02 1.6123084 0.0346038
2.021 1.6177177 0.0343119
2.022 1.6231456 0.0349177
2.023 1.628592 0.0354983
2.024 1.6340572 0.0361374
2.025 1.6395412 0.0361836
2.026 1.6450439 0.0366453
2.027 1.6505655 0.0369676
2.028 1.656106 0.0376483
2.029 1.6616656 0.0375796
2.03 1.6672441 0.0376721
2.031 1.6728418 0.03833
2.032 1.6784587 0.0386367
2.033 1.6840948 0.0390025
2.034 1.6897503 0.0394618
2.035 1.6954251 0.0397974
2.036 1.7011193 0.0404665
2.037 1.706833 0.0410383
2.038 1.7125663 0.0410724
2.039 1.7183192 0.0414619
2.04 1.7240919 0.0419909
2.041 1.7298843 0.0420947
2.042 1.7356964 0.0429597
2.043 1.7415285 0.043123
2.044 1.7473805 0.0434201
2.045 1.7532526 0.0437787
2.046 1.7591448 0.044397
2.047 1.765057 0.0442591
2.048 1.7709895 0.0453234
2.049 1.7769423 0.0451076
2.05 1.7829155 0.04585
2.051 1.788909 0.0456808
2.052 1.794923 0.0463752
2.053 1.8009576 0.0472078
2.054 1.8070127 0.0473832
2.055 1.8130887 0.0479259
2.056 1.8191853 0.0485922
2.057 1.8253027 0.048764
2.058 1.8314411 0.0495813
2.059 1.8376004 0.049798
2.06 1.8437808 0.0500931
2.061 1.8499823 0.0510588
2.062 1.8562049 0.0511161
2.063 1.8624487 0.0519447
2.064 1.8687138 0.0519893
2.065 1.8750003 0.0527568
2.066 1.8813083 0.0530249
2.067 1.8876378 0.0532734
2.068 1.8939889 0.054381
2.069 1.9003616 0.0547581
2.07 1.9067561 0.0549209
2.071 1.9131724 0.0553635
2.072 1.9196106 0.0564088
2.073 1.9260706 0.0564268
2.074 1.9325528 0.0575517
2.075 1.939057 0.0577087
2.076 1.9455833 0.0581438
2.077 1.952132 0.0586333
2.078 1.9587028 0.0590934
2.079 1.9652961 0.0594011
2.08 1.9719119 0.0599057
2.081 1.9785502 0.0606479
2.082 1.9852111 0.0614458
2.083 1.9918947 0.0622717
2.084 1.998601 0.0626352
2.085 2.0053302 0.063015
2.086 2.0120823 0.0631594
2.087 2.0188573 0.0640135
2.088 2.0256554 0.0646189
2.089 2.0324766 0.0655221
2.09 2.0393211 0.0662025
2.091 2.0461888 0.0661192
2.092 2.0530798 0.0668056
2.093 2.0599944 0.0678422
2.094 2.0669325 0.0678701
2.095 2.073894 0.0689006
2.096 2.0808794 0.0687379
2.097 2.0878884 0.0697596
2.098 2.0949213 0.0705935
2.099 2.101978 0.0711621
2.1 2.1090588 0.0714973
2.101 2.1161636 0.0721365
2.102 2.1232926 0.0728387
2.103 2.1304458 0.0736428
2.104 2.1376233 0.0738966
2.105 2.1448251 0.074864
2.106 2.1520514 0.0752414
2.107 2.1593024 0.0761473
2.108 2.1665778 0.0765864
2.109 2.173878 0.0772413
2.11 2.181203 0.0777634
2.111 2.1885529 0.0785139
2.112 2.1959277 0.0796564
2.113 2.2033275 0.0801765
2.114 2.2107524 0.0805833
2.115 2.2182025 0.0815929
2.116 2.2256779 0.0820603
2.117 2.2331788 0.0832177
2.118 2.240705 0.0830237
2.119 2.2482568 0.0840748
2.12 2.2558341 0.0844403
2.121 2.2634372 0.0856043
2.122 2.271066 0.0860314
2.123 2.2787207 0.0863534
2.124 2.2864014 0.0873784
2.125 2.2941081 0.0879648
2.126 2.301841 0.088975
2.127 2.3095999 0.0901021
2.128 2.3173852 0.0903554
2.129 2.325197 0.0913727
2.13 2.3330352 0.0923682
2.131 2.3408999 0.0929969
2.132 2.3487914 0.09351
2.133 2.3567095 0.0939351
2.134 2.3646544 0.0951101
2.135 2.3726262 0.0957045
2.136 2.3806251 0.0964733
2.137 2.388651 0.0973067
2.138 2.3967041 0.0979736
2.139 2.4047845 0.0996319
2.14 2.4128922 0.0991344
2.141 2.4210273 0.1003795
2.142 2.42919 0.1015585
2.143 2.4373804 0.1017719
2.144 2.4455984 0.1029643
2.145 2.4538443 0.1036757
2.146 2.462118 0.1042502
2.147 2.4704198 0.1056658
2.148 2.4787495 0.1065299
2.149 2.4871076 0.1072241
2.15 2.4954938 0.1078751
2.151 2.5039085 0.1092701
2.152 2.5123516 0.1097362
2.153 2.5208232 0.1106655
2.154 2.5293234 0.1107923
2.155 2.5378525 0.1121854
2.156 2.5464103 0.1130719
2.157 2.5549971 0.1143976
2.158 2.5636129 0.1150579
2.159 2.5722578 0.1154958
2.16 2.5809319 0.1171544
2.161 2.5896353 0.1177345
2.162 2.5983682 0.11832
2.163 2.6071306 0.1200112
2.164 2.6159224 0.1208703
2.165 2.6247441 0.121415
2.166 2.6335955 0.1226747
2.167 2.6424768 0.1229858
2.168 2.6513882 0.1239747
2.169 2.6603296 0.1253774
2.17 2.6693012 0.1260181
2.171 2.6783031 0.127126
2.172 2.6873354 0.1280151
2.173 2.6963981 0.1295432
2.174 2.7054915 0.1295235
2.175 2.7146155 0.1311689
2.176 2.7237703 0.1324011
2.177 2.732956 0.1325152
2.178 2.7421727 0.134091
2.179 2.7514206 0.1349139
2.18 2.7606995 0.136022
2.181 2.7700098 0.1375997
2.182 2.7793515 0.1378382
2.183 2.7887248 0.139289
2.184 2.7981296 0.1402035
2.185 2.8075661 0.1418739
2.186 2.8170345 0.1420535
2.187 2.8265348 0.1431204
2.188 2.8360671 0.1446178
2.189 2.8456315 0.1454233
2.19 2.8552282 0.1471087
2.191 2.8648573 0.1483973
2.192 2.8745188 0.148769
2.193 2.8842128 0.1497594
2.194 2.8939395 0.1507521
2.195 2.903699 0.1519071
2.196 2.9134914 0.1535812
2.197 2.9233167 0.1544208
2.198 2.9331751 0.1562899
2.199 2.9430668 0.1565143
2.2 2.9529918 0.1573165
2.201 2.9629502 0.159602
2.202 2.9729421 0.1608582
2.203 2.9829677 0.1611997
2.204 2.993027 0.1627838
2.205 3.0031202 0.1642084
2.206 3.0132475 0.1658091
2.207 3.0234087 0.1657462
2.208 3.0336042 0.1670383
2.209 3.043834 0.1681648
2.21 3.0540982 0.1699341
2.211 3.064397 0.1701988
2.212 3.0747304 0.1729828
2.213 3.0850986 0.1734664
2.214 3.0955017 0.1759086
2.215 3.1059398 0.17581
2.216 3.1164129 0.1776691
2.217 3.1269214 0.1789546
2.218 3.1374652 0.1806623
2.219 3.1480444 0.1819536
2.22 3.1586591 0.1824912
2.221 3.1693097 0.1840097
2.222 3.179996 0.1844475
2.223 3.1907182 0.1866631
2.224 3.2014765 0.1877179
2.225 3.2122709 0.1891747
2.226 3.2231017 0.1905456
2.227 3.2339688 0.1928303
2.228 3.2448725 0.193486
2.229 3.2558128 0.1946983
2.23 3.2667899 0.1967158
2.231 3.2778039 0.1976093
2.232 3.2888549 0.1987498
2.233 3.299943 0.2008567
2.234 3.3110683 0.2011505
2.235 3.322231 0.2032058
2.236 3.3334312 0.2043187
2.237 3.3446691 0.2058874
2.238 3.3559447 0.2082327
2.239 3.3672582 0.2093904
2.24 3.3786095 0.2104249
2.241 3.3899992 0.2126187
2.242 3.401427 0.2135348
2.243 3.4128931 0.214785
2.244 3.4243978 0.2160571
2.245 3.4359411 0.2176796
2.246 3.4475231 0.2193622
2.247 3.459144 0.2210326
2.248 3.4708039 0.222573
2.249 3.482503 0.2236427
2.25 3.4942412 0.2262478
2.251 3.5060189 0.2277063
2.252 3.5178362 0.227947
2.253 3.529693 0.2303767
2.254 3.5415896 0.2304312
2.255 3.5535261 0.2328003
2.256 3.5655027 0.2346589
2.257 3.5775194 0.2366875
2.258 3.5895765 0.2387633
2.259 3.601674 0.2394075
2.26 3.613812 0.241677
2.261 3.6259908 0.2438151
2.262 3.6382103 0.244318
2.263 3.6504709 0.2464393
2.264 3.6627726 0.2471711
2.265 3.6751155 0.2495662
2.266 3.6874997 0.2517219
2.267 3.6999255 0.2533085
2.268 3.712393 0.2550113
2.269 3.7249022 0.2558869
2.27 3.7374533 0.258049
2.271 3.7500464 0.2606463
2.272 3.7626819 0.2617682
2.273 3.7753596 0.2637769
2.274 3.7880798 0.2658131
2.275 3.8008426 0.2675576
2.276 3.8136482 0.2696565
2.277 3.8264965 0.27142
2.278 3.839388 0.2727074
2.279 3.8523228 0.2744308
2.28 3.8653007 0.276979
2.281 3.8783221 0.2771066
2.282 3.8913872 0.2800067
2.283 3.904496 0.2816949
2.284 3.9176486 0.2843936
2.285 3.9308453 0.2852039
2.286 3.9440862 0.286985
2.287 3.9573714 0.2890615
2.288 3.970701 0.2911688
2.289 3.9840754 0.293571
2.29 3.9974944 0.2957838
2.291 4.0109583 0.2968732
2.292 4.0244673 0.2987204
2.293 4.0380215 0.3016592
2.294 4.0516211 0.3035181
2.295 4.0652661 0.3055111
2.296 4.0789568 0.3078515
2.297 4.0926933 0.3095623
2.298 4.1064758 0.3115858
2.299 4.1203043 0.3127632
2.3 4.1341791 0.3156337
2.301 4.1481003 0.3173984
2.302 4.1620681 0.3190115
2.303 4.1760825 0.3204501
2.304 4.1901438 0.3224353
2.305 4.2042522 0.3265739
2.306 4.2184077 0.3287177
2.307 4.2326105 0.3298532
2.308 4.2468608 0.3325297
2.309 4.2611587 0.3343958
2.31 4.2755044 0.336169
2.311 4.2898981 0.3375913
2.312 4.3043399 0.3405451
2.313 4.3188299 0.3431953
2.314 4.3333684 0.3449122
2.315 4.3479554 0.3466409
2.316 4.3625912 0.3512877
2.317 4.3772759 0.3517007
2.318 4.3920096 0.3544425
2.319 4.4067925 0.3559289
2.32 4.4216249 0.3585638
2.321 4.4365067 0.3612373
2.322 4.4514383 0.362458
2.323 4.4664197 0.3652355
2.324 4.4814512 0.3677046
2.325 4.4965328 0.3708559
2.326 4.5116649 0.3730252
2.327 4.5268474 0.3733739
2.328 4.5420807 0.3780565
2.329 4.5573647 0.3805141
2.33 4.5726999 0.3826044
2.331 4.5880861 0.3844385
2.332 4.6035238 0.3861856
2.333 4.619013 0.3897631
2.334 4.6345539 0.3910801
2.335 4.6501466 0.3952655
2.336 4.6657913 0.3961238
2.337 4.6814883 0.399216
2.338 4.6972377 0.4008775
2.339 4.7130396 0.4046144
2.34 4.7288942 0.4065025
2.341 4.7448018 0.4102244
2.342 4.7607623 0.4111704
2.343 4.7767762 0.4149818
2.344 4.7928434 0.4177036
2.345 4.8089642 0.420693
2.346 4.8251387 0.4235613
2.347 4.8413673 0.4253988
2.348 4.8576499 0.4270867
2.349 4.8739869 0.4305499
2.35 4.8903782 0.4332745
2.351 4.9068243 0.4356039
2.352 4.9233251 0.4382261
2.353 4.939881 0.4415902
2.354 4.9564921 0.4439139
2.355 4.9731586 0.4464908
2.356 4.9898805 0.4501244
2.357 5.0066582 0.4524334
2.358 5.0234918 0.4561955
2.359 5.0403816 0.4592894
2.36 5.0573277 0.4601247
2.361 5.0743301 0.4633465
2.362 5.0913892 0.4667846
2.363 5.1085052 0.4690628
2.364 5.1256782 0.4706595
2.365 5.1429083 0.4754266
2.366 5.160196 0.4775676
2.367 5.1775411 0.4802347
2.368 5.194944 0.4826446
2.369 5.2124049 0.4865631
2.37 5.229924 0.4898972
2.371 5.2475014 0.4928595
2.372 5.2651373 0.4950148
2.373 5.2828319 0.4988856
2.374 5.3005854 0.5005663
2.375 5.3183982 0.5054645
2.376 5.3362701 0.5077963
2.377 5.3542015 0.5092223
2.378 5.3721927 0.5146291
2.379 5.3902438 0.5164516
2.38 5.4083549 0.5202734
2.381 5.4265262 0.5243265
2.382 5.4447581 0.5258602
2.383 5.4630506 0.5297987
2.384 5.481404 0.5329036
2.385 5.4998185 0.5357148
2.386 5.5182942 0.5400953
2.387 5.5368314 0.543037
2.388 5.5554303 0.5451833
2.389 5.574091 0.5503402
2.39 5.5928138 0.5522637
2.391 5.6115989 0.5549426
2.392 5.6304465 0.5591018
2.393 5.6493568 0.5628715
2.394 5.6683299 0.5666711
2.395 5.6873662 0.5687141
2.396 5.7064657 0.5719946
2.397 5.7256288 0.5759769
2.398 5.7448556 0.5776942
2.399 5.7641463 0.5819418
2.4 5.7835011 0.5850726
2.401 5.8029202 0.5893693
2.402 5.822404 0.5937283
2.403 5.8419524 0.5962077
2.404 5.8615659 0.6005564
2.405 5.8812446 0.6033527
2.406 5.9009886 0.6078005
2.407 5.9207982 0.6086246
2.408 5.9406737 0.6150233
2.409 5.9606152 0.6176955
2.41 5.980623 0.6225801
2.411 6.0006972 0.6269087
2.412 6.0208382 0.6289185
2.413 6.0410461 0.632883
2.414 6.0613211 0.6372091
2.415 6.0816634 0.6395231
2.416 6.1020734 0.6431115
2.417 6.122551 0.646669
2.418 6.1430968 0.6521088
2.419 6.1637107 0.6543838
2.42 6.184393 0.6588751
2.421 6.2051441 0.6631016
2.422 6.2259641 0.665083
2.423 6.2468532 0.6713035
2.424 6.2678116 0.6741922
2.425 6.2888397 0.6780026
2.426 6.3099376 0.6828118
2.427 6.3311054 0.6877874
2.428 6.3523435 0.6887034
2.429 6.3736522 0.6942146
2.43 6.3950315 0.6991305
2.431 6.4164818 0.7026378
2.432 6.4380033 0.706048
2.433 6.4595962 0.7119531
2.434 6.4812608 0.7152063
2.435 6.5029972 0.7187247
2.436 6.5248058 0.7211626
2.437 6.5466867 0.725399
2.438 6.5686401 0.7298033
2.439 6.5906665 0.7352149
2.44 6.6127659 0.7388729
2.441 6.6349385 0.7422391
2.442 6.6571848 0.7485917
2.443 6.6795048 0.7540138
2.444 6.7018989 0.7553148
2.445 6.7243671 0.7617647
2.446 6.7469099 0.7652222
2.447 6.7695275 0.7688207
2.448 6.79222 0.7727936
2.449 6.8149878 0.7786941
2.45 6.8378311 0.7826414
2.451 6.8607501 0.7867189
2.452 6.883745 0.7920794
2.453 6.9068162 0.7963591
2.454 6.9299639 0.7993938
2.455 6.9531883 0.8067243
2.456 6.9764896 0.8099871
2.457 6.9998681 0.8149416
2.458 7.0233242 0.8180745
2.459 7.046858 0.8236354
2.46 7.0704697 0.8285642
2.461 7.0941597 0.8337177
2.462 7.1179281 0.8371412
2.463 7.1417754 0.8426876
2.464 7.1657016 0.8490497
2.465 7.1897071 0.8509295
2.466 7.2137921 0.8571748
2.467 7.2379568 0.8606083
2.468 7.2622017 0.8664213
2.469 7.2865268 0.8720105
2.47 7.3109324 0.8760725
2.471 7.3354189 0.8827231
2.472 7.3599864 0.8856443
2.473 7.3846353 0.8930182
2.474 7.4093658 0.8981503
2.475 7.4341782 0.900163
2.476 7.4590728 0.906389
2.477 7.4840497 0.9125179
2.478 7.5091094 0.9160338
2.479 7.534252 0.9225251
2.48 7.5594778 0.9272509
2.481 7.584787 0.9319363
2.482 7.6101801 0.9353598
2.483 7.6356572 0.9434161
2.484 7.6612186 0.947056
2.485 7.6868646 0.9533413
2.486 7.7125955 0.9606007
2.487 7.7384114 0.9635513
2.488 7.7643129 0.9674563
2.489 7.7902999 0.9736462
2.49 7.816373 0.9787655
2.491 7.8425323 0.9832361
2.492 7.8687781 0.989356
2.493 7.8951108 0.9945677
2.494 7.9215305 1.0001933
2.495 7.9480376 1.0055862
2.496 7.9746324 1.0104852
2.497 8.0013152 1.0175209
2.498 8.0280861 1.0235717
2.499 8.0549456 1.0285379
2.5 8.0818939 1.0329236
&


==> anc/plot-betafunction.agr <==
# Grace project file
#
@version 50124
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Jan 15 11:42:37 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 1.5, -0.55, 2.5, -0.05
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.366141, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "\f{Symbol}b"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "beta-function= -a dg/da"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format decimal
@    yaxis  ticklabel prec 1
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 1.1, 0.35
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 2.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 3
@    s0 line linewidth 2.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.370000
@    s0 errorbar linewidth 2.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 2.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot-betafunction.agr"
@    s0 legend  "perturb."
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 2.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "Cols 1:2:3"
@    s1 legend  "N\s\f{Symbol}t"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 3
@    s2 symbol pattern 1
@    s2 symbol fill color 3
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 2.0
@    s2 line color 3
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 3
@    s2 errorbar pattern 1
@    s2 errorbar size 0.030000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "Cols 1:2:3"
@    s2 legend  "w\s0"
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 4
@    s3 symbol pattern 1
@    s3 symbol fill color 4
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 2.0
@    s3 line color 4
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 4
@    s3 errorbar pattern 1
@    s3 errorbar size 0.030000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "Cols 1:2:3"
@    s3 legend  "t\s0"
@target G0.S0
@type xy
1.5 -0.2257962
1.501 -0.2255531
1.502 -0.2253104
1.503 -0.2250681
1.504 -0.2248263
1.505 -0.2245849
1.506 -0.224344
1.507 -0.2241034
1.508 -0.2238634
1.509 -0.2236237
1.51 -0.2233845
1.511 -0.2231457
1.512 -0.2229073
1.513 -0.2226693
1.514 -0.2224318
1.515 -0.2221947
1.516 -0.221958
1.517 -0.2217217
1.518 -0.2214859
1.519 -0.2212504
1.52 -0.2210154
1.521 -0.2207808
1.522 -0.2205466
1.523 -0.2203129
1.524 -0.2200795
1.525 -0.2198466
1.526 -0.219614
1.527 -0.2193819
1.528 -0.2191502
1.529 -0.2189189
1.53 -0.218688
1.531 -0.2184575
1.532 -0.2182274
1.533 -0.2179977
1.534 -0.2177684
1.535 -0.2175395
1.536 -0.2173111
1.537 -0.217083
1.538 -0.2168553
1.539 -0.216628
1.54 -0.2164011
1.541 -0.2161747
1.542 -0.2159486
1.543 -0.2157229
1.544 -0.2154976
1.545 -0.2152727
1.546 -0.2150481
1.547 -0.214824
1.548 -0.2146003
1.549 -0.2143769
1.55 -0.2141539
1.551 -0.2139314
1.552 -0.2137092
1.553 -0.2134874
1.554 -0.2132659
1.555 -0.2130449
1.556 -0.2128242
1.557 -0.212604
1.558 -0.2123841
1.559 -0.2121645
1.56 -0.2119454
1.561 -0.2117266
1.562 -0.2115082
1.563 -0.2112902
1.564 -0.2110726
1.565 -0.2108553
1.566 -0.2106384
1.567 -0.2104219
1.568 -0.2102058
1.569 -0.20999
1.57 -0.2097746
1.571 -0.2095595
1.572 -0.2093449
1.573 -0.2091306
1.574 -0.2089166
1.575 -0.208703
1.576 -0.2084898
1.577 -0.208277
1.578 -0.2080645
1.579 -0.2078524
1.58 -0.2076406
1.581 -0.2074292
1.582 -0.2072182
1.583 -0.2070075
1.584 -0.2067971
1.585 -0.2065872
1.586 -0.2063775
1.587 -0.2061683
1.588 -0.2059594
1.589 -0.2057508
1.59 -0.2055426
1.591 -0.2053348
1.592 -0.2051273
1.593 -0.2049201
1.594 -0.2047133
1.595 -0.2045068
1.596 -0.2043007
1.597 -0.204095
1.598 -0.2038895
1.599 -0.2036845
1.6 -0.2034797
1.601 -0.2032753
1.602 -0.2030713
1.603 -0.2028676
1.604 -0.2026642
1.605 -0.2024612
1.606 -0.2022585
1.607 -0.2020562
1.608 -0.2018542
1.609 -0.2016525
1.61 -0.2014512
1.611 -0.2012502
1.612 -0.2010495
1.613 -0.2008492
1.614 -0.2006492
1.615 -0.2004495
1.616 -0.2002502
1.617 -0.2000512
1.618 -0.1998525
1.619 -0.1996541
1.62 -0.1994561
1.621 -0.1992584
1.622 -0.1990611
1.623 -0.198864
1.624 -0.1986673
1.625 -0.1984709
1.626 -0.1982748
1.627 -0.1980791
1.628 -0.1978837
1.629 -0.1976886
1.63 -0.1974938
1.631 -0.1972993
1.632 -0.1971052
1.633 -0.1969114
1.634 -0.1967179
1.635 -0.1965247
1.636 -0.1963318
1.637 -0.1961393
1.638 -0.195947
1.639 -0.1957551
1.64 -0.1955635
1.641 -0.1953722
1.642 -0.1951812
1.643 -0.1949905
1.644 -0.1948002
1.645 -0.1946101
1.646 -0.1944203
1.647 -0.1942309
1.648 -0.1940418
1.649 -0.193853
1.65 -0.1936644
1.651 -0.1934762
1.652 -0.1932883
1.653 -0.1931007
1.654 -0.1929134
1.655 -0.1927264
1.656 -0.1925397
1.657 -0.1923533
1.658 -0.1921672
1.659 -0.1919814
1.66 -0.1917959
1.661 -0.1916108
1.662 -0.1914259
1.663 -0.1912413
1.664 -0.191057
1.665 -0.1908729
1.666 -0.1906892
1.667 -0.1905058
1.668 -0.1903227
1.669 -0.1901399
1.67 -0.1899573
1.671 -0.1897751
1.672 -0.1895931
1.673 -0.1894115
1.674 -0.1892301
1.675 -0.189049
1.676 -0.1888682
1.677 -0.1886877
1.678 -0.1885075
1.679 -0.1883276
1.68 -0.1881479
1.681 -0.1879686
1.682 -0.1877895
1.683 -0.1876107
1.684 -0.1874322
1.685 -0.187254
1.686 -0.1870761
1.687 -0.1868984
1.688 -0.186721
1.689 -0.1865439
1.69 -0.1863671
1.691 -0.1861906
1.692 -0.1860143
1.693 -0.1858383
1.694 -0.1856626
1.695 -0.1854872
1.696 -0.1853121
1.697 -0.1851372
1.698 -0.1849626
1.699 -0.1847883
1.7 -0.1846142
1.701 -0.1844404
1.702 -0.1842669
1.703 -0.1840937
1.704 -0.1839207
1.705 -0.1837481
1.706 -0.1835756
1.707 -0.1834035
1.708 -0.1832316
1.709 -0.18306
1.71 -0.1828887
1.711 -0.1827176
1.712 -0.1825468
1.713 -0.1823762
1.714 -0.182206
1.715 -0.1820359
1.716 -0.1818662
1.717 -0.1816967
1.718 -0.1815275
1.719 -0.1813585
1.72 -0.1811898
1.721 -0.1810214
1.722 -0.1808532
1.723 -0.1806853
1.724 -0.1805177
1.725 -0.1803503
1.726 -0.1801831
1.727 -0.1800163
1.728 -0.1798496
1.729 -0.1796833
1.73 -0.1795172
1.731 -0.1793513
1.732 -0.1791857
1.733 -0.1790204
1.734 -0.1788553
1.735 -0.1786905
1.736 -0.1785259
1.737 -0.1783616
1.738 -0.1781975
1.739 -0.1780337
1.74 -0.1778701
1.741 -0.1777068
1.742 -0.1775437
1.743 -0.1773809
1.744 -0.1772183
1.745 -0.177056
1.746 -0.1768939
1.747 -0.1767321
1.748 -0.1765705
1.749 -0.1764092
1.75 -0.1762481
1.751 -0.1760872
1.752 -0.1759266
1.753 -0.1757663
1.754 -0.1756062
1.755 -0.1754463
1.756 -0.1752867
1.757 -0.1751273
1.758 -0.1749681
1.759 -0.1748092
1.76 -0.1746506
1.761 -0.1744922
1.762 -0.174334
1.763 -0.174176
1.764 -0.1740183
1.765 -0.1738609
1.766 -0.1737036
1.767 -0.1735466
1.768 -0.1733899
1.769 -0.1732334
1.77 -0.1730771
1.771 -0.172921
1.772 -0.1727652
1.773 -0.1726096
1.774 -0.1724543
1.775 -0.1722992
1.776 -0.1721443
1.777 -0.1719897
1.778 -0.1718352
1.779 -0.1716811
1.78 -0.1715271
1.781 -0.1713734
1.782 -0.1712199
1.783 -0.1710666
1.784 -0.1709136
1.785 -0.1707608
1.786 -0.1706082
1.787 -0.1704558
1.788 -0.1703037
1.789 -0.1701518
1.79 -0.1700001
1.791 -0.1698487
1.792 -0.1696974
1.793 -0.1695464
1.794 -0.1693957
1.795 -0.1692451
1.796 -0.1690948
1.797 -0.1689447
1.798 -0.1687948
1.799 -0.1686451
1.8 -0.1684957
1.801 -0.1683465
1.802 -0.1681975
1.803 -0.1680487
1.804 -0.1679001
1.805 -0.1677518
1.806 -0.1676037
1.807 -0.1674557
1.808 -0.1673081
1.809 -0.1671606
1.81 -0.1670133
1.811 -0.1668663
1.812 -0.1667195
1.813 -0.1665729
1.814 -0.1664265
1.815 -0.1662803
1.816 -0.1661343
1.817 -0.1659886
1.818 -0.165843
1.819 -0.1656977
1.82 -0.1655526
1.821 -0.1654077
1.822 -0.165263
1.823 -0.1651185
1.824 -0.1649742
1.825 -0.1648302
1.826 -0.1646863
1.827 -0.1645427
1.828 -0.1643993
1.829 -0.164256
1.83 -0.164113
1.831 -0.1639702
1.832 -0.1638276
1.833 -0.1636852
1.834 -0.163543
1.835 -0.1634011
1.836 -0.1632593
1.837 -0.1631177
1.838 -0.1629764
1.839 -0.1628352
1.84 -0.1626942
1.841 -0.1625535
1.842 -0.1624129
1.843 -0.1622726
1.844 -0.1621324
1.845 -0.1619925
1.846 -0.1618527
1.847 -0.1617132
1.848 -0.1615739
1.849 -0.1614347
1.85 -0.1612958
1.851 -0.161157
1.852 -0.1610185
1.853 -0.1608801
1.854 -0.160742
1.855 -0.1606041
1.856 -0.1604663
1.857 -0.1603287
1.858 -0.1601914
1.859 -0.1600542
1.86 -0.1599173
1.861 -0.1597805
1.862 -0.1596439
1.863 -0.1595075
1.864 -0.1593713
1.865 -0.1592353
1.866 -0.1590995
1.867 -0.1589639
1.868 -0.1588285
1.869 -0.1586933
1.87 -0.1585583
1.871 -0.1584234
1.872 -0.1582888
1.873 -0.1581543
1.874 -0.1580201
1.875 -0.157886
1.876 -0.1577521
1.877 -0.1576184
1.878 -0.1574849
1.879 -0.1573516
1.88 -0.1572184
1.881 -0.1570855
1.882 -0.1569527
1.883 -0.1568202
1.884 -0.1566878
1.885 -0.1565556
1.886 -0.1564236
1.887 -0.1562917
1.888 -0.1561601
1.889 -0.1560286
1.89 -0.1558974
1.891 -0.1557663
1.892 -0.1556354
1.893 -0.1555047
1.894 -0.1553741
1.895 -0.1552438
1.896 -0.1551136
1.897 -0.1549836
1.898 -0.1548538
1.899 -0.1547242
1.9 -0.1545947
1.901 -0.1544655
1.902 -0.1543364
1.903 -0.1542075
1.904 -0.1540787
1.905 -0.1539502
1.906 -0.1538218
1.907 -0.1536936
1.908 -0.1535656
1.909 -0.1534378
1.91 -0.1533101
1.911 -0.1531826
1.912 -0.1530553
1.913 -0.1529282
1.914 -0.1528013
1.915 -0.1526745
1.916 -0.1525479
1.917 -0.1524215
1.918 -0.1522952
1.919 -0.1521691
1.92 -0.1520432
1.921 -0.1519175
1.922 -0.151792
1.923 -0.1516666
1.924 -0.1515414
1.925 -0.1514163
1.926 -0.1512915
1.927 -0.1511668
1.928 -0.1510422
1.929 -0.1509179
1.93 -0.1507937
1.931 -0.1506697
1.932 -0.1505459
1.933 -0.1504222
1.934 -0.1502987
1.935 -0.1501753
1.936 -0.1500522
1.937 -0.1499292
1.938 -0.1498064
1.939 -0.1496837
1.94 -0.1495612
1.941 -0.1494389
1.942 -0.1493167
1.943 -0.1491947
1.944 -0.1490729
1.945 -0.1489512
1.946 -0.1488297
1.947 -0.1487084
1.948 -0.1485873
1.949 -0.1484663
1.95 -0.1483454
1.951 -0.1482247
1.952 -0.1481042
1.953 -0.1479839
1.954 -0.1478637
1.955 -0.1477437
1.956 -0.1476238
1.957 -0.1475041
1.958 -0.1473846
1.959 -0.1472652
1.96 -0.147146
1.961 -0.147027
1.962 -0.1469081
1.963 -0.1467894
1.964 -0.1466708
1.965 -0.1465524
1.966 -0.1464341
1.967 -0.146316
1.968 -0.1461981
1.969 -0.1460803
1.97 -0.1459627
1.971 -0.1458453
1.972 -0.145728
1.973 -0.1456108
1.974 -0.1454938
1.975 -0.145377
1.976 -0.1452603
1.977 -0.1451438
1.978 -0.1450274
1.979 -0.1449112
1.98 -0.1447952
1.981 -0.1446793
1.982 -0.1445635
1.983 -0.144448
1.984 -0.1443325
1.985 -0.1442172
1.986 -0.1441021
1.987 -0.1439871
1.988 -0.1438723
1.989 -0.1437577
1.99 -0.1436431
1.991 -0.1435288
1.992 -0.1434146
1.993 -0.1433005
1.994 -0.1431866
1.995 -0.1430728
1.996 -0.1429592
1.997 -0.1428458
1.998 -0.1427325
1.999 -0.1426193
2 -0.1425063
2.001 -0.1423935
2.002 -0.1422807
2.003 -0.1421682
2.004 -0.1420558
2.005 -0.1419435
2.006 -0.1418314
2.007 -0.1417194
2.008 -0.1416076
2.009 -0.1414959
2.01 -0.1413844
2.011 -0.141273
2.012 -0.1411618
2.013 -0.1410507
2.014 -0.1409398
2.015 -0.140829
2.016 -0.1407183
2.017 -0.1406078
2.018 -0.1404974
2.019 -0.1403872
2.02 -0.1402772
2.021 -0.1401672
2.022 -0.1400574
2.023 -0.1399478
2.024 -0.1398383
2.025 -0.1397289
2.026 -0.1396197
2.027 -0.1395107
2.028 -0.1394017
2.029 -0.1392929
2.03 -0.1391843
2.031 -0.1390758
2.032 -0.1389674
2.033 -0.1388592
2.034 -0.1387511
2.035 -0.1386432
2.036 -0.1385354
2.037 -0.1384277
2.038 -0.1383202
2.039 -0.1382128
2.04 -0.1381055
2.041 -0.1379984
2.042 -0.1378915
2.043 -0.1377846
2.044 -0.1376779
2.045 -0.1375714
2.046 -0.137465
2.047 -0.1373587
2.048 -0.1372525
2.049 -0.1371465
2.05 -0.1370407
2.051 -0.1369349
2.052 -0.1368293
2.053 -0.1367239
2.054 -0.1366185
2.055 -0.1365134
2.056 -0.1364083
2.057 -0.1363034
2.058 -0.1361986
2.059 -0.1360939
2.06 -0.1359894
2.061 -0.135885
2.062 -0.1357808
2.063 -0.1356767
2.064 -0.1355727
2.065 -0.1354688
2.066 -0.1353651
2.067 -0.1352615
2.068 -0.1351581
2.069 -0.1350547
2.07 -0.1349515
2.071 -0.1348485
2.072 -0.1347456
2.073 -0.1346428
2.074 -0.1345401
2.075 -0.1344376
2.076 -0.1343351
2.077 -0.1342329
2.078 -0.1341307
2.079 -0.1340287
2.08 -0.1339268
2.081 -0.1338251
2.082 -0.1337234
2.083 -0.1336219
2.084 -0.1335205
2.085 -0.1334193
2.086 -0.1333182
2.087 -0.1332172
2.088 -0.1331163
2.089 -0.1330156
2.09 -0.132915
2.091 -0.1328145
2.092 -0.1327142
2.093 -0.1326139
2.094 -0.1325138
2.095 -0.1324139
2.096 -0.132314
2.097 -0.1322143
2.098 -0.1321147
2.099 -0.1320152
2.1 -0.1319159
2.101 -0.1318166
2.102 -0.1317175
2.103 -0.1316186
2.104 -0.1315197
2.105 -0.131421
2.106 -0.1313224
2.107 -0.1312239
2.108 -0.1311255
2.109 -0.1310273
2.11 -0.1309292
2.111 -0.1308312
2.112 -0.1307333
2.113 -0.1306356
2.114 -0.130538
2.115 -0.1304404
2.116 -0.1303431
2.117 -0.1302458
2.118 -0.1301487
2.119 -0.1300516
2.12 -0.1299547
2.121 -0.129858
2.122 -0.1297613
2.123 -0.1296648
2.124 -0.1295684
2.125 -0.1294721
2.126 -0.1293759
2.127 -0.1292798
2.128 -0.1291839
2.129 -0.1290881
2.13 -0.1289924
2.131 -0.1288968
2.132 -0.1288013
2.133 -0.1287059
2.134 -0.1286107
2.135 -0.1285156
2.136 -0.1284206
2.137 -0.1283257
2.138 -0.128231
2.139 -0.1281363
2.14 -0.1280418
2.141 -0.1279474
2.142 -0.1278531
2.143 -0.1277589
2.144 -0.1276648
2.145 -0.1275709
2.146 -0.127477
2.147 -0.1273833
2.148 -0.1272897
2.149 -0.1271962
2.15 -0.1271028
2.151 -0.1270096
2.152 -0.1269164
2.153 -0.1268234
2.154 -0.1267305
2.155 -0.1266377
2.156 -0.126545
2.157 -0.1264524
2.158 -0.1263599
2.159 -0.1262676
2.16 -0.1261753
2.161 -0.1260832
2.162 -0.1259912
2.163 -0.1258993
2.164 -0.1258075
2.165 -0.1257158
2.166 -0.1256242
2.167 -0.1255327
2.168 -0.1254414
2.169 -0.1253501
2.17 -0.125259
2.171 -0.125168
2.172 -0.1250771
2.173 -0.1249863
2.174 -0.1248956
2.175 -0.124805
2.176 -0.1247146
2.177 -0.1246242
2.178 -0.1245339
2.179 -0.1244438
2.18 -0.1243538
2.181 -0.1242638
2.182 -0.124174
2.183 -0.1240843
2.184 -0.1239947
2.185 -0.1239052
2.186 -0.1238158
2.187 -0.1237266
2.188 -0.1236374
2.189 -0.1235483
2.19 -0.1234594
2.191 -0.1233705
2.192 -0.1232818
2.193 -0.1231932
2.194 -0.1231046
2.195 -0.1230162
2.196 -0.1229279
2.197 -0.1228397
2.198 -0.1227516
2.199 -0.1226636
2.2 -0.1225757
2.201 -0.1224879
2.202 -0.1224002
2.203 -0.1223126
2.204 -0.1222251
2.205 -0.1221378
2.206 -0.1220505
2.207 -0.1219633
2.208 -0.1218763
2.209 -0.1217893
2.21 -0.1217024
2.211 -0.1216157
2.212 -0.121529
2.213 -0.1214425
2.214 -0.1213561
2.215 -0.1212697
2.216 -0.1211835
2.217 -0.1210973
2.218 -0.1210113
2.219 -0.1209254
2.22 -0.1208395
2.221 -0.1207538
2.222 -0.1206682
2.223 -0.1205827
2.224 -0.1204972
2.225 -0.1204119
2.226 -0.1203267
2.227 -0.1202416
2.228 -0.1201566
2.229 -0.1200716
2.23 -0.1199868
2.231 -0.1199021
2.232 -0.1198175
2.233 -0.1197329
2.234 -0.1196485
2.235 -0.1195642
2.236 -0.11948
2.237 -0.1193958
2.238 -0.1193118
2.239 -0.1192279
2.24 -0.1191441
2.241 -0.1190603
2.242 -0.1189767
2.243 -0.1188931
2.244 -0.1188097
2.245 -0.1187264
2.246 -0.1186431
2.247 -0.11856
2.248 -0.1184769
2.249 -0.118394
2.25 -0.1183111
2.251 -0.1182284
2.252 -0.1181457
2.253 -0.1180631
2.254 -0.1179807
2.255 -0.1178983
2.256 -0.117816
2.257 -0.1177338
2.258 -0.1176517
2.259 -0.1175698
2.26 -0.1174879
2.261 -0.1174061
2.262 -0.1173243
2.263 -0.1172427
2.264 -0.1171612
2.265 -0.1170798
2.266 -0.1169985
2.267 -0.1169172
2.268 -0.1168361
2.269 -0.116755
2.27 -0.1166741
2.271 -0.1165932
2.272 -0.1165125
2.273 -0.1164318
2.274 -0.1163512
2.275 -0.1162707
2.276 -0.1161903
2.277 -0.11611
2.278 -0.1160298
2.279 -0.1159497
2.28 -0.1158697
2.281 -0.1157898
2.282 -0.1157099
2.283 -0.1156302
2.284 -0.1155505
2.285 -0.1154709
2.286 -0.1153915
2.287 -0.1153121
2.288 -0.1152328
2.289 -0.1151536
2.29 -0.1150745
2.291 -0.1149955
2.292 -0.1149165
2.293 -0.1148377
2.294 -0.114759
2.295 -0.1146803
2.296 -0.1146017
2.297 -0.1145233
2.298 -0.1144449
2.299 -0.1143666
2.3 -0.1142884
2.301 -0.1142102
2.302 -0.1141322
2.303 -0.1140543
2.304 -0.1139764
2.305 -0.1138986
2.306 -0.113821
2.307 -0.1137434
2.308 -0.1136659
2.309 -0.1135884
2.31 -0.1135111
2.311 -0.1134339
2.312 -0.1133567
2.313 -0.1132797
2.314 -0.1132027
2.315 -0.1131258
2.316 -0.113049
2.317 -0.1129723
2.318 -0.1128957
2.319 -0.1128191
2.32 -0.1127427
2.321 -0.1126663
2.322 -0.11259
2.323 -0.1125138
2.324 -0.1124377
2.325 -0.1123617
2.326 -0.1122858
2.327 -0.1122099
2.328 -0.1121341
2.329 -0.1120584
2.33 -0.1119829
2.331 -0.1119073
2.332 -0.1118319
2.333 -0.1117566
2.334 -0.1116813
2.335 -0.1116061
2.336 -0.111531
2.337 -0.111456
2.338 -0.1113811
2.339 -0.1113063
2.34 -0.1112315
2.341 -0.1111569
2.342 -0.1110823
2.343 -0.1110078
2.344 -0.1109334
2.345 -0.110859
2.346 -0.1107848
2.347 -0.1107106
2.348 -0.1106365
2.349 -0.1105625
2.35 -0.1104886
2.351 -0.1104147
2.352 -0.110341
2.353 -0.1102673
2.354 -0.1101937
2.355 -0.1101202
2.356 -0.1100468
2.357 -0.1099734
2.358 -0.1099002
2.359 -0.109827
2.36 -0.1097539
2.361 -0.1096808
2.362 -0.1096079
2.363 -0.109535
2.364 -0.1094623
2.365 -0.1093896
2.366 -0.1093169
2.367 -0.1092444
2.368 -0.1091719
2.369 -0.1090996
2.37 -0.1090273
2.371 -0.108955
2.372 -0.1088829
2.373 -0.1088108
2.374 -0.1087389
2.375 -0.108667
2.376 -0.1085951
2.377 -0.1085234
2.378 -0.1084517
2.379 -0.1083802
2.38 -0.1083086
2.381 -0.1082372
2.382 -0.1081659
2.383 -0.1080946
2.384 -0.1080234
2.385 -0.1079523
2.386 -0.1078813
2.387 -0.1078103
2.388 -0.1077394
2.389 -0.1076686
2.39 -0.1075979
2.391 -0.1075272
2.392 -0.1074567
2.393 -0.1073862
2.394 -0.1073158
2.395 -0.1072454
2.396 -0.1071752
2.397 -0.107105
2.398 -0.1070349
2.399 -0.1069648
2.4 -0.1068949
2.401 -0.106825
2.402 -0.1067552
2.403 -0.1066855
2.404 -0.1066158
2.405 -0.1065462
2.406 -0.1064767
2.407 -0.1064073
2.408 -0.106338
2.409 -0.1062687
2.41 -0.1061995
2.411 -0.1061304
2.412 -0.1060613
2.413 -0.1059923
2.414 -0.1059234
2.415 -0.1058546
2.416 -0.1057859
2.417 -0.1057172
2.418 -0.1056486
2.419 -0.1055801
2.42 -0.1055116
2.421 -0.1054432
2.422 -0.1053749
2.423 -0.1053067
2.424 -0.1052385
2.425 -0.1051705
2.426 -0.1051024
2.427 -0.1050345
2.428 -0.1049666
2.429 -0.1048988
2.43 -0.1048311
2.431 -0.1047635
2.432 -0.1046959
2.433 -0.1046284
2.434 -0.104561
2.435 -0.1044936
2.436 -0.1044263
2.437 -0.1043591
2.438 -0.104292
2.439 -0.1042249
2.44 -0.1041579
2.441 -0.104091
2.442 -0.1040242
2.443 -0.1039574
2.444 -0.1038907
2.445 -0.103824
2.446 -0.1037575
2.447 -0.103691
2.448 -0.1036246
2.449 -0.1035582
2.45 -0.1034919
2.451 -0.1034257
2.452 -0.1033596
2.453 -0.1032935
2.454 -0.1032275
2.455 -0.1031616
2.456 -0.1030957
2.457 -0.1030299
2.458 -0.1029642
2.459 -0.1028985
2.46 -0.102833
2.461 -0.1027675
2.462 -0.102702
2.463 -0.1026366
2.464 -0.1025713
2.465 -0.1025061
2.466 -0.1024409
2.467 -0.1023759
2.468 -0.1023108
2.469 -0.1022459
2.47 -0.102181
2.471 -0.1021162
2.472 -0.1020514
2.473 -0.1019867
2.474 -0.1019221
2.475 -0.1018576
2.476 -0.1017931
2.477 -0.1017287
2.478 -0.1016643
2.479 -0.1016001
2.48 -0.1015359
2.481 -0.1014717
2.482 -0.1014077
2.483 -0.1013437
2.484 -0.1012797
2.485 -0.1012158
2.486 -0.101152
2.487 -0.1010883
2.488 -0.1010246
2.489 -0.100961
2.49 -0.1008975
2.491 -0.100834
2.492 -0.1007706
2.493 -0.1007073
2.494 -0.100644
2.495 -0.1005808
2.496 -0.1005177
2.497 -0.1004546
2.498 -0.1003916
2.499 -0.1003287
2.5 -0.1002658
&
@target G0.S1
@type xydy
1.5 -0.287895 0.0490775
1.501 -0.2861826 0.0480701
1.502 -0.2844964 0.0469998
1.503 -0.2828357 0.0461803
1.504 -0.2811999 0.0451523
1.505 -0.2795885 0.0443153
1.506 -0.278001 0.0431175
1.507 -0.2764367 0.0422248
1.508 -0.274895 0.0414651
1.509 -0.2733757 0.0404568
1.51 -0.2718781 0.0393904
1.511 -0.2704017 0.0386328
1.512 -0.2689463 0.0378661
1.513 -0.2675111 0.0369658
1.514 -0.2660958 0.036359
1.515 -0.2647001 0.0354075
1.516 -0.2633235 0.0347823
1.517 -0.2619655 0.034114
1.518 -0.2606259 0.0331896
1.519 -0.2593042 0.0325162
1.52 -0.2580001 0.0320155
1.521 -0.2567132 0.0312827
1.522 -0.2554431 0.0308248
1.523 -0.2541896 0.0298706
1.524 -0.2529522 0.0292829
1.525 -0.2517308 0.0286785
1.526 -0.2505249 0.0280227
1.527 -0.2493343 0.0274241
1.528 -0.2481586 0.0269405
1.529 -0.2469978 0.0262777
1.53 -0.2458512 0.0258845
1.531 -0.2447187 0.0252168
1.532 -0.2436003 0.0247232
1.533 -0.2424954 0.0242308
1.534 -0.2414038 0.0236485
1.535 -0.2403254 0.0231388
1.536 -0.2392598 0.0227874
1.537 -0.238207 0.0222281
1.538 -0.2371665 0.0217589
1.539 -0.2361382 0.0213974
1.54 -0.235122 0.0208232
1.541 -0.2341174 0.0204542
1.542 -0.2331244 0.0200106
1.543 -0.2321428 0.0196312
1.544 -0.2311724 0.0192073
1.545 -0.2302129 0.0187321
1.546 -0.2292643 0.018364
1.547 -0.2283261 0.0179728
1.548 -0.2273984 0.0175831
1.549 -0.226481 0.0172865
1.55 -0.2255737 0.0169153
1.551 -0.2246762 0.0165127
1.552 -0.2237886 0.0161915
1.553 -0.2229105 0.0158313
1.554 -0.2220418 0.0155716
1.555 -0.2211824 0.0151397
1.556 -0.2203321 0.0148523
1.557 -0.2194909 0.014543
1.558 -0.2186584 0.0142355
1.559 -0.2178346 0.0139506
1.56 -0.2170194 0.0136495
1.561 -0.2162126 0.0133005
1.562 -0.2154142 0.0130438
1.563 -0.2146238 0.0127958
1.564 -0.2138415 0.0125123
1.565 -0.2130671 0.0123131
1.566 -0.2123006 0.012011
1.567 -0.2115417 0.0117107
1.568 -0.2107904 0.0114752
1.569 -0.2100465 0.0112354
1.57 -0.2093099 0.0110166
1.571 -0.2085806 0.0107334
1.572 -0.2078584 0.010446
1.573 -0.2071432 0.0102362
1.574 -0.2064349 0.0100566
1.575 -0.2057334 0.009855
1.576 -0.2050386 0.009598
1.577 -0.2043506 0.0094037
1.578 -0.2036689 0.009176
1.579 -0.2029938 0.0090142
1.58 -0.2023248 0.0087933
1.581 -0.2016622 0.008616
1.582 -0.2010058 0.0084217
1.583 -0.2003554 0.0082224
1.584 -0.199711 0.0080425
1.585 -0.1990725 0.0078861
1.586 -0.1984399 0.007704
1.587 -0.197813 0.0075155
1.588 -0.1971917 0.0073714
1.589 -0.196576 0.0072041
1.59 -0.1959659 0.0070042
1.591 -0.1953611 0.0068081
1.592 -0.1947618 0.0067002
1.593 -0.1941677 0.0065308
1.594 -0.1935789 0.0063523
1.595 -0.1929952 0.0062322
1.596 -0.1924166 0.0060596
1.597 -0.1918431 0.0059574
1.598 -0.1912744 0.0058186
1.599 -0.1907106 0.0056261
1.6 -0.1901517 0.005563
1.601 -0.1895976 0.0054218
1.602 -0.189048 0.0052729
1.603 -0.1885033 0.005143
1.604 -0.187963 0.0050801
1.605 -0.1874273 0.0048944
1.606 -0.1868961 0.0047918
1.607 -0.1863692 0.0046663
1.608 -0.1858467 0.0045407
1.609 -0.1853285 0.0044676
1.61 -0.1848146 0.0043501
1.611 -0.1843049 0.0042624
1.612 -0.1837993 0.004199
1.613 -0.1832978 0.004049
1.614 -0.1828003 0.0039463
1.615 -0.1823068 0.0038575
1.616 -0.1818173 0.0037758
1.617 -0.1813317 0.0036301
1.618 -0.1808499 0.003601
1.619 -0.1803719 0.0035511
1.62 -0.1798977 0.0034742
1.621 -0.1794271 0.0033489
1.622 -0.1789603 0.0033323
1.623 -0.1784971 0.0033736
1.624 -0.1780374 0.0033099
1.625 -0.1775813 0.003306
1.626 -0.1771287 0.0031741
1.627 -0.1766795 0.0031696
1.628 -0.1762338 0.0031842
1.629 -0.1757915 0.0030586
1.63 -0.1753525 0.0030396
1.631 -0.1749168 0.003018
1.632 -0.1744844 0.0030118
1.633 -0.1740551 0.0029826
1.634 -0.1736291 0.0029547
1.635 -0.1732062 0.0029279
1.636 -0.1727864 0.002878
1.637 -0.1723698 0.0028813
1.638 -0.1719562 0.0027465
1.639 -0.1715456 0.002782
1.64 -0.1711379 0.0027732
1.641 -0.1707333 0.0027167
1.642 -0.1703315 0.0026558
1.643 -0.1699326 0.0026168
1.644 -0.1695366 0.0026041
1.645 -0.1691434 0.0025934
1.646 -0.168753 0.0026017
1.647 -0.1683654 0.0025731
1.648 -0.1679804 0.0025609
1.649 -0.1675982 0.002486
1.65 -0.1672186 0.0024704
1.651 -0.1668417 0.0025164
1.652 -0.1664675 0.0024554
1.653 -0.1660957 0.0024322
1.654 -0.1657266 0.0024642
1.655 -0.16536 0.0023829
1.656 -0.1649959 0.0023744
1.657 -0.1646343 0.0023748
1.658 -0.1642751 0.0023532
1.659 -0.1639184 0.0023082
1.66 -0.163564 0.0023251
1.661 -0.163212 0.0023334
1.662 -0.1628624 0.0022328
1.663 -0.1625151 0.0023189
1.664 -0.1621702 0.0022137
1.665 -0.1618275 0.0022001
1.666 -0.161487 0.002207
1.667 -0.1611489 0.0022324
1.668 -0.1608129 0.0021794
1.669 -0.1604791 0.0022083
1.67 -0.1601475 0.0022493
1.671 -0.159818 0.0022438
1.672 -0.1594906 0.002228
1.673 -0.1591654 0.0022082
1.674 -0.1588422 0.0022295
1.675 -0.1585211 0.0022997
1.676 -0.158202 0.0022447
1.677 -0.157885 0.0022526
1.678 -0.1575699 0.0022588
1.679 -0.1572569 0.0022747
1.68 -0.1569458 0.0022824
1.681 -0.1566367 0.0022614
1.682 -0.1563294 0.0022722
1.683 -0.1560241 0.0022811
1.684 -0.1557207 0.0023217
1.685 -0.1554191 0.0022722
1.686 -0.1551194 0.0022724
1.687 -0.1548215 0.0022846
1.688 -0.1545255 0.0022321
1.689 -0.1542313 0.0022529
1.69 -0.1539387 0.0022844
1.691 -0.153648 0.002328
1.692 -0.1533591 0.0022823
1.693 -0.1530719 0.0022968
1.694 -0.1527863 0.0022673
1.695 -0.1525026 0.0022783
1.696 -0.1522204 0.002283
1.697 -0.1519399 0.0022793
1.698 -0.1516611 0.0023248
1.699 -0.1513839 0.0022673
1.7 -0.1511084 0.0022962
1.701 -0.1508345 0.0022829
1.702 -0.1505621 0.0022684
1.703 -0.1502913 0.0022679
1.704 -0.1500221 0.0022722
1.705 -0.1497545 0.0022723
1.706 -0.1494883 0.0022715
1.707 -0.1492237 0.002273
1.708 -0.1489607 0.0023077
1.709 -0.148699 0.0023024
1.71 -0.1484389 0.0022554
1.711 -0.1481802 0.0022749
1.712 -0.147923 0.0022448
1.713 -0.1476672 0.0022625
1.714 -0.1474129 0.0022407
1.715 -0.14716 0.0022406
1.716 -0.1469085 0.0022639
1.717 -0.1466583 0.0022387
1.718 -0.1464096 0.0022371
1.719 -0.1461623 0.0022101
1.72 -0.1459162 0.0022371
1.721 -0.1456715 0.0022132
1.722 -0.1454281 0.0022047
1.723 -0.1451861 0.0022084
1.724 -0.1449453 0.0021626
1.725 -0.1447059 0.0021849
1.726 -0.1444678 0.0021984
1.727 -0.1442309 0.002157
1.728 -0.1439953 0.0021816
1.729 -0.1437609 0.0022043
1.73 -0.1435278 0.0021157
1.731 -0.1432959 0.0021363
1.732 -0.1430653 0.002101
1.733 -0.1428358 0.0021349
1.734 -0.1426075 0.0021593
1.735 -0.1423805 0.0021434
1.736 -0.1421545 0.0021303
1.737 -0.1419299 0.0021204
1.738 -0.1417063 0.0020515
1.739 -0.1414839 0.0020748
1.74 -0.1412626 0.0020431
1.741 -0.1410425 0.0020301
1.742 -0.1408235 0.00206
1.743 -0.1406056 0.0020101
1.744 -0.1403887 0.002022
1.745 -0.1401731 0.0020359
1.746 -0.1399584 0.0020042
1.747 -0.1397449 0.0019667
1.748 -0.1395324 0.0019978
1.749 -0.1393209 0.0019644
1.75 -0.1391106 0.002013
1.751 -0.1389013 0.0019829
1.752 -0.1386929 0.0020341
1.753 -0.1384857 0.0019889
1.754 -0.1382794 0.0020068
1.755 -0.1380742 0.0020533
1.756 -0.13787 0.0020258
1.757 -0.1376667 0.002022
1.758 -0.1374645 0.0019957
1.759 -0.1372631 0.0020712
1.76 -0.1370628 0.00202
1.761 -0.1368634 0.002035
1.762 -0.136665 0.0019882
1.763 -0.1364676 0.0020657
1.764 -0.136271 0.0020076
1.765 -0.1360754 0.0020432
1.766 -0.1358807 0.0020359
1.767 -0.135687 0.002029
1.768 -0.1354941 0.0020729
1.769 -0.1353021 0.0020797
1.77 -0.1351111 0.0020429
1.771 -0.1349209 0.0020052
1.772 -0.1347317 0.0020969
1.773 -0.1345433 0.0020739
1.774 -0.1343557 0.0020267
1.775 -0.134169 0.0020427
1.776 -0.1339831 0.0020561
1.777 -0.1337982 0.0021186
1.778 -0.1336141 0.0020979
1.779 -0.1334307 0.0020224
1.78 -0.1332483 0.0021645
1.781 -0.1330665 0.002111
1.782 -0.1328858 0.0020731
1.783 -0.1327057 0.0020956
1.784 -0.1325265 0.0021576
1.785 -0.132348 0.0020792
1.786 -0.1321704 0.0021113
1.787 -0.1319935 0.0022366
1.788 -0.1318174 0.0021473
1.789 -0.1316421 0.0021934
1.79 -0.1314676 0.002143
1.791 -0.1312938 0.0020931
1.792 -0.1311208 0.0021028
1.793 -0.1309485 0.0021677
1.794 -0.130777 0.0022178
1.795 -0.1306063 0.0022188
1.796 -0.1304361 0.0021245
1.797 -0.1302669 0.0022252
1.798 -0.1300982 0.0021844
1.799 -0.1299304 0.0021882
1.8 -0.1297633 0.0021269
1.801 -0.1295968 0.0021599
1.802 -0.129431 0.002181
1.803 -0.129266 0.0021756
1.804 -0.1291016 0.0022271
1.805 -0.1289379 0.0022509
1.806 -0.1287749 0.0022343
1.807 -0.1286127 0.0022522
1.808 -0.1284509 0.0021917
1.809 -0.12829 0.0021604
1.81 -0.1281297 0.0022424
1.811 -0.1279701 0.0021936
1.812 -0.127811 0.0022296
1.813 -0.1276527 0.002247
1.814 -0.127495 0.002221
1.815 -0.1273379 0.0022381
1.816 -0.1271815 0.0022376
1.817 -0.1270257 0.002296
1.818 -0.1268705 0.0022577
1.819 -0.126716 0.0023051
1.82 -0.126562 0.0023036
1.821 -0.1264087 0.0022933
1.822 -0.126256 0.0022737
1.823 -0.1261039 0.0023041
1.824 -0.1259524 0.0022814
1.825 -0.1258015 0.0022796
1.826 -0.1256512 0.0023482
1.827 -0.1255014 0.0023363
1.828 -0.1253522 0.0022523
1.829 -0.1252037 0.0023648
1.83 -0.1250557 0.0022568
1.831 -0.1249083 0.0022732
1.832 -0.1247614 0.0023276
1.833 -0.1246152 0.0023731
1.834 -0.1244694 0.0023567
1.835 -0.1243243 0.002403
1.836 -0.1241797 0.0024082
1.837 -0.1240356 0.0024062
1.838 -0.1238921 0.002437
1.839 -0.1237491 0.002463
1.84 -0.1236067 0.0024803
1.841 -0.1234648 0.0025126
1.842 -0.1233234 0.002495
1.843 -0.1231826 0.0025458
1.844 -0.1230423 0.0025772
1.845 -0.1229024 0.0025672
1.846 -0.1227631 0.0026043
1.847 -0.1226244 0.0026312
1.848 -0.1224861 0.0026222
1.849 -0.1223483 0.0026694
1.85 -0.1222111 0.0026659
1.851 -0.1220744 0.0027284
1.852 -0.1219381 0.0027182
1.853 -0.1218024 0.0027231
1.854 -0.1216671 0.0027351
1.855 -0.1215323 0.0027565
1.856 -0.121398 0.0027876
1.857 -0.1212642 0.0028346
1.858 -0.1211308 0.0028353
1.859 -0.120998 0.0028142
1.86 -0.1208656 0.002863
1.861 -0.1207337 0.0029088
1.862 -0.1206022 0.002907
1.863 -0.1204713 0.0029333
1.864 -0.1203407 0.0029433
1.865 -0.1202107 0.0029419
1.866 -0.120081 0.0029544
1.867 -0.1199518 0.0030012
1.868 -0.1198231 0.0030436
1.869 -0.1196948 0.0030431
1.87 -0.1195669 0.0030752
1.871 -0.1194396 0.0030573
1.872 -0.1193126 0.0031256
1.873 -0.1191861 0.003156
1.874 -0.11906 0.0031285
1.875 -0.1189343 0.0032098
1.876 -0.1188091 0.0031748
1.877 -0.1186843 0.0032235
1.878 -0.1185599 0.003217
1.879 -0.1184358 0.0032672
1.88 -0.1183123 0.0032276
1.881 -0.1181892 0.0033029
1.882 -0.1180664 0.0032618
1.883 -0.1179441 0.0033079
1.884 -0.1178221 0.0033326
1.885 -0.1177006 0.0033395
1.886 -0.1175794 0.0033846
1.887 -0.1174587 0.0033935
1.888 -0.1173384 0.0034067
1.889 -0.1172185 0.0034428
1.89 -0.1170989 0.0034305
1.891 -0.1169797 0.0034676
1.892 -0.116861 0.003473
1.893 -0.1167425 0.0034847
1.894 -0.1166246 0.0035122
1.895 -0.1165069 0.0035514
1.896 -0.1163897 0.0035523
1.897 -0.1162728 0.0035653
1.898 -0.1161562 0.0036093
1.899 -0.1160401 0.0035979
1.9 -0.1159243 0.003644
1.901 -0.1158089 0.0036576
1.902 -0.1156938 0.0036485
1.903 -0.1155792 0.0036805
1.904 -0.1154648 0.0036794
1.905 -0.1153508 0.0037173
1.906 -0.1152372 0.0037265
1.907 -0.115124 0.0037353
1.908 -0.1150111 0.0037935
1.909 -0.1148985 0.0038203
1.91 -0.1147863 0.0038216
1.911 -0.1146744 0.0038535
1.912 -0.1145629 0.0038502
1.913 -0.1144517 0.0038212
1.914 -0.1143409 0.0039136
1.915 -0.1142303 0.0039185
1.916 -0.1141201 0.0039256
1.917 -0.1140102 0.0039744
1.918 -0.1139008 0.0039365
1.919 -0.1137915 0.0039775
1.92 -0.1136827 0.0039814
1.921 -0.1135741 0.0040301
1.922 -0.1134659 0.0040481
1.923 -0.113358 0.0040878
1.924 -0.1132504 0.0040883
1.925 -0.1131432 0.0040636
1.926 -0.1130362 0.0041174
1.927 -0.1129295 0.0041514
1.928 -0.1128232 0.004161
1.929 -0.1127172 0.0041932
1.93 -0.1126115 0.0042006
1.931 -0.1125061 0.0042153
1.932 -0.1124011 0.0042188
1.933 -0.1122962 0.0042271
1.934 -0.1121918 0.0042372
1.935 -0.1120876 0.0042781
1.936 -0.1119837 0.0042553
1.937 -0.1118801 0.0043489
1.938 -0.1117768 0.0043078
1.939 -0.1116738 0.0042968
1.94 -0.1115711 0.0043585
1.941 -0.1114687 0.0043828
1.942 -0.1113665 0.0044062
1.943 -0.1112647 0.0044187
1.944 -0.1111631 0.0044069
1.945 -0.1110618 0.0044415
1.946 -0.1109608 0.0044739
1.947 -0.1108602 0.0045063
1.948 -0.1107597 0.0045213
1.949 -0.1106596 0.0045141
1.95 -0.1105597 0.004557
1.951 -0.11046 0.0045178
1.952 -0.1103607 0.0045421
1.953 -0.1102617 0.0045769
1.954 -0.1101629 0.0045867
1.955 -0.1100643 0.0046172
1.956 -0.109966 0.0046302
1.957 -0.1098681 0.0046435
1.958 -0.1097704 0.0046521
1.959 -0.1096729 0.0047054
1.96 -0.1095757 0.0047002
1.961 -0.1094788 0.0046739
1.962 -0.109382 0.0047351
1.963 -0.1092856 0.0047501
1.964 -0.1091895 0.0047859
1.965 -0.1090935 0.0047889
1.966 -0.1089978 0.0047975
1.967 -0.1089024 0.0048172
1.968 -0.1088072 0.0048492
1.969 -0.1087124 0.0048482
1.97 -0.1086177 0.0048577
1.971 -0.1085233 0.0048828
1.972 -0.1084291 0.0048764
1.973 -0.1083352 0.004938
1.974 -0.1082415 0.0049425
1.975 -0.108148 0.0049711
1.976 -0.1080549 0.0049295
1.977 -0.1079619 0.0050276
1.978 -0.1078691 0.0049449
1.979 -0.1077767 0.0050345
1.98 -0.1076845 0.00501
1.981 -0.1075924 0.0050335
1.982 -0.1075006 0.0050345
1.983 -0.107409 0.0050657
1.984 -0.1073177 0.0050963
1.985 -0.1072266 0.0051026
1.986 -0.1071358 0.0051449
1.987 -0.1070452 0.0051344
1.988 -0.1069547 0.0051589
1.989 -0.1068645 0.005156
1.99 -0.1067746 0.0052181
1.991 -0.1066849 0.0051699
1.992 -0.1065953 0.0052393
1.993 -0.106506 0.0052256
1.994 -0.106417 0.0052346
1.995 -0.1063281 0.0052254
1.996 -0.1062394 0.0053043
1.997 -0.106151 0.0053103
1.998 -0.1060628 0.0053391
1.999 -0.1059748 0.0052939
2 -0.105887 0.0053246
2.001 -0.1057994 0.0053657
2.002 -0.1057121 0.0053685
2.003 -0.105625 0.0053721
2.004 -0.105538 0.0054004
2.005 -0.1054512 0.0053831
2.006 -0.1053647 0.0054458
2.007 -0.1052784 0.0054411
2.008 -0.1051922 0.0054043
2.009 -0.1051063 0.0054732
2.01 -0.1050207 0.0054642
2.011 -0.1049351 0.0055265
2.012 -0.1048498 0.0055373
2.013 -0.1047647 0.0054899
2.014 -0.1046798 0.0055524
2.015 -0.104595 0.0055538
2.016 -0.1045105 0.0055523
2.017 -0.1044262 0.0055283
2.018 -0.1043421 0.0055767
2.019 -0.1042581 0.0055913
2.02 -0.1041745 0.0056373
2.021 -0.1040908 0.0055942
2.022 -0.1040075 0.0056294
2.023 -0.1039243 0.0056649
2.024 -0.1038414 0.0057133
2.025 -0.1037586 0.0056969
2.026 -0.103676 0.0057146
2.027 -0.1035936 0.0057315
2.028 -0.1035113 0.0057792
2.029 -0.1034293 0.0057451
2.03 -0.1033474 0.0057291
2.031 -0.1032657 0.0057796
2.032 -0.1031842 0.0057828
2.033 -0.103103 0.0057984
2.034 -0.1030218 0.0058121
2.035 -0.1029408 0.0058208
2.036 -0.1028601 0.0058687
2.037 -0.1027795 0.0058951
2.038 -0.1026991 0.0058793
2.039 -0.1026188 0.0058944
2.04 -0.1025388 0.0059159
2.041 -0.1024589 0.0058976
2.042 -0.1023792 0.0059566
2.043 -0.1022997 0.0059541
2.044 -0.1022203 0.0059477
2.045 -0.1021411 0.0059603
2.046 -0.102062 0.0059977
2.047 -0.1019832 0.0059554
2.048 -0.1019045 0.006023
2.049 -0.1018259 0.0059777
2.05 -0.1017477 0.0060229
2.051 -0.1016695 0.0059802
2.052 -0.1015914 0.0060155
2.053 -0.1015136 0.0060659
2.054 -0.1014359 0.0060572
2.055 -0.1013584 0.0060768
2.056 -0.101281 0.0061087
2.057 -0.1012039 0.0060982
2.058 -0.1011268 0.0061393
2.059 -0.10105 0.006136
2.06 -0.1009733 0.0061239
2.061 -0.1008967 0.0061882
2.062 -0.1008203 0.0061628
2.063 -0.1007441 0.0062077
2.064 -0.1006681 0.0061789
2.065 -0.1005921 0.006225
2.066 -0.1005163 0.0062129
2.067 -0.1004408 0.0062052
2.068 -0.1003653 0.0062712
2.069 -0.10029 0.0062729
2.07 -0.1002149 0.0062561
2.071 -0.1001398 0.0062686
2.072 -0.1000651 0.0063188
2.073 -0.0999903 0.0062951
2.074 -0.0999159 0.0063489
2.075 -0.0998415 0.0063424
2.076 -0.0997673 0.0063418
2.077 -0.0996931 0.0063525
2.078 -0.0996192 0.006359
2.079 -0.0995455 0.0063531
2.08 -0.0994718 0.0063623
2.081 -0.0993984 0.0063915
2.082 -0.099325 0.0064257
2.083 -0.0992518 0.0064543
2.084 -0.0991788 0.0064484
2.085 -0.0991058 0.0064536
2.086 -0.0990331 0.0064264
2.087 -0.0989605 0.0064683
2.088 -0.098888 0.0064828
2.089 -0.0988156 0.0065133
2.09 -0.0987435 0.0065387
2.091 -0.0986714 0.0064968
2.092 -0.0985995 0.0065244
2.093 -0.0985277 0.0065684
2.094 -0.0984561 0.0065275
2.095 -0.0983846 0.0065752
2.096 -0.0983133 0.006534
2.097 -0.098242 0.0065703
2.098 -0.0981709 0.006604
2.099 -0.0981 0.006608
2.1 -0.0980292 0.0066022
2.101 -0.0979585 0.0066133
2.102 -0.0978879 0.0066274
2.103 -0.0978176 0.0066517
2.104 -0.0977473 0.0066363
2.105 -0.0976772 0.0066787
2.106 -0.0976072 0.0066641
2.107 -0.0975373 0.0067011
2.108 -0.0974675 0.0066886
2.109 -0.0973979 0.0066978
2.11 -0.0973284 0.0066985
2.111 -0.097259 0.0067185
2.112 -0.0971899 0.0067683
2.113 -0.0971207 0.0067615
2.114 -0.0970518 0.0067582
2.115 -0.096983 0.0067886
2.116 -0.0969142 0.0067795
2.117 -0.0968456 0.0068254
2.118 -0.0967772 0.0067737
2.119 -0.0967088 0.0068063
2.12 -0.0966407 0.0067991
2.121 -0.0965726 0.006838
2.122 -0.0965046 0.0068284
2.123 -0.0964368 0.0068071
2.124 -0.0963691 0.0068469
2.125 -0.0963015 0.0068368
2.126 -0.096234 0.0068796
2.127 -0.0961667 0.0069081
2.128 -0.0960994 0.0068823
2.129 -0.0960324 0.0069161
2.13 -0.0959654 0.0069409
2.131 -0.0958985 0.0069403
2.132 -0.0958318 0.0069327
2.133 -0.0957651 0.006926
2.134 -0.0956987 0.0069603
2.135 -0.0956322 0.006962
2.136 -0.095566 0.0069657
2.137 -0.0954998 0.006979
2.138 -0.0954338 0.0069804
2.139 -0.0953679 0.0070375
2.14 -0.095302 0.0069683
2.141 -0.0952363 0.0070069
2.142 -0.0951708 0.0070354
2.143 -0.0951054 0.0070123
2.144 -0.09504 0.0070445
2.145 -0.0949747 0.007048
2.146 -0.0949097 0.0070338
2.147 -0.0948446 0.0070824
2.148 -0.0947797 0.007097
2.149 -0.094715 0.0070924
2.15 -0.0946503 0.0070872
2.151 -0.0945858 0.0071328
2.152 -0.0945213 0.0071193
2.153 -0.094457 0.0071267
2.154 -0.0943928 0.0070914
2.155 -0.0943286 0.0071343
2.156 -0.0942647 0.007136
2.157 -0.0942008 0.0071813
2.158 -0.094137 0.0071725
2.159 -0.0940733 0.0071523
2.16 -0.0940097 0.0072076
2.161 -0.0939463 0.0071893
2.162 -0.0938829 0.0071804
2.163 -0.0938196 0.0072376
2.164 -0.0937565 0.0072433
2.165 -0.0936935 0.007232
2.166 -0.0936305 0.0072551
2.167 -0.0935677 0.0072245
2.168 -0.093505 0.0072387
2.169 -0.0934424 0.0072705
2.17 -0.0933799 0.0072566
2.171 -0.0933175 0.0072745
2.172 -0.0932552 0.007278
2.173 -0.093193 0.0073156
2.174 -0.0931308 0.0072712
2.175 -0.0930689 0.0073149
2.176 -0.0930069 0.0073333
2.177 -0.0929451 0.0072915
2.178 -0.0928835 0.0073309
2.179 -0.0928219 0.0073288
2.18 -0.0927604 0.0073404
2.181 -0.092699 0.0073787
2.182 -0.0926377 0.0073415
2.183 -0.0925764 0.0073716
2.184 -0.0925153 0.0073759
2.185 -0.0924544 0.0074158
2.186 -0.0923935 0.0073702
2.187 -0.0923326 0.0073805
2.188 -0.092272 0.0074107
2.189 -0.0922114 0.0073977
2.19 -0.0921509 0.0074435
2.191 -0.0920905 0.0074598
2.192 -0.0920301 0.0074246
2.193 -0.0919699 0.0074288
2.194 -0.0919098 0.0074265
2.195 -0.0918497 0.0074396
2.196 -0.0917898 0.007473
2.197 -0.09173 0.0074644
2.198 -0.0916702 0.0075154
2.199 -0.0916105 0.0074691
2.2 -0.091551 0.0074632
2.201 -0.0914915 0.007521
2.202 -0.0914322 0.0075312
2.203 -0.0913729 0.0075001
2.204 -0.0913137 0.0075282
2.205 -0.0912546 0.0075498
2.206 -0.0911956 0.0075695
2.207 -0.0911367 0.0075163
2.208 -0.0910778 0.0075251
2.209 -0.0910191 0.0075307
2.21 -0.0909605 0.0075608
2.211 -0.0909019 0.00752
2.212 -0.0908434 0.0075991
2.213 -0.0907851 0.0075713
2.214 -0.0907268 0.007637
2.215 -0.0906686 0.0075726
2.216 -0.0906105 0.0076126
2.217 -0.0905525 0.0076163
2.218 -0.0904946 0.0076469
2.219 -0.0904367 0.0076521
2.22 -0.090379 0.007622
2.221 -0.0903213 0.0076371
2.222 -0.0902638 0.0076034
2.223 -0.0902063 0.0076556
2.224 -0.0901489 0.007647
2.225 -0.0900916 0.0076542
2.226 -0.0900344 0.0076621
2.227 -0.0899772 0.0077145
2.228 -0.0899201 0.0076846
2.229 -0.0898632 0.007687
2.23 -0.0898063 0.0077195
2.231 -0.0897494 0.0077057
2.232 -0.0896927 0.0076943
2.233 -0.0896361 0.0077363
2.234 -0.0895796 0.0076872
2.235 -0.0895231 0.0077288
2.236 -0.0894667 0.0077157
2.237 -0.0894104 0.0077299
2.238 -0.0893542 0.0077756
2.239 -0.0892981 0.0077712
2.24 -0.089242 0.0077535
2.241 -0.089186 0.0077909
2.242 -0.0891301 0.0077718
2.243 -0.0890744 0.0077718
2.244 -0.0890187 0.0077643
2.245 -0.0889629 0.0077751
2.246 -0.0889074 0.0077889
2.247 -0.0888519 0.007806
2.248 -0.0887966 0.0078057
2.249 -0.0887412 0.0077919
2.25 -0.088686 0.0078433
2.251 -0.0886308 0.0078425
2.252 -0.0885757 0.0077926
2.253 -0.0885207 0.0078326
2.254 -0.0884657 0.0077791
2.255 -0.0884109 0.0078112
2.256 -0.0883562 0.0078269
2.257 -0.0883015 0.0078522
2.258 -0.0882468 0.0078739
2.259 -0.0881924 0.0078429
2.26 -0.0881378 0.0078724
2.261 -0.0880835 0.0079032
2.262 -0.0880292 0.007857
2.263 -0.0879749 0.0078783
2.264 -0.0879208 0.0078417
2.265 -0.0878667 0.0078794
2.266 -0.0878128 0.0079047
2.267 -0.0877588 0.0078986
2.268 -0.0877049 0.0079067
2.269 -0.0876511 0.0078814
2.27 -0.0875974 0.0078966
2.271 -0.0875438 0.0079399
2.272 -0.0874903 0.0079177
2.273 -0.0874368 0.007932
2.274 -0.0873834 0.0079523
2.275 -0.0873301 0.0079544
2.276 -0.0872769 0.0079692
2.277 -0.0872237 0.0079729
2.278 -0.0871706 0.0079568
2.279 -0.0871176 0.0079593
2.28 -0.0870646 0.0079898
2.281 -0.0870117 0.0079276
2.282 -0.0869588 0.0079734
2.283 -0.0869061 0.0079712
2.284 -0.0868535 0.0080106
2.285 -0.0868009 0.0079757
2.286 -0.0867484 0.0079728
2.287 -0.0866959 0.007983
2.288 -0.0866435 0.0079954
2.289 -0.0865912 0.0080167
2.29 -0.086539 0.0080319
2.291 -0.0864869 0.0080008
2.292 -0.0864347 0.0080041
2.293 -0.0863827 0.0080468
2.294 -0.0863307 0.0080418
2.295 -0.0862788 0.00805
2.296 -0.086227 0.0080653
2.297 -0.0861753 0.0080586
2.298 -0.0861236 0.0080623
2.299 -0.0860719 0.0080382
2.3 -0.0860205 0.0080746
2.301 -0.085969 0.008061
2.302 -0.0859176 0.0080501
2.303 -0.0858662 0.0080323
2.304 -0.085815 0.0080364
2.305 -0.0857638 0.008108
2.306 -0.0857127 0.0081155
2.307 -0.0856616 0.0080859
2.308 -0.0856106 0.0081069
2.309 -0.0855597 0.0081013
2.31 -0.0855088 0.0080945
2.311 -0.0854579 0.0080726
2.312 -0.0854072 0.0080989
2.313 -0.0853566 0.0081205
2.314 -0.085306 0.0081065
2.315 -0.0852555 0.008096
2.316 -0.0852051 0.0081843
2.317 -0.0851547 0.0081259
2.318 -0.0851043 0.008138
2.319 -0.085054 0.0081201
2.32 -0.0850038 0.0081399
2.321 -0.0849537 0.0081503
2.322 -0.0849036 0.0081198
2.323 -0.0848536 0.0081388
2.324 -0.0848036 0.0081492
2.325 -0.0847538 0.0081783
2.326 -0.084704 0.0081733
2.327 -0.0846542 0.0081145
2.328 -0.0846046 0.0081953
2.329 -0.0845549 0.0081965
2.33 -0.0845054 0.0081894
2.331 -0.0844559 0.0081736
2.332 -0.0844064 0.0081575
2.333 -0.0843571 0.0081932
2.334 -0.0843078 0.0081628
2.335 -0.0842586 0.0082206
2.336 -0.0842093 0.0081723
2.337 -0.0841602 0.0081931
2.338 -0.0841112 0.0081699
2.339 -0.0840622 0.0082115
2.34 -0.0840133 0.0081951
2.341 -0.0839644 0.0082356
2.342 -0.0839156 0.0081906
2.343 -0.0838668 0.0082312
2.344 -0.0838182 0.0082344
2.345 -0.0837695 0.008255
2.346 -0.083721 0.008265
2.347 -0.0836724 0.008239
2.348 -0.083624 0.0082188
2.349 -0.0835756 0.0082432
2.35 -0.0835274 0.0082514
2.351 -0.0834791 0.0082449
2.352 -0.0834309 0.0082458
2.353 -0.0833827 0.0082627
2.354 -0.0833347 0.008253
2.355 -0.0832866 0.0082519
2.356 -0.0832387 0.0082798
2.357 -0.0831907 0.0082675
2.358 -0.083143 0.0083057
2.359 -0.0830952 0.0083094
2.36 -0.0830475 0.0082573
2.361 -0.0829998 0.0082765
2.362 -0.0829522 0.0082977
2.363 -0.0829046 0.0082806
2.364 -0.0828571 0.0082477
2.365 -0.0828097 0.0083012
2.366 -0.0827623 0.0082781
2.367 -0.082715 0.008282
2.368 -0.0826678 0.0082692
2.369 -0.0826205 0.008297
2.37 -0.0825734 0.0083085
2.371 -0.0825263 0.0083126
2.372 -0.0824793 0.008296
2.373 -0.0824323 0.0083173
2.374 -0.0823854 0.008288
2.375 -0.0823386 0.0083358
2.376 -0.0822918 0.0083183
2.377 -0.082245 0.0082788
2.378 -0.0821983 0.0083418
2.379 -0.0821517 0.008306
2.38 -0.0821051 0.0083309
2.381 -0.0820586 0.0083553
2.382 -0.0820121 0.0083187
2.383 -0.0819657 0.0083431
2.384 -0.0819193 0.0083439
2.385 -0.081873 0.0083367
2.386 -0.0818268 0.0083651
2.387 -0.0817806 0.0083631
2.388 -0.0817345 0.0083357
2.389 -0.0816884 0.0083864
2.39 -0.0816424 0.0083529
2.391 -0.0815965 0.0083445
2.392 -0.0815505 0.0083628
2.393 -0.0815046 0.0083787
2.394 -0.0814588 0.0083904
2.395 -0.081413 0.0083616
2.396 -0.0813673 0.0083552
2.397 -0.0813218 0.0083735
2.398 -0.0812761 0.0083321
2.399 -0.0812306 0.0083619
2.4 -0.0811851 0.008351
2.401 -0.0811397 0.008375
2.402 -0.0810943 0.0083974
2.403 -0.081049 0.0083734
2.404 -0.0810037 0.0083941
2.405 -0.0809585 0.0083769
2.406 -0.0809134 0.0084057
2.407 -0.0808682 0.0083398
2.408 -0.0808232 0.0084054
2.409 -0.0807781 0.0083836
2.41 -0.0807332 0.0084206
2.411 -0.0806882 0.0084367
2.412 -0.0806435 0.0083986
2.413 -0.0805986 0.0084059
2.414 -0.0805539 0.0084264
2.415 -0.0805092 0.0083936
2.416 -0.0804645 0.0083938
2.417 -0.0804199 0.0083888
2.418 -0.0803754 0.0084318
2.419 -0.0803309 0.0083939
2.42 -0.0802864 0.008408
2.421 -0.080242 0.0084257
2.422 -0.0801977 0.0083842
2.423 -0.0801534 0.0084378
2.424 -0.0801092 0.0084172
2.425 -0.080065 0.0084147
2.426 -0.0800209 0.0084387
2.427 -0.0799767 0.0084579
2.428 -0.0799327 0.0083961
2.429 -0.0798888 0.0084286
2.43 -0.0798448 0.008452
2.431 -0.0798009 0.0084402
2.432 -0.0797571 0.0084298
2.433 -0.0797133 0.0084687
2.434 -0.0796696 0.0084533
2.435 -0.0796259 0.0084398
2.436 -0.0795823 0.0084069
2.437 -0.0795387 0.00841
2.438 -0.0794951 0.0084164
2.439 -0.0794516 0.0084487
2.44 -0.0794081 0.0084379
2.441 -0.0793648 0.0084186
2.442 -0.0793214 0.0084656
2.443 -0.0792781 0.0084887
2.444 -0.0792349 0.0084319
2.445 -0.0791917 0.0084713
2.446 -0.0791485 0.008462
2.447 -0.0791054 0.0084423
2.448 -0.0790624 0.0084366
2.449 -0.0790193 0.0084657
2.45 -0.0789763 0.008458
2.451 -0.0789335 0.0084512
2.452 -0.0788905 0.0084671
2.453 -0.0788478 0.0084665
2.454 -0.078805 0.0084413
2.455 -0.0787622 0.0084974
2.456 -0.0787196 0.0084738
2.457 -0.0786769 0.0084803
2.458 -0.0786343 0.008452
2.459 -0.0785918 0.0084721
2.46 -0.0785493 0.0084802
2.461 -0.0785069 0.0084893
2.462 -0.0784645 0.008462
2.463 -0.0784221 0.0084836
2.464 -0.0783798 0.0085139
2.465 -0.0783376 0.008464
2.466 -0.0782953 0.0084892
2.467 -0.0782532 0.0084645
2.468 -0.078211 0.008482
2.469 -0.078169 0.0084985
2.47 -0.078127 0.0084848
2.471 -0.078085 0.0085232
2.472 -0.078043 0.0084784
2.473 -0.0780012 0.0085296
2.474 -0.0779593 0.0085344
2.475 -0.0779175 0.008477
2.476 -0.0778757 0.0085
2.477 -0.077834 0.0085206
2.478 -0.0777923 0.0084935
2.479 -0.0777507 0.0085176
2.48 -0.0777091 0.0085138
2.481 -0.0776676 0.0085058
2.482 -0.0776262 0.0084771
2.483 -0.0775846 0.008524
2.484 -0.0775433 0.0084983
2.485 -0.0775019 0.0085154
2.486 -0.0774606 0.0085497
2.487 -0.0774194 0.0085167
2.488 -0.0773781 0.0084908
2.489 -0.077337 0.0085055
2.49 -0.0772958 0.0085003
2.491 -0.0772548 0.0084899
2.492 -0.0772136 0.0084991
2.493 -0.0771727 0.008498
2.494 -0.0771317 0.0085005
2.495 -0.0770908 0.008496
2.496 -0.0770499 0.0084868
2.497 -0.077009 0.0085144
2.498 -0.0769683 0.008524
2.499 -0.0769275 0.0085102
2.5 -0.0768868 0.0084924
&
@target G0.S2
@type xydy
1.5 -0.4873044 0.0166135
1.501 -0.4819969 0.0158621
1.502 -0.4768156 0.0151526
1.503 -0.471756 0.0144796
1.504 -0.4668138 0.0138275
1.505 -0.461985 0.0132099
1.506 -0.4572656 0.012622
1.507 -0.452652 0.0120556
1.508 -0.4481406 0.0115289
1.509 -0.4437281 0.0110048
1.51 -0.4394112 0.0105174
1.511 -0.4351868 0.0100519
1.512 -0.4310522 0.0096097
1.513 -0.4270042 0.009187
1.514 -0.4230404 0.0087744
1.515 -0.4191581 0.0083896
1.516 -0.4153547 0.008012
1.517 -0.411628 0.0076626
1.518 -0.4079756 0.0073237
1.519 -0.4043953 0.0069914
1.52 -0.4008851 0.006674
1.521 -0.3974428 0.0063841
1.522 -0.3940667 0.0061002
1.523 -0.3907547 0.0058259
1.524 -0.3875051 0.0055644
1.525 -0.3843161 0.0053106
1.526 -0.3811861 0.0050779
1.527 -0.3781135 0.0048468
1.528 -0.3750966 0.0046273
1.529 -0.3721341 0.004421
1.53 -0.3692245 0.0042182
1.531 -0.3663664 0.0040246
1.532 -0.3635584 0.0038429
1.533 -0.3607992 0.0036626
1.534 -0.3580877 0.0034948
1.535 -0.3554226 0.003334
1.536 -0.3528027 0.0031791
1.537 -0.3502268 0.0030354
1.538 -0.347694 0.0028865
1.539 -0.3452032 0.0027522
1.54 -0.3427533 0.0026209
1.541 -0.3403433 0.0024954
1.542 -0.3379723 0.0023753
1.543 -0.3356395 0.0022625
1.544 -0.3333437 0.0021495
1.545 -0.3310842 0.0020439
1.546 -0.3288603 0.0019471
1.547 -0.326671 0.0018519
1.548 -0.3245155 0.0017559
1.549 -0.3223932 0.0016706
1.55 -0.3203032 0.0015858
1.551 -0.3182448 0.0015016
1.552 -0.3162174 0.0014239
1.553 -0.3142202 0.0013491
1.554 -0.3122526 0.0012769
1.555 -0.3103139 0.0012098
1.556 -0.3084036 0.0011473
1.557 -0.306521 0.0010829
1.558 -0.3046656 0.0010249
1.559 -0.3028368 0.0009643
1.56 -0.3010339 0.0009115
1.561 -0.2992564 0.0008581
1.562 -0.2975041 0.0008104
1.563 -0.295776 0.0007622
1.564 -0.294072 0.000718
1.565 -0.2923915 0.0006742
1.566 -0.2907339 0.0006328
1.567 -0.2890988 0.0005922
1.568 -0.2874859 0.0005535
1.569 -0.2858946 0.000518
1.57 -0.2843245 0.0004807
1.571 -0.2827754 0.0004516
1.572 -0.2812465 0.0004169
1.573 -0.2797377 0.0003873
1.574 -0.2782486 0.0003579
1.575 -0.2767787 0.0003354
1.576 -0.2753278 0.0003059
1.577 -0.2738954 0.0002819
1.578 -0.2724813 0.0002619
1.579 -0.271085 0.0002372
1.58 -0.2697063 0.0002191
1.581 -0.2683448 0.0002021
1.582 -0.2670003 0.0002148
1.583 -0.2656723 0.0002255
1.584 -0.2643607 0.000237
1.585 -0.2630652 0.0002481
1.586 -0.2617853 0.0002587
1.587 -0.260521 0.0002682
1.588 -0.2592718 0.0002757
1.589 -0.2580376 0.0002831
1.59 -0.256818 0.0002905
1.591 -0.2556129 0.0002954
1.592 -0.2544219 0.0003052
1.593 -0.253245 0.0003101
1.594 -0.2520816 0.0003138
1.595 -0.2509319 0.0003181
1.596 -0.2497953 0.0003229
1.597 -0.2486717 0.0003258
1.598 -0.247561 0.0003292
1.599 -0.2464628 0.0003331
1.6 -0.2453771 0.0003338
1.601 -0.2443034 0.0003361
1.602 -0.2432419 0.000336
1.603 -0.2421922 0.0003363
1.604 -0.241154 0.0003386
1.605 -0.2401272 0.0003398
1.606 -0.2391118 0.0003396
1.607 -0.2381073 0.0003383
1.608 -0.2371138 0.0003378
1.609 -0.236131 0.0003381
1.61 -0.2351588 0.0003365
1.611 -0.2341969 0.0003353
1.612 -0.2332453 0.0003332
1.613 -0.2323037 0.0003316
1.614 -0.2313722 0.0003299
1.615 -0.2304503 0.0003283
1.616 -0.2295381 0.0003267
1.617 -0.2286353 0.0003227
1.618 -0.2277419 0.0003202
1.619 -0.2268577 0.0003172
1.62 -0.2259825 0.000315
1.621 -0.2251163 0.0003115
1.622 -0.2242588 0.000309
1.623 -0.2234101 0.0003057
1.624 -0.2225699 0.0003031
1.625 -0.2217381 0.0002985
1.626 -0.2209146 0.0002953
1.627 -0.2200993 0.0002918
1.628 -0.219292 0.0002879
1.629 -0.2184927 0.0002837
1.63 -0.2177012 0.0002797
1.631 -0.2169175 0.0002774
1.632 -0.2161413 0.0002722
1.633 -0.2153727 0.000268
1.634 -0.2146115 0.0002642
1.635 -0.2138576 0.0002606
1.636 -0.2131108 0.0002559
1.637 -0.2123712 0.0002523
1.638 -0.2116386 0.0002476
1.639 -0.2109129 0.0002429
1.64 -0.2101939 0.0002388
1.641 -0.2094817 0.0002337
1.642 -0.2087762 0.0002287
1.643 -0.2080773 0.000226
1.644 -0.2073847 0.0002217
1.645 -0.2066985 0.000216
1.646 -0.2060186 0.0002123
1.647 -0.2053449 0.0002082
1.648 -0.2046773 0.0002041
1.649 -0.2040159 0.0001991
1.65 -0.2033604 0.0001955
1.651 -0.2027106 0.0001915
1.652 -0.2020668 0.0001878
1.653 -0.2014287 0.0001829
1.654 -0.2007962 0.0001786
1.655 -0.2001694 0.0001738
1.656 -0.199548 0.000171
1.657 -0.1989321 0.0001658
1.658 -0.1983216 0.0001623
1.659 -0.1977164 0.0001578
1.66 -0.1971164 0.0001538
1.661 -0.1965216 0.0001492
1.662 -0.1959319 0.0001464
1.663 -0.1953472 0.0001421
1.664 -0.1947677 0.0001376
1.665 -0.1941929 0.0001341
1.666 -0.1936231 0.00013
1.667 -0.193058 0.0001259
1.668 -0.1924978 0.0001231
1.669 -0.1919422 0.0001191
1.67 -0.1913912 0.0001151
1.671 -0.1908448 0.000112
1.672 -0.190303 0.000108
1.673 -0.1897656 0.0001045
1.674 -0.1892327 0.0001012
1.675 -0.1887041 9.84e-05
1.676 -0.1881798 9.46e-05
1.677 -0.1876598 9.19e-05
1.678 -0.187144 8.84e-05
1.679 -0.1866323 8.44e-05
1.68 -0.1861248 8.23e-05
1.681 -0.1856213 8.19e-05
1.682 -0.1851219 8.12e-05
1.683 -0.1846264 8.41e-05
1.684 -0.1841349 8.59e-05
1.685 -0.1836472 8.77e-05
1.686 -0.1831634 9.04e-05
1.687 -0.1826833 9.3e-05
1.688 -0.1822071 9.51e-05
1.689 -0.1817346 9.65e-05
1.69 -0.1812656 9.86e-05
1.691 -0.1808003 0.0001013
1.692 -0.1803387 0.0001034
1.693 -0.1798806 0.0001053
1.694 -0.1794259 0.0001071
1.695 -0.1789747 0.0001087
1.696 -0.178527 0.0001117
1.697 -0.1780826 0.0001122
1.698 -0.1776416 0.0001134
1.699 -0.177204 0.0001163
1.7 -0.1767696 0.0001182
1.701 -0.1763384 0.0001186
1.702 -0.1759105 0.0001213
1.703 -0.1754858 0.0001213
1.704 -0.1750641 0.0001233
1.705 -0.1746456 0.0001249
1.706 -0.1742302 0.0001261
1.707 -0.1738178 0.0001278
1.708 -0.1734084 0.000129
1.709 -0.1730019 0.00013
1.71 -0.1725984 0.0001319
1.711 -0.1721979 0.0001326
1.712 -0.1718002 0.0001343
1.713 -0.1714054 0.000135
1.714 -0.1710135 0.0001366
1.715 -0.1706243 0.0001374
1.716 -0.1702378 0.0001383
1.717 -0.1698541 0.0001398
1.718 -0.1694731 0.0001401
1.719 -0.1690948 0.0001411
1.72 -0.1687191 0.0001418
1.721 -0.1683461 0.000143
1.722 -0.1679757 0.000143
1.723 -0.1676078 0.0001444
1.724 -0.1672425 0.0001452
1.725 -0.1668797 0.0001459
1.726 -0.1665194 0.0001464
1.727 -0.1661616 0.0001469
1.728 -0.1658062 0.0001488
1.729 -0.1654532 0.0001483
1.73 -0.1651026 0.0001487
1.731 -0.1647544 0.0001485
1.732 -0.1644086 0.0001493
1.733 -0.164065 0.0001496
1.734 -0.1637238 0.0001501
1.735 -0.1633848 0.0001505
1.736 -0.1630482 0.0001504
1.737 -0.1627138 0.0001504
1.738 -0.1623815 0.0001504
1.739 -0.1620515 0.000151
1.74 -0.1617236 0.0001507
1.741 -0.1613979 0.0001516
1.742 -0.1610742 0.000151
1.743 -0.1607528 0.0001517
1.744 -0.1604333 0.0001505
1.745 -0.160116 0.0001513
1.746 -0.1598007 0.0001501
1.747 -0.1594875 0.0001513
1.748 -0.1591762 0.0001512
1.749 -0.158867 0.0001509
1.75 -0.1585597 0.0001508
1.751 -0.1582543 0.0001499
1.752 -0.157951 0.0001499
1.753 -0.1576494 0.0001498
1.754 -0.1573499 0.0001494
1.755 -0.1570522 0.000149
1.756 -0.1567564 0.000149
1.757 -0.1564623 0.0001486
1.758 -0.1561702 0.0001484
1.759 -0.1558798 0.0001468
1.76 -0.1555912 0.000147
1.761 -0.1553045 0.0001464
1.762 -0.1550195 0.0001456
1.763 -0.1547362 0.0001465
1.764 -0.1544547 0.0001448
1.765 -0.1541748 0.0001442
1.766 -0.1538966 0.0001434
1.767 -0.1536202 0.0001435
1.768 -0.1533454 0.0001424
1.769 -0.1530723 0.0001419
1.77 -0.1528008 0.0001416
1.771 -0.1525309 0.0001404
1.772 -0.1522627 0.0001395
1.773 -0.151996 0.0001387
1.774 -0.151731 0.0001381
1.775 -0.1514674 0.0001375
1.776 -0.1512054 0.0001362
1.777 -0.150945 0.0001358
1.778 -0.1506861 0.0001346
1.779 -0.1504287 0.000134
1.78 -0.1501728 0.0001333
1.781 -0.1499184 0.0001323
1.782 -0.1496654 0.0001312
1.783 -0.149414 0.0001304
1.784 -0.149164 0.0001291
1.785 -0.1489153 0.000128
1.786 -0.1486681 0.0001273
1.787 -0.1484224 0.0001264
1.788 -0.148178 0.0001248
1.789 -0.1479351 0.0001244
1.79 -0.1476934 0.000123
1.791 -0.1474532 0.0001222
1.792 -0.1472142 0.000121
1.793 -0.1469767 0.0001197
1.794 -0.1467404 0.0001183
1.795 -0.1465055 0.0001174
1.796 -0.1462719 0.0001162
1.797 -0.1460396 0.0001151
1.798 -0.1458086 0.0001138
1.799 -0.1455787 0.0001133
1.8 -0.1453502 0.0001117
1.801 -0.1451229 0.0001109
1.802 -0.1448969 0.0001092
1.803 -0.1446722 0.0001085
1.804 -0.1444486 0.0001064
1.805 -0.1442262 0.0001053
1.806 -0.144005 0.0001042
1.807 -0.1437851 0.0001037
1.808 -0.1435662 0.0001025
1.809 -0.1433486 0.0001004
1.81 -0.1431321 9.9e-05
1.811 -0.1429168 9.86e-05
1.812 -0.1427027 9.73e-05
1.813 -0.1424895 9.56e-05
1.814 -0.1422777 9.48e-05
1.815 -0.1420669 9.32e-05
1.816 -0.1418571 9.24e-05
1.817 -0.1416486 9.05e-05
1.818 -0.141441 8.91e-05
1.819 -0.1412346 8.75e-05
1.82 -0.1410291 8.78e-05
1.821 -0.1408248 8.83e-05
1.822 -0.1406216 8.84e-05
1.823 -0.1404193 9.02e-05
1.824 -0.1402181 8.91e-05
1.825 -0.140018 8.92e-05
1.826 -0.1398188 8.82e-05
1.827 -0.1396206 8.86e-05
1.828 -0.1394235 8.94e-05
1.829 -0.1392274 8.81e-05
1.83 -0.1390322 8.96e-05
1.831 -0.1388381 9.04e-05
1.832 -0.1386449 8.94e-05
1.833 -0.1384526 8.99e-05
1.834 -0.1382613 9.05e-05
1.835 -0.138071 9.02e-05
1.836 -0.1378815 9.12e-05
1.837 -0.1376931 9.07e-05
1.838 -0.1375055 9.14e-05
1.839 -0.1373189 9.1e-05
1.84 -0.1371333 9.14e-05
1.841 -0.1369485 9.11e-05
1.842 -0.1367645 9.07e-05
1.843 -0.1365815 9.14e-05
1.844 -0.1363994 9.24e-05
1.845 -0.1362182 9.22e-05
1.846 -0.1360378 9.24e-05
1.847 -0.1358583 9.3e-05
1.848 -0.1356796 9.45e-05
1.849 -0.1355018 9.56e-05
1.85 -0.1353249 9.65e-05
1.851 -0.1351488 9.85e-05
1.852 -0.1349734 0.0001001
1.853 -0.134799 0.0001009
1.854 -0.1346253 0.0001021
1.855 -0.1344526 0.0001047
1.856 -0.1342805 0.0001056
1.857 -0.1341093 0.0001064
1.858 -0.1339388 0.0001086
1.859 -0.1337692 0.0001096
1.86 -0.1336003 0.0001106
1.861 -0.1334322 0.0001129
1.862 -0.1332649 0.0001134
1.863 -0.1330984 0.000115
1.864 -0.1329326 0.0001166
1.865 -0.1327676 0.0001183
1.866 -0.1326033 0.0001195
1.867 -0.1324398 0.0001207
1.868 -0.132277 0.0001217
1.869 -0.1321149 0.0001235
1.87 -0.1319536 0.0001245
1.871 -0.131793 0.0001255
1.872 -0.1316331 0.0001274
1.873 -0.131474 0.0001289
1.874 -0.1313155 0.0001302
1.875 -0.1311577 0.0001316
1.876 -0.1310007 0.0001327
1.877 -0.1308442 0.0001349
1.878 -0.1306885 0.0001355
1.879 -0.1305335 0.000137
1.88 -0.1303792 0.000138
1.881 -0.1302255 0.0001392
1.882 -0.1300725 0.0001403
1.883 -0.1299201 0.0001413
1.884 -0.1297685 0.0001429
1.885 -0.1296174 0.0001447
1.886 -0.1294671 0.0001456
1.887 -0.1293173 0.0001457
1.888 -0.1291682 0.0001474
1.889 -0.1290198 0.0001486
1.89 -0.1288719 0.0001503
1.891 -0.1287247 0.0001516
1.892 -0.1285782 0.0001524
1.893 -0.1284322 0.0001537
1.894 -0.1282868 0.0001557
1.895 -0.1281421 0.0001561
1.896 -0.1279979 0.0001576
1.897 -0.1278544 0.0001582
1.898 -0.1277114 0.0001589
1.899 -0.127569 0.000161
1.9 -0.1274274 0.0001615
1.901 -0.1272861 0.0001625
1.902 -0.1271455 0.0001638
1.903 -0.1270055 0.0001647
1.904 -0.126866 0.0001658
1.905 -0.1267271 0.0001666
1.906 -0.1265888 0.0001683
1.907 -0.126451 0.0001685
1.908 -0.1263138 0.0001698
1.909 -0.1261772 0.0001703
1.91 -0.1260411 0.0001718
1.911 -0.1259054 0.0001729
1.912 -0.1257705 0.000173
1.913 -0.1256359 0.0001742
1.914 -0.125502 0.0001747
1.915 -0.1253685 0.0001758
1.916 -0.1252357 0.0001771
1.917 -0.1251033 0.0001781
1.918 -0.1249714 0.0001786
1.919 -0.1248401 0.0001801
1.92 -0.1247092 0.00018
1.921 -0.1245789 0.0001811
1.922 -0.1244491 0.0001821
1.923 -0.1243198 0.0001828
1.924 -0.124191 0.0001832
1.925 -0.1240626 0.0001848
1.926 -0.1239349 0.0001854
1.927 -0.1238075 0.0001856
1.928 -0.1236807 0.0001869
1.929 -0.1235543 0.0001874
1.93 -0.1234284 0.0001881
1.931 -0.1233029 0.0001881
1.932 -0.123178 0.0001893
1.933 -0.1230535 0.0001898
1.934 -0.1229296 0.0001905
1.935 -0.122806 0.0001907
1.936 -0.122683 0.0001916
1.937 -0.1225603 0.0001926
1.938 -0.1224382 0.0001926
1.939 -0.1223165 0.0001933
1.94 -0.1221952 0.0001941
1.941 -0.1220744 0.0001943
1.942 -0.121954 0.0001952
1.943 -0.1218341 0.0001958
1.944 -0.1217146 0.0001961
1.945 -0.1215955 0.000196
1.946 -0.1214769 0.0001968
1.947 -0.1213587 0.0001971
1.948 -0.1212409 0.0001975
1.949 -0.1211236 0.0001973
1.95 -0.1210067 0.0001987
1.951 -0.1208902 0.0001986
1.952 -0.1207741 0.0001984
1.953 -0.1206583 0.0002
1.954 -0.1205431 0.0002006
1.955 -0.1204282 0.0001999
1.956 -0.1203138 0.0002003
1.957 -0.1201997 0.0002002
1.958 -0.120086 0.0002017
1.959 -0.1199728 0.0002015
1.96 -0.11986 0.0002018
1.961 -0.1197475 0.0002016
1.962 -0.1196354 0.0002029
1.963 -0.1195237 0.0002023
1.964 -0.1194124 0.0002026
1.965 -0.1193016 0.0002023
1.966 -0.119191 0.0002026
1.967 -0.1190809 0.0002024
1.968 -0.118971 0.0002027
1.969 -0.1188616 0.0002026
1.97 -0.1187526 0.0002032
1.971 -0.1186439 0.0002034
1.972 -0.1185356 0.0002031
1.973 -0.1184277 0.000204
1.974 -0.1183201 0.0002035
1.975 -0.1182129 0.0002035
1.976 -0.118106 0.0002031
1.977 -0.1179995 0.0002036
1.978 -0.1178934 0.0002027
1.979 -0.1177876 0.0002033
1.98 -0.1176822 0.0002028
1.981 -0.1175771 0.0002028
1.982 -0.1174723 0.0002027
1.983 -0.1173679 0.000202
1.984 -0.1172638 0.0002028
1.985 -0.1171601 0.0002023
1.986 -0.1170567 0.000203
1.987 -0.1169536 0.0002024
1.988 -0.1168509 0.000202
1.989 -0.1167486 0.0002009
1.99 -0.1166465 0.0002012
1.991 -0.1165447 0.0002004
1.992 -0.1164433 0.0002014
1.993 -0.1163422 0.0002008
1.994 -0.1162415 0.0002003
1.995 -0.116141 0.0002009
1.996 -0.1160408 0.0001988
1.997 -0.1159411 0.0001995
1.998 -0.1158416 0.0001986
1.999 -0.1157424 0.0001988
2 -0.1156435 0.0001974
2.001 -0.1155449 0.000198
2.002 -0.1154467 0.0001972
2.003 -0.1153487 0.000196
2.004 -0.1152511 0.0001965
2.005 -0.1151537 0.0001964
2.006 -0.1150566 0.0001955
2.007 -0.1149599 0.0001944
2.008 -0.1148634 0.0001938
2.009 -0.1147672 0.0001938
2.01 -0.1146714 0.0001935
2.011 -0.1145757 0.0001924
2.012 -0.1144805 0.0001916
2.013 -0.1143855 0.0001913
2.014 -0.1142907 0.0001901
2.015 -0.1141962 0.0001895
2.016 -0.1141021 0.0001888
2.017 -0.1140082 0.0001889
2.018 -0.1139146 0.0001885
2.019 -0.1138213 0.0001864
2.02 -0.1137283 0.0001855
2.021 -0.1136356 0.0001853
2.022 -0.1135431 0.0001845
2.023 -0.1134508 0.0001839
2.024 -0.1133589 0.0001831
2.025 -0.1132672 0.0001827
2.026 -0.1131757 0.0001821
2.027 -0.1130845 0.0001807
2.028 -0.1129937 0.0001799
2.029 -0.1129031 0.0001787
2.03 -0.1128127 0.0001782
2.031 -0.1127226 0.0001774
2.032 -0.1126327 0.0001759
2.033 -0.1125431 0.000175
2.034 -0.1124539 0.0001744
2.035 -0.1123647 0.0001744
2.036 -0.1122759 0.0001728
2.037 -0.1121873 0.0001708
2.038 -0.112099 0.0001706
2.039 -0.112011 0.0001697
2.04 -0.1119231 0.0001677
2.041 -0.1118355 0.0001671
2.042 -0.1117481 0.0001667
2.043 -0.111661 0.0001652
2.044 -0.1115742 0.0001645
2.045 -0.1114875 0.000163
2.046 -0.1114012 0.0001619
2.047 -0.111315 0.0001612
2.048 -0.1112291 0.0001603
2.049 -0.1111434 0.0001585
2.05 -0.111058 0.0001576
2.051 -0.1109728 0.0001564
2.052 -0.1108878 0.000155
2.053 -0.110803 0.000154
2.054 -0.1107185 0.0001525
2.055 -0.1106342 0.000152
2.056 -0.1105502 0.000149
2.057 -0.1104663 0.0001484
2.058 -0.1103827 0.0001475
2.059 -0.1102994 0.0001449
2.06 -0.1102162 0.0001436
2.061 -0.1101332 0.0001426
2.062 -0.1100505 0.000142
2.063 -0.109968 0.0001405
2.064 -0.1098857 0.0001384
2.065 -0.1098035 0.0001367
2.066 -0.1097217 0.0001359
2.067 -0.10964 0.000135
2.068 -0.1095586 0.0001344
2.069 -0.1094774 0.0001348
2.07 -0.1093964 0.0001347
2.071 -0.1093156 0.0001367
2.072 -0.109235 0.0001341
2.073 -0.1091545 0.0001346
2.074 -0.1090744 0.0001346
2.075 -0.1089944 0.0001352
2.076 -0.1089146 0.0001373
2.077 -0.108835 0.0001351
2.078 -0.1087556 0.000135
2.079 -0.1086763 0.0001364
2.08 -0.1085974 0.0001358
2.081 -0.1085187 0.0001365
2.082 -0.10844 0.000138
2.083 -0.1083616 0.0001386
2.084 -0.1082834 0.0001366
2.085 -0.1082054 0.0001383
2.086 -0.1081276 0.0001379
2.087 -0.10805 0.000138
2.088 -0.1079725 0.0001388
2.089 -0.1078954 0.0001378
2.09 -0.1078183 0.0001376
2.091 -0.1077414 0.0001383
2.092 -0.1076648 0.0001398
2.093 -0.1075883 0.000138
2.094 -0.107512 0.0001392
2.095 -0.1074359 0.0001395
2.096 -0.1073599 0.000139
2.097 -0.1072841 0.0001407
2.098 -0.1072086 0.0001393
2.099 -0.1071333 0.0001396
2.1 -0.107058 0.0001417
2.101 -0.106983 0.0001391
2.102 -0.1069081 0.0001402
2.103 -0.1068334 0.00014
2.104 -0.106759 0.0001421
2.105 -0.1066847 0.0001417
2.106 -0.1066105 0.0001397
2.107 -0.1065365 0.0001414
2.108 -0.1064627 0.000141
2.109 -0.106389 0.0001418
2.11 -0.1063156 0.0001412
2.111 -0.1062423 0.0001418
2.112 -0.1061693 0.0001418
2.113 -0.1060963 0.0001418
2.114 -0.1060235 0.0001416
2.115 -0.1059508 0.000144
2.116 -0.1058784 0.0001466
2.117 -0.1058062 0.0001482
2.118 -0.105734 0.0001513
2.119 -0.1056621 0.0001536
2.12 -0.1055903 0.000155
2.121 -0.1055186 0.0001583
2.122 -0.1054472 0.0001603
2.123 -0.1053759 0.0001625
2.124 -0.1053047 0.0001648
2.125 -0.1052337 0.000167
2.126 -0.1051628 0.0001695
2.127 -0.1050922 0.0001728
2.128 -0.1050217 0.0001744
2.129 -0.1049513 0.0001772
2.13 -0.1048811 0.0001803
2.131 -0.1048111 0.0001815
2.132 -0.1047412 0.0001846
2.133 -0.1046715 0.0001875
2.134 -0.1046018 0.0001898
2.135 -0.1045323 0.000192
2.136 -0.1044631 0.0001952
2.137 -0.104394 0.000197
2.138 -0.104325 0.0002003
2.139 -0.1042561 0.000203
2.14 -0.1041874 0.0002059
2.141 -0.1041188 0.0002086
2.142 -0.1040505 0.0002095
2.143 -0.1039823 0.0002141
2.144 -0.1039141 0.0002165
2.145 -0.1038461 0.0002184
2.146 -0.1037783 0.0002222
2.147 -0.1037106 0.0002245
2.148 -0.1036431 0.0002274
2.149 -0.1035757 0.0002296
2.15 -0.1035085 0.0002328
2.151 -0.1034414 0.0002351
2.152 -0.1033744 0.0002377
2.153 -0.1033075 0.0002402
2.154 -0.1032409 0.000244
2.155 -0.1031743 0.000246
2.156 -0.1031078 0.000247
2.157 -0.1030416 0.000251
2.158 -0.1029754 0.0002546
2.159 -0.1029094 0.0002575
2.16 -0.1028435 0.0002587
2.161 -0.1027778 0.0002626
2.162 -0.1027121 0.0002662
2.163 -0.1026467 0.0002686
2.164 -0.1025813 0.0002715
2.165 -0.1025161 0.0002739
2.166 -0.102451 0.0002766
2.167 -0.1023861 0.0002807
2.168 -0.1023213 0.0002834
2.169 -0.1022566 0.0002856
2.17 -0.102192 0.0002904
2.171 -0.1021276 0.0002915
2.172 -0.1020633 0.0002952
2.173 -0.101999 0.0002979
2.174 -0.101935 0.0003009
2.175 -0.1018711 0.0003037
2.176 -0.1018073 0.0003071
2.177 -0.1017436 0.0003098
2.178 -0.1016801 0.0003126
2.179 -0.1016166 0.0003162
2.18 -0.1015533 0.0003186
2.181 -0.1014901 0.0003211
2.182 -0.101427 0.0003238
2.183 -0.1013641 0.0003285
2.184 -0.1013013 0.0003317
2.185 -0.1012386 0.0003342
2.186 -0.101176 0.000337
2.187 -0.1011135 0.0003402
2.188 -0.1010513 0.0003433
2.189 -0.100989 0.0003458
2.19 -0.1009269 0.0003488
2.191 -0.1008649 0.0003529
2.192 -0.100803 0.0003559
2.193 -0.1007413 0.0003595
2.194 -0.1006796 0.000362
2.195 -0.1006181 0.0003662
2.196 -0.1005567 0.0003673
2.197 -0.1004954 0.0003718
2.198 -0.1004343 0.0003751
2.199 -0.1003732 0.0003774
2.2 -0.1003122 0.0003826
2.201 -0.1002513 0.0003842
2.202 -0.1001907 0.0003862
2.203 -0.10013 0.0003902
2.204 -0.1000695 0.0003941
2.205 -0.1000091 0.0003988
2.206 -0.0999488 0.0004006
2.207 -0.0998886 0.0004033
2.208 -0.0998285 0.0004078
2.209 -0.0997686 0.0004104
2.21 -0.0997088 0.0004133
2.211 -0.099649 0.0004175
2.212 -0.0995894 0.0004218
2.213 -0.0995298 0.0004244
2.214 -0.0994704 0.000427
2.215 -0.0994111 0.0004322
2.216 -0.0993519 0.000434
2.217 -0.0992928 0.000437
2.218 -0.0992337 0.0004405
2.219 -0.0991748 0.0004439
2.22 -0.0991161 0.0004474
2.221 -0.0990573 0.0004514
2.222 -0.0989988 0.0004539
2.223 -0.0989403 0.0004573
2.224 -0.0988819 0.0004608
2.225 -0.0988236 0.0004637
2.226 -0.0987655 0.0004662
2.227 -0.0987073 0.0004704
2.228 -0.0986494 0.0004744
2.229 -0.0985914 0.0004778
2.23 -0.0985337 0.000481
2.231 -0.098476 0.0004858
2.232 -0.0984185 0.0004881
2.233 -0.0983609 0.0004909
2.234 -0.0983035 0.0004954
2.235 -0.0982463 0.0004985
2.236 -0.0981891 0.0005021
2.237 -0.098132 0.0005052
2.238 -0.098075 0.0005083
2.239 -0.098018 0.0005121
2.24 -0.0979612 0.0005168
2.241 -0.0979045 0.0005192
2.242 -0.0978479 0.0005231
2.243 -0.0977914 0.0005262
2.244 -0.097735 0.0005309
2.245 -0.0976786 0.0005336
2.246 -0.0976223 0.0005356
2.247 -0.0975662 0.0005406
2.248 -0.0975101 0.0005438
2.249 -0.0974542 0.0005484
2.25 -0.0973983 0.0005502
2.251 -0.0973425 0.0005553
2.252 -0.0972868 0.0005569
2.253 -0.0972312 0.0005622
2.254 -0.0971757 0.0005656
2.255 -0.0971203 0.0005676
2.256 -0.0970649 0.0005732
2.257 -0.0970097 0.0005748
2.258 -0.0969545 0.0005812
2.259 -0.0968995 0.000583
2.26 -0.0968445 0.000588
2.261 -0.0967896 0.0005896
2.262 -0.0967348 0.0005938
2.263 -0.0966801 0.0005967
2.264 -0.0966255 0.0006025
2.265 -0.096571 0.0006051
2.266 -0.0965165 0.0006088
2.267 -0.0964621 0.0006136
2.268 -0.0964078 0.0006173
2.269 -0.0963536 0.000619
2.27 -0.0962995 0.0006247
2.271 -0.0962454 0.0006271
2.272 -0.0961916 0.0006322
2.273 -0.0961377 0.0006343
2.274 -0.0960839 0.0006389
2.275 -0.0960302 0.000643
2.276 -0.0959765 0.0006458
2.277 -0.0959231 0.000651
2.278 -0.0958696 0.0006528
2.279 -0.0958162 0.0006557
2.28 -0.095763 0.0006611
2.281 -0.0957098 0.0006646
2.282 -0.0956566 0.0006685
2.283 -0.0956035 0.0006717
2.284 -0.0955506 0.0006755
2.285 -0.0954977 0.0006804
2.286 -0.095445 0.0006826
2.287 -0.0953922 0.0006879
2.288 -0.0953396 0.0006914
2.289 -0.095287 0.0006951
2.29 -0.0952345 0.0006985
2.291 -0.0951822 0.0007018
2.292 -0.0951298 0.0007062
2.293 -0.0950775 0.0007098
2.294 -0.0950254 0.0007136
2.295 -0.0949733 0.0007176
2.296 -0.0949212 0.0007214
2.297 -0.0948693 0.0007243
2.298 -0.0948175 0.0007284
2.299 -0.0947656 0.0007322
2.3 -0.094714 0.0007378
2.301 -0.0946623 0.00074
2.302 -0.0946107 0.0007442
2.303 -0.0945593 0.0007479
2.304 -0.0945079 0.0007514
2.305 -0.0944566 0.0007554
2.306 -0.0944053 0.0007594
2.307 -0.094354 0.0007632
2.308 -0.0943029 0.0007664
2.309 -0.0942519 0.0007708
2.31 -0.094201 0.0007759
2.311 -0.0941501 0.000778
2.312 -0.0940992 0.0007821
2.313 -0.0940485 0.0007871
2.314 -0.0939977 0.00079
2.315 -0.0939472 0.0007941
2.316 -0.0938966 0.0007982
2.317 -0.0938462 0.0008011
2.318 -0.0937958 0.0008066
2.319 -0.0937454 0.0008077
2.32 -0.0936952 0.0008143
2.321 -0.093645 0.0008171
2.322 -0.0935949 0.0008218
2.323 -0.0935449 0.0008243
2.324 -0.0934949 0.0008291
2.325 -0.093445 0.000833
2.326 -0.0933952 0.0008367
2.327 -0.0933453 0.0008399
2.328 -0.0932957 0.000845
2.329 -0.0932461 0.0008482
2.33 -0.0931965 0.0008522
2.331 -0.0931471 0.0008572
2.332 -0.0930976 0.0008588
2.333 -0.0930483 0.0008641
2.334 -0.092999 0.0008684
2.335 -0.0929497 0.0008718
2.336 -0.0929006 0.0008771
2.337 -0.0928515 0.0008802
2.338 -0.0928025 0.0008827
2.339 -0.0927535 0.0008878
2.34 -0.0927046 0.0008922
2.341 -0.0926558 0.000895
2.342 -0.092607 0.0008996
2.343 -0.0925583 0.0009034
2.344 -0.0925097 0.0009068
2.345 -0.0924611 0.0009125
2.346 -0.0924126 0.000916
2.347 -0.0923642 0.0009189
2.348 -0.0923158 0.0009237
2.349 -0.0922675 0.0009269
2.35 -0.0922193 0.0009299
2.351 -0.0921711 0.0009337
2.352 -0.0921229 0.0009393
2.353 -0.0920749 0.0009432
2.354 -0.0920269 0.0009472
2.355 -0.091979 0.0009504
2.356 -0.0919311 0.0009528
2.357 -0.0918833 0.000959
2.358 -0.0918356 0.000964
2.359 -0.0917879 0.0009671
2.36 -0.0917403 0.0009705
2.361 -0.0916927 0.0009749
2.362 -0.0916452 0.0009784
2.363 -0.0915977 0.000983
2.364 -0.0915504 0.0009866
2.365 -0.091503 0.000989
2.366 -0.0914558 0.0009958
2.367 -0.0914086 0.0009966
2.368 -0.0913615 0.0010019
2.369 -0.0913144 0.0010062
2.37 -0.0912674 0.0010117
2.371 -0.0912204 0.0010156
2.372 -0.0911735 0.0010195
2.373 -0.0911267 0.0010238
2.374 -0.0910799 0.0010263
2.375 -0.0910332 0.0010298
2.376 -0.0909866 0.0010361
2.377 -0.0909399 0.0010382
2.378 -0.0908933 0.0010418
2.379 -0.0908469 0.0010451
2.38 -0.0908005 0.0010503
2.381 -0.0907541 0.001055
2.382 -0.0907077 0.0010578
2.383 -0.0906615 0.0010617
2.384 -0.0906153 0.0010668
2.385 -0.0905691 0.0010703
2.386 -0.0905231 0.001074
2.387 -0.0904771 0.0010788
2.388 -0.0904311 0.0010824
2.389 -0.0903851 0.0010859
2.39 -0.0903393 0.0010896
2.391 -0.0902935 0.0010949
2.392 -0.0902478 0.0010975
2.393 -0.090202 0.001101
2.394 -0.0901564 0.0011055
2.395 -0.0901108 0.0011109
2.396 -0.0900652 0.0011145
2.397 -0.0900198 0.0011187
2.398 -0.0899743 0.001122
2.399 -0.089929 0.0011257
2.4 -0.0898836 0.001131
2.401 -0.0898384 0.0011347
2.402 -0.0897932 0.0011383
2.403 -0.089748 0.0011426
2.404 -0.089703 0.0011459
2.405 -0.0896579 0.001149
2.406 -0.0896129 0.001155
2.407 -0.089568 0.0011585
2.408 -0.0895231 0.0011628
2.409 -0.0894782 0.0011658
2.41 -0.0894335 0.0011698
2.411 -0.0893888 0.0011742
2.412 -0.0893441 0.0011774
2.413 -0.0892994 0.001181
2.414 -0.0892549 0.0011864
2.415 -0.0892103 0.001193
2.416 -0.0891658 0.0011939
2.417 -0.0891214 0.0011984
2.418 -0.089077 0.0012035
2.419 -0.0890327 0.0012064
2.42 -0.0889885 0.0012109
2.421 -0.0889442 0.0012128
2.422 -0.0889001 0.0012186
2.423 -0.088856 0.0012227
2.424 -0.0888119 0.0012286
2.425 -0.0887679 0.0012303
2.426 -0.088724 0.0012332
2.427 -0.08868 0.0012376
2.428 -0.0886362 0.0012421
2.429 -0.0885924 0.0012468
2.43 -0.0885485 0.0012507
2.431 -0.0885049 0.0012541
2.432 -0.0884612 0.0012598
2.433 -0.0884176 0.0012625
2.434 -0.088374 0.0012664
2.435 -0.0883305 0.0012687
2.436 -0.088287 0.001274
2.437 -0.0882436 0.0012783
2.438 -0.0882002 0.0012821
2.439 -0.0881569 0.0012877
2.44 -0.0881136 0.0012892
2.441 -0.0880704 0.0012937
2.442 -0.0880272 0.0012976
2.443 -0.0879841 0.0013034
2.444 -0.087941 0.0013062
2.445 -0.0878979 0.0013107
2.446 -0.0878549 0.0013142
2.447 -0.087812 0.0013181
2.448 -0.087769 0.0013232
2.449 -0.0877262 0.0013259
2.45 -0.0876835 0.001329
2.451 -0.0876407 0.0013341
2.452 -0.0875979 0.001339
2.453 -0.0875553 0.0013416
2.454 -0.0875126 0.0013457
2.455 -0.0874701 0.0013502
2.456 -0.0874275 0.0013541
2.457 -0.0873851 0.0013586
2.458 -0.0873427 0.0013632
2.459 -0.0873003 0.0013666
2.46 -0.0872579 0.0013689
2.461 -0.0872156 0.0013736
2.462 -0.0871733 0.0013784
2.463 -0.0871311 0.0013808
2.464 -0.087089 0.001385
2.465 -0.0870468 0.0013901
2.466 -0.0870048 0.0013926
2.467 -0.0869627 0.0013982
2.468 -0.0869207 0.0014016
2.469 -0.0868788 0.0014044
2.47 -0.0868369 0.0014093
2.471 -0.086795 0.0014128
2.472 -0.0867533 0.0014163
2.473 -0.0867114 0.0014218
2.474 -0.0866698 0.0014259
2.475 -0.0866281 0.0014288
2.476 -0.0865864 0.0014336
2.477 -0.0865448 0.0014361
2.478 -0.0865033 0.0014397
2.479 -0.0864618 0.0014444
2.48 -0.0864203 0.0014493
2.481 -0.0863789 0.0014527
2.482 -0.0863376 0.0014553
2.483 -0.0862962 0.0014598
2.484 -0.0862549 0.0014655
2.485 -0.0862136 0.0014694
2.486 -0.0861724 0.0014744
2.487 -0.0861312 0.0014771
2.488 -0.0860901 0.0014827
2.489 -0.086049 0.0014838
2.49 -0.086008 0.0014866
2.491 -0.085967 0.0014916
2.492 -0.0859261 0.0014964
2.493 -0.0858852 0.0015006
2.494 -0.0858443 0.0015034
2.495 -0.0858034 0.0015075
2.496 -0.0857627 0.0015104
2.497 -0.0857219 0.0015157
2.498 -0.0856812 0.0015207
2.499 -0.0856405 0.0015244
2.5 -0.0855999 0.0015273
&
@target G0.S3
@type xydy
1.5 -0.3811267 0.0366167
1.501 -0.3817007 0.0354371
1.502 -0.382214 0.0343834
1.503 -0.3826666 0.0332078
1.504 -0.383059 0.0321107
1.505 -0.3833914 0.0310061
1.506 -0.3836644 0.0299051
1.507 -0.3838785 0.0288493
1.508 -0.3840343 0.0278575
1.509 -0.3841322 0.0267717
1.51 -0.384173 0.0258733
1.511 -0.3841574 0.0249139
1.512 -0.3840862 0.0239756
1.513 -0.3839603 0.023013
1.514 -0.3837803 0.0221109
1.515 -0.3835474 0.0212338
1.516 -0.3832623 0.020359
1.517 -0.382926 0.0195275
1.518 -0.3825396 0.0187308
1.519 -0.382104 0.0179577
1.52 -0.3816204 0.0171763
1.521 -0.3810898 0.0164424
1.522 -0.3805134 0.01573
1.523 -0.3798922 0.0150099
1.524 -0.3792275 0.0143438
1.525 -0.3785202 0.0137023
1.526 -0.3777717 0.0130453
1.527 -0.3769832 0.0124179
1.528 -0.3761558 0.0118485
1.529 -0.3752908 0.0112499
1.53 -0.3743892 0.0107101
1.531 -0.3734523 0.0101994
1.532 -0.3724815 0.0096845
1.533 -0.3714776 0.0091642
1.534 -0.3704422 0.0086912
1.535 -0.3693763 0.0082309
1.536 -0.3682811 0.0077943
1.537 -0.3671578 0.0073772
1.538 -0.3660076 0.0069444
1.539 -0.3648315 0.0065685
1.54 -0.3636309 0.0062076
1.541 -0.3624066 0.0058289
1.542 -0.36116 0.0055041
1.543 -0.359892 0.0051618
1.544 -0.3586038 0.0048552
1.545 -0.3572964 0.0045552
1.546 -0.3559709 0.0042676
1.547 -0.3546282 0.0039946
1.548 -0.3532694 0.0037408
1.549 -0.3518954 0.0034835
1.55 -0.3505073 0.0032511
1.551 -0.3491059 0.0030334
1.552 -0.3476923 0.0028165
1.553 -0.3462671 0.0026162
1.554 -0.3448313 0.0024222
1.555 -0.3433858 0.0022528
1.556 -0.3419314 0.0020713
1.557 -0.3404689 0.0019107
1.558 -0.3389991 0.0017594
1.559 -0.3375227 0.0016076
1.56 -0.3360404 0.0014854
1.561 -0.3345531 0.0013491
1.562 -0.3330613 0.0012238
1.563 -0.3315657 0.0011204
1.564 -0.3300671 0.0010168
1.565 -0.3285658 0.0009621
1.566 -0.3270627 0.0009403
1.567 -0.3255583 0.0008719
1.568 -0.3240531 0.0008573
1.569 -0.3225476 0.0008184
1.57 -0.3210426 0.0007986
1.571 -0.3195383 0.0008169
1.572 -0.3180352 0.0008189
1.573 -0.3165339 0.0008438
1.574 -0.3150348 0.0008572
1.575 -0.3135383 0.0008721
1.576 -0.3120448 0.000861
1.577 -0.3105547 0.000872
1.578 -0.3090684 0.0008651
1.579 -0.3075862 0.0008741
1.58 -0.3061086 0.0008752
1.581 -0.3046357 0.0008711
1.582 -0.3031678 0.0008645
1.583 -0.3017054 0.0008764
1.584 -0.3002487 0.0008686
1.585 -0.2987979 0.0008547
1.586 -0.2973535 0.0008496
1.587 -0.2959153 0.0008436
1.588 -0.2944839 0.0008349
1.589 -0.2930593 0.0008217
1.59 -0.2916419 0.0008236
1.591 -0.2902316 0.0008065
1.592 -0.2888289 0.0008048
1.593 -0.2874338 0.0007927
1.594 -0.2860465 0.0007734
1.595 -0.2846672 0.0007681
1.596 -0.2832959 0.0007585
1.597 -0.2819329 0.0007387
1.598 -0.2805781 0.0007348
1.599 -0.2792319 0.0007132
1.6 -0.2778941 0.0007013
1.601 -0.276565 0.0006922
1.602 -0.2752446 0.0006838
1.603 -0.273933 0.0006605
1.604 -0.2726304 0.0006523
1.605 -0.2713366 0.0006381
1.606 -0.2700519 0.0006224
1.607 -0.2687762 0.0006152
1.608 -0.2675097 0.0006039
1.609 -0.2662523 0.0005899
1.61 -0.2650041 0.000566
1.611 -0.2637651 0.0005535
1.612 -0.2625354 0.0005338
1.613 -0.261315 0.0005264
1.614 -0.2601038 0.0005209
1.615 -0.2589019 0.0005187
1.616 -0.2577093 0.0005077
1.617 -0.256526 0.0005253
1.618 -0.2553521 0.0005154
1.619 -0.2541874 0.0005096
1.62 -0.253032 0.0005107
1.621 -0.2518859 0.0005119
1.622 -0.250749 0.0005131
1.623 -0.2496215 0.0005123
1.624 -0.2485031 0.000502
1.625 -0.2473938 0.000505
1.626 -0.2462939 0.0005176
1.627 -0.245203 0.0004953
1.628 -0.2441213 0.0004954
1.629 -0.2430486 0.000499
1.63 -0.241985 0.0005062
1.631 -0.2409304 0.0004962
1.632 -0.2398847 0.0004965
1.633 -0.2388479 0.000485
1.634 -0.2378201 0.0004912
1.635 -0.2368011 0.0004839
1.636 -0.2357908 0.000492
1.637 -0.2347894 0.0004847
1.638 -0.2337965 0.0004798
1.639 -0.2328124 0.0004871
1.64 -0.2318368 0.0004809
1.641 -0.2308698 0.0004872
1.642 -0.2299112 0.0004763
1.643 -0.2289611 0.0004761
1.644 -0.2280194 0.0004813
1.645 -0.227086 0.0004784
1.646 -0.2261608 0.0004834
1.647 -0.2252439 0.0004914
1.648 -0.2243351 0.0004882
1.649 -0.2234344 0.0004943
1.65 -0.2225416 0.0004941
1.651 -0.2216569 0.0005008
1.652 -0.2207801 0.0005073
1.653 -0.2199111 0.0005011
1.654 -0.2190499 0.0005028
1.655 -0.2181964 0.0005055
1.656 -0.2173506 0.0005096
1.657 -0.2165124 0.0005116
1.658 -0.2156818 0.0005097
1.659 -0.2148586 0.0005122
1.66 -0.2140428 0.0005073
1.661 -0.2132345 0.0005045
1.662 -0.2124333 0.0005052
1.663 -0.2116394 0.0005052
1.664 -0.2108527 0.0005074
1.665 -0.2100731 0.0005051
1.666 -0.2093005 0.0005095
1.667 -0.2085349 0.0004996
1.668 -0.2077763 0.0004992
1.669 -0.2070244 0.0004988
1.67 -0.2062794 0.0005006
1.671 -0.2055412 0.0004939
1.672 -0.2048096 0.0004932
1.673 -0.2040846 0.0004919
1.674 -0.2033662 0.0004857
1.675 -0.2026543 0.0004851
1.676 -0.2019488 0.0004756
1.677 -0.2012497 0.0004784
1.678 -0.200557 0.0004739
1.679 -0.1998704 0.0004749
1.68 -0.19919 0.0004652
1.681 -0.1985159 0.0004638
1.682 -0.1978478 0.0004636
1.683 -0.1971857 0.0004567
1.684 -0.1965296 0.0004526
1.685 -0.1958794 0.0004514
1.686 -0.1952351 0.0004454
1.687 -0.1945965 0.0004436
1.688 -0.1939637 0.0004364
1.689 -0.1933366 0.0004291
1.69 -0.1927151 0.0004326
1.691 -0.1920992 0.0004218
1.692 -0.1914888 0.0004151
1.693 -0.1908839 0.0004149
1.694 -0.1902844 0.0004092
1.695 -0.1896904 0.0004043
1.696 -0.1891015 0.0003995
1.697 -0.188518 0.0003913
1.698 -0.1879396 0.0003941
1.699 -0.1873665 0.0003862
1.7 -0.1867984 0.0003785
1.701 -0.1862353 0.0003786
1.702 -0.1856773 0.0003759
1.703 -0.1851242 0.0003656
1.704 -0.184576 0.0003642
1.705 -0.1840328 0.000363
1.706 -0.1834942 0.000352
1.707 -0.1829605 0.0003496
1.708 -0.1824315 0.000346
1.709 -0.1819071 0.0003376
1.71 -0.1813873 0.0003525
1.711 -0.1808722 0.0003397
1.712 -0.1803615 0.0003407
1.713 -0.1798554 0.0003379
1.714 -0.1793537 0.0003385
1.715 -0.1788564 0.0003242
1.716 -0.1783634 0.0003311
1.717 -0.1778747 0.0003296
1.718 -0.1773903 0.0003208
1.719 -0.1769101 0.0003329
1.72 -0.1764341 0.0003257
1.721 -0.1759622 0.0003115
1.722 -0.1754945 0.0003206
1.723 -0.1750307 0.0003208
1.724 -0.1745711 0.0003233
1.725 -0.1741154 0.0003212
1.726 -0.1736636 0.0003199
1.727 -0.1732156 0.0003194
1.728 -0.1727716 0.000313
1.729 -0.1723313 0.0003139
1.73 -0.1718948 0.000313
1.731 -0.1714621 0.0003181
1.732 -0.1710331 0.000309
1.733 -0.1706077 0.000315
1.734 -0.170186 0.0003077
1.735 -0.1697679 0.0003135
1.736 -0.1693533 0.000303
1.737 -0.1689422 0.0003032
1.738 -0.1685346 0.0003066
1.739 -0.1681305 0.0003064
1.74 -0.1677298 0.0003159
1.741 -0.1673324 0.0002995
1.742 -0.1669384 0.000304
1.743 -0.1665478 0.0003065
1.744 -0.1661604 0.0003026
1.745 -0.1657762 0.0003148
1.746 -0.1653953 0.0003163
1.747 -0.1650175 0.0003038
1.748 -0.1646429 0.0003051
1.749 -0.1642714 0.0003085
1.75 -0.1639031 0.0003103
1.751 -0.1635377 0.0003036
1.752 -0.1631754 0.0003113
1.753 -0.1628161 0.0003086
1.754 -0.1624598 0.0003017
1.755 -0.1621063 0.0003013
1.756 -0.1617559 0.0002981
1.757 -0.1614082 0.0002917
1.758 -0.1610634 0.0003001
1.759 -0.1607215 0.0003044
1.76 -0.1603824 0.0002989
1.761 -0.1600459 0.0003058
1.762 -0.1597123 0.0003078
1.763 -0.1593813 0.0002977
1.764 -0.159053 0.0003028
1.765 -0.1587275 0.0003095
1.766 -0.1584046 0.0003067
1.767 -0.1580841 0.0003119
1.768 -0.1577664 0.0003149
1.769 -0.1574512 0.0003176
1.77 -0.1571384 0.0003187
1.771 -0.1568283 0.0003188
1.772 -0.1565206 0.0003257
1.773 -0.1562153 0.0003225
1.774 -0.1559126 0.0003275
1.775 -0.1556122 0.0003307
1.776 -0.1553142 0.0003322
1.777 -0.1550185 0.0003321
1.778 -0.1547251 0.0003392
1.779 -0.1544341 0.0003408
1.78 -0.1541454 0.0003399
1.781 -0.153859 0.0003432
1.782 -0.1535748 0.0003454
1.783 -0.1532928 0.0003482
1.784 -0.153013 0.0003545
1.785 -0.1527355 0.0003513
1.786 -0.15246 0.0003508
1.787 -0.1521868 0.0003582
1.788 -0.1519156 0.0003567
1.789 -0.1516466 0.0003577
1.79 -0.1513796 0.0003623
1.791 -0.1511147 0.0003688
1.792 -0.1508518 0.0003638
1.793 -0.150591 0.0003671
1.794 -0.1503322 0.0003716
1.795 -0.1500753 0.0003743
1.796 -0.1498203 0.0003736
1.797 -0.1495674 0.0003693
1.798 -0.1493163 0.000374
1.799 -0.1490672 0.0003735
1.8 -0.14882 0.0003706
1.801 -0.1485746 0.0003833
1.802 -0.1483311 0.0003788
1.803 -0.1480894 0.0003793
1.804 -0.1478495 0.000382
1.805 -0.1476115 0.0003819
1.806 -0.1473752 0.0003785
1.807 -0.1471407 0.0003853
1.808 -0.1469079 0.0003866
1.809 -0.1466768 0.0003803
1.81 -0.1464476 0.0003817
1.811 -0.1462199 0.0003831
1.812 -0.145994 0.0003881
1.813 -0.1457697 0.0003839
1.814 -0.145547 0.00038
1.815 -0.145326 0.0003894
1.816 -0.1451067 0.0003849
1.817 -0.1448889 0.0003885
1.818 -0.1446727 0.0003894
1.819 -0.1444581 0.0003836
1.82 -0.1442452 0.0003872
1.821 -0.1440337 0.0003906
1.822 -0.1438237 0.0003828
1.823 -0.1436152 0.0003861
1.824 -0.1434083 0.0003883
1.825 -0.1432028 0.0003899
1.826 -0.1429989 0.0003862
1.827 -0.1427963 0.0003804
1.828 -0.1425953 0.0003912
1.829 -0.1423957 0.0003852
1.83 -0.1421975 0.000387
1.831 -0.1420007 0.0003818
1.832 -0.1418052 0.0003825
1.833 -0.1416112 0.0003882
1.834 -0.1414186 0.0003773
1.835 -0.1412273 0.0003835
1.836 -0.1410373 0.0003832
1.837 -0.1408487 0.0003774
1.838 -0.1406614 0.0003777
1.839 -0.1404754 0.0003755
1.84 -0.1402907 0.0003787
1.841 -0.1401072 0.0003793
1.842 -0.1399251 0.0003756
1.843 -0.1397443 0.0003717
1.844 -0.1395645 0.0003763
1.845 -0.1393862 0.0003713
1.846 -0.1392089 0.0003714
1.847 -0.139033 0.0003624
1.848 -0.1388582 0.0003653
1.849 -0.1386847 0.0003639
1.85 -0.1385123 0.0003626
1.851 -0.138341 0.0003597
1.852 -0.138171 0.0003573
1.853 -0.1380021 0.0003622
1.854 -0.1378343 0.0003635
1.855 -0.1376676 0.0003617
1.856 -0.1375021 0.0003581
1.857 -0.1373376 0.0003727
1.858 -0.1371744 0.0003701
1.859 -0.1370121 0.0003688
1.86 -0.136851 0.0003614
1.861 -0.1366908 0.0003681
1.862 -0.1365318 0.0003697
1.863 -0.1363738 0.0003736
1.864 -0.1362169 0.0003702
1.865 -0.1360609 0.0003769
1.866 -0.1359061 0.0003778
1.867 -0.1357522 0.0003721
1.868 -0.1355993 0.0003812
1.869 -0.1354474 0.0003762
1.87 -0.1352965 0.0003794
1.871 -0.1351466 0.000382
1.872 -0.1349976 0.0003842
1.873 -0.1348497 0.0003871
1.874 -0.1347026 0.000385
1.875 -0.1345565 0.0003811
1.876 -0.1344113 0.0003885
1.877 -0.134267 0.0003849
1.878 -0.1341238 0.0003837
1.879 -0.1339813 0.0003873
1.88 -0.1338398 0.0003943
1.881 -0.1336992 0.0003894
1.882 -0.1335594 0.0003935
1.883 -0.1334205 0.0004002
1.884 -0.1332826 0.0003918
1.885 -0.1331454 0.0004097
1.886 -0.1330091 0.0003901
1.887 -0.1328737 0.0003986
1.888 -0.132739 0.0004063
1.889 -0.1326053 0.000404
1.89 -0.1324723 0.0004049
1.891 -0.1323402 0.0004118
1.892 -0.132209 0.0004089
1.893 -0.1320785 0.0004152
1.894 -0.1319487 0.0004112
1.895 -0.1318198 0.0004067
1.896 -0.1316916 0.0004206
1.897 -0.1315642 0.0004143
1.898 -0.1314376 0.0004229
1.899 -0.1313118 0.0004328
1.9 -0.1311867 0.0004414
1.901 -0.1310624 0.0004455
1.902 -0.1309388 0.0004479
1.903 -0.1308159 0.0004543
1.904 -0.1306938 0.0004685
1.905 -0.1305724 0.0004682
1.906 -0.1304517 0.0004724
1.907 -0.1303317 0.0004808
1.908 -0.1302124 0.000484
1.909 -0.1300938 0.0004946
1.91 -0.129976 0.0005021
1.911 -0.1298587 0.0005088
1.912 -0.1297422 0.0005141
1.913 -0.1296263 0.0005253
1.914 -0.1295112 0.0005321
1.915 -0.1293966 0.000538
1.916 -0.1292828 0.0005403
1.917 -0.1291696 0.0005518
1.918 -0.129057 0.0005595
1.919 -0.1289451 0.0005652
1.92 -0.1288338 0.0005742
1.921 -0.1287231 0.0005892
1.922 -0.1286131 0.0005856
1.923 -0.1285037 0.0005984
1.924 -0.1283948 0.0005999
1.925 -0.1282867 0.0006097
1.926 -0.128179 0.0006193
1.927 -0.1280721 0.000632
1.928 -0.1279656 0.0006319
1.929 -0.1278598 0.0006447
1.93 -0.1277546 0.0006465
1.931 -0.1276499 0.0006577
1.932 -0.1275459 0.00066
1.933 -0.1274423 0.0006749
1.934 -0.1273393 0.0006794
1.935 -0.127237 0.0006861
1.936 -0.1271351 0.0007023
1.937 -0.1270338 0.0007093
1.938 -0.1269331 0.0007146
1.939 -0.1268328 0.0007255
1.94 -0.1267331 0.0007333
1.941 -0.1266341 0.0007385
1.942 -0.1265354 0.000746
1.943 -0.1264373 0.0007592
1.944 -0.1263397 0.0007636
1.945 -0.1262426 0.0007737
1.946 -0.1261461 0.0007834
1.947 -0.12605 0.000793
1.948 -0.1259545 0.0007997
1.949 -0.1258594 0.0007993
1.95 -0.1257648 0.0008153
1.951 -0.1256707 0.0008244
1.952 -0.1255771 0.0008292
1.953 -0.1254841 0.0008384
1.954 -0.1253913 0.0008462
1.955 -0.1252992 0.0008575
1.956 -0.1252075 0.0008689
1.957 -0.1251163 0.0008835
1.958 -0.1250254 0.0008795
1.959 -0.1249351 0.0008892
1.96 -0.1248452 0.0009043
1.961 -0.1247558 0.0009081
1.962 -0.1246668 0.0009197
1.963 -0.1245783 0.0009264
1.964 -0.1244901 0.000935
1.965 -0.1244025 0.0009491
1.966 -0.1243152 0.0009534
1.967 -0.1242285 0.0009645
1.968 -0.1241421 0.0009692
1.969 -0.124056 0.0009827
1.97 -0.1239705 0.0009985
1.971 -0.1238853 0.001005
1.972 -0.1238006 0.0010123
1.973 -0.1237163 0.0010167
1.974 -0.1236323 0.0010337
1.975 -0.1235488 0.0010368
1.976 -0.1234656 0.0010515
1.977 -0.1233829 0.00106
1.978 -0.1233005 0.0010659
1.979 -0.1232186 0.0010788
1.98 -0.1231369 0.0010868
1.981 -0.1230558 0.0010986
1.982 -0.122975 0.001105
1.983 -0.1228945 0.0011213
1.984 -0.1228144 0.0011272
1.985 -0.1227346 0.0011368
1.986 -0.1226554 0.0011444
1.987 -0.1225763 0.0011548
1.988 -0.1224977 0.0011691
1.989 -0.1224194 0.0011779
1.99 -0.1223415 0.0011857
1.991 -0.1222639 0.0011935
1.992 -0.1221866 0.0012062
1.993 -0.1221098 0.0012166
1.994 -0.1220332 0.0012362
1.995 -0.121957 0.001238
1.996 -0.1218811 0.0012404
1.997 -0.1218056 0.0012542
1.998 -0.1217303 0.0012674
1.999 -0.1216555 0.0012773
2 -0.1215809 0.0012822
2.001 -0.1215067 0.0012959
2.002 -0.1214327 0.0013047
2.003 -0.1213591 0.0013124
2.004 -0.1212858 0.0013282
2.005 -0.1212129 0.0013351
2.006 -0.1211402 0.0013495
2.007 -0.1210678 0.0013618
2.008 -0.1209957 0.0013663
2.009 -0.120924 0.0013816
2.01 -0.1208526 0.0013874
2.011 -0.1207813 0.0013995
2.012 -0.1207105 0.0014185
2.013 -0.1206399 0.001422
2.014 -0.1205696 0.0014343
2.015 -0.1204996 0.0014424
2.016 -0.1204299 0.0014585
2.017 -0.1203604 0.001467
2.018 -0.1202913 0.0014734
2.019 -0.1202224 0.0014827
2.02 -0.1201538 0.0014997
2.021 -0.1200855 0.0015119
2.022 -0.1200174 0.0015111
2.023 -0.1199496 0.0015266
2.024 -0.1198821 0.0015379
2.025 -0.1198149 0.0015481
2.026 -0.1197479 0.0015593
2.027 -0.1196811 0.0015695
2.028 -0.1196147 0.001586
2.029 -0.1195485 0.0015901
2.03 -0.1194825 0.0016038
2.031 -0.1194167 0.0016125
2.032 -0.1193513 0.0016208
2.033 -0.1192861 0.0016377
2.034 -0.1192211 0.0016452
2.035 -0.1191564 0.0016516
2.036 -0.1190919 0.0016704
2.037 -0.1190277 0.0016793
2.038 -0.1189636 0.001689
2.039 -0.1188999 0.0017021
2.04 -0.1188364 0.0017076
2.041 -0.118773 0.0017224
2.042 -0.11871 0.0017363
2.043 -0.1186472 0.0017469
2.044 -0.1185846 0.0017525
2.045 -0.1185222 0.0017735
2.046 -0.11846 0.0017792
2.047 -0.1183981 0.0017944
2.048 -0.1183363 0.0018024
2.049 -0.1182749 0.0018122
2.05 -0.1182136 0.0018302
2.051 -0.1181525 0.0018321
2.052 -0.1180917 0.001841
2.053 -0.118031 0.0018566
2.054 -0.1179706 0.0018633
2.055 -0.1179103 0.0018789
2.056 -0.1178503 0.0018866
2.057 -0.1177905 0.0018987
2.058 -0.1177309 0.0019124
2.059 -0.1176714 0.0019227
2.06 -0.1176123 0.0019377
2.061 -0.1175532 0.0019507
2.062 -0.1174944 0.0019561
2.063 -0.1174357 0.0019708
2.064 -0.1173774 0.0019822
2.065 -0.1173191 0.0019961
2.066 -0.117261 0.0020064
2.067 -0.1172032 0.002014
2.068 -0.1171455 0.0020282
2.069 -0.1170881 0.0020375
2.07 -0.1170308 0.0020486
2.071 -0.1169736 0.0020623
2.072 -0.1169167 0.0020726
2.073 -0.1168599 0.0020866
2.074 -0.1168034 0.0021013
2.075 -0.1167469 0.0021095
2.076 -0.1166908 0.0021174
2.077 -0.1166347 0.0021302
2.078 -0.1165788 0.0021487
2.079 -0.1165231 0.0021582
2.08 -0.1164676 0.002165
2.081 -0.1164122 0.0021769
2.082 -0.116357 0.0021905
2.083 -0.1163019 0.0021999
2.084 -0.1162471 0.0022166
2.085 -0.1161924 0.0022225
2.086 -0.1161378 0.0022389
2.087 -0.1160835 0.0022495
2.088 -0.1160292 0.0022673
2.089 -0.1159751 0.0022759
2.09 -0.1159213 0.0022838
2.091 -0.1158675 0.0022984
2.092 -0.115814 0.0023123
2.093 -0.1157605 0.0023235
2.094 -0.1157072 0.0023316
2.095 -0.115654 0.0023378
2.096 -0.1156011 0.0023528
2.097 -0.1155482 0.0023588
2.098 -0.1154956 0.0023736
2.099 -0.1154429 0.0023865
2.1 -0.1153906 0.0023992
2.101 -0.1153383 0.0024147
2.102 -0.1152862 0.0024229
2.103 -0.1152343 0.0024385
2.104 -0.1151825 0.00245
2.105 -0.1151307 0.0024667
2.106 -0.1150792 0.0024745
2.107 -0.1150277 0.0024875
2.108 -0.1149765 0.0025011
2.109 -0.1149253 0.0025079
2.11 -0.1148743 0.0025157
2.111 -0.1148235 0.0025373
2.112 -0.1147727 0.0025478
2.113 -0.1147222 0.0025603
2.114 -0.1146716 0.0025706
2.115 -0.1146213 0.0025818
2.116 -0.114571 0.002596
2.117 -0.1145209 0.0026047
2.118 -0.114471 0.002617
2.119 -0.1144212 0.0026236
2.12 -0.1143715 0.0026475
2.121 -0.1143219 0.0026507
2.122 -0.1142723 0.0026664
2.123 -0.114223 0.0026713
2.124 -0.1141738 0.0026977
2.125 -0.1141247 0.0026963
2.126 -0.1140756 0.0027137
2.127 -0.1140267 0.0027289
2.128 -0.1139779 0.002733
2.129 -0.1139293 0.0027509
2.13 -0.1138809 0.0027631
2.131 -0.1138324 0.0027742
2.132 -0.1137841 0.0027806
2.133 -0.1137359 0.002799
2.134 -0.1136878 0.0028077
2.135 -0.1136398 0.0028192
2.136 -0.113592 0.0028319
2.137 -0.1135442 0.0028406
2.138 -0.1134966 0.00285
2.139 -0.113449 0.0028769
2.14 -0.1134016 0.002878
2.141 -0.1133542 0.0028992
2.142 -0.113307 0.0029032
2.143 -0.1132599 0.0029257
2.144 -0.1132129 0.002928
2.145 -0.1131659 0.0029425
2.146 -0.1131191 0.0029572
2.147 -0.1130724 0.0029657
2.148 -0.1130257 0.0029807
2.149 -0.1129792 0.0029902
2.15 -0.1129329 0.003006
2.151 -0.1128865 0.0030106
2.152 -0.1128402 0.0030254
2.153 -0.1127941 0.0030394
2.154 -0.1127481 0.0030534
2.155 -0.1127021 0.0030614
2.156 -0.1126564 0.0030754
2.157 -0.1126106 0.0030887
2.158 -0.1125649 0.0031012
2.159 -0.1125193 0.0031132
2.16 -0.1124738 0.0031309
2.161 -0.1124284 0.0031416
2.162 -0.1123831 0.0031492
2.163 -0.1123379 0.0031654
2.164 -0.1122928 0.0031753
2.165 -0.1122477 0.0031859
2.166 -0.1122028 0.0032
2.167 -0.1121579 0.0032191
2.168 -0.1121131 0.0032223
2.169 -0.1120684 0.0032396
2.17 -0.1120238 0.0032504
2.171 -0.1119793 0.003259
2.172 -0.1119348 0.0032699
2.173 -0.1118904 0.0032822
2.174 -0.1118461 0.0032945
2.175 -0.1118019 0.0033157
2.176 -0.1117578 0.0033235
2.177 -0.1117137 0.0033365
2.178 -0.1116697 0.0033485
2.179 -0.1116259 0.0033575
2.18 -0.111582 0.003368
2.181 -0.1115383 0.0033878
2.182 -0.1114946 0.0033929
2.183 -0.111451 0.0034059
2.184 -0.1114075 0.0034232
2.185 -0.1113641 0.0034319
2.186 -0.1113207 0.0034375
2.187 -0.1112774 0.0034638
2.188 -0.1112341 0.0034605
2.189 -0.111191 0.00348
2.19 -0.1111479 0.0034943
2.191 -0.111105 0.0035043
2.192 -0.111062 0.0035134
2.193 -0.1110191 0.0035259
2.194 -0.1109763 0.0035399
2.195 -0.1109336 0.0035541
2.196 -0.1108909 0.0035691
2.197 -0.1108483 0.0035781
2.198 -0.1108057 0.0035906
2.199 -0.1107633 0.0036001
2.2 -0.1107209 0.003616
2.201 -0.1106786 0.0036201
2.202 -0.1106363 0.0036339
2.203 -0.1105941 0.0036504
2.204 -0.110552 0.0036573
2.205 -0.1105099 0.0036756
2.206 -0.1104679 0.0036847
2.207 -0.110426 0.0037005
2.208 -0.110384 0.0037088
2.209 -0.1103422 0.0037212
2.21 -0.1103005 0.0037343
2.211 -0.1102587 0.003752
2.212 -0.1102171 0.0037587
2.213 -0.1101755 0.00377
2.214 -0.110134 0.0037843
2.215 -0.1100925 0.0038024
2.216 -0.1100512 0.0038064
2.217 -0.1100097 0.0038257
2.218 -0.1099684 0.0038293
2.219 -0.1099272 0.0038462
2.22 -0.1098861 0.0038588
2.221 -0.1098449 0.0038617
2.222 -0.1098038 0.0038815
2.223 -0.1097628 0.0038878
2.224 -0.1097219 0.0039007
2.225 -0.1096809 0.0039158
2.226 -0.1096401 0.003934
2.227 -0.1095993 0.0039395
2.228 -0.1095586 0.0039553
2.229 -0.1095178 0.0039661
2.23 -0.1094771 0.0039698
2.231 -0.1094366 0.0039933
2.232 -0.1093961 0.0040046
2.233 -0.1093556 0.00402
2.234 -0.1093151 0.0040266
2.235 -0.1092747 0.0040416
2.236 -0.1092344 0.004039
2.237 -0.1091941 0.0040609
2.238 -0.1091539 0.0040811
2.239 -0.1091136 0.0040901
2.24 -0.1090735 0.0040923
2.241 -0.1090334 0.0041104
2.242 -0.1089933 0.0041223
2.243 -0.1089534 0.0041393
2.244 -0.1089133 0.0041546
2.245 -0.1088734 0.004165
2.246 -0.1088336 0.0041647
2.247 -0.1087938 0.004186
2.248 -0.108754 0.0042009
2.249 -0.1087143 0.0042073
2.25 -0.1086746 0.0042205
2.251 -0.1086349 0.0042321
2.252 -0.1085954 0.0042416
2.253 -0.1085558 0.0042482
2.254 -0.1085163 0.0042691
2.255 -0.1084768 0.0042842
2.256 -0.1084373 0.0042821
2.257 -0.1083979 0.0043023
2.258 -0.1083586 0.0043095
2.259 -0.1083193 0.004332
2.26 -0.1082801 0.0043332
2.261 -0.1082408 0.0043497
2.262 -0.1082017 0.0043604
2.263 -0.1081624 0.0043633
2.264 -0.1081233 0.0043907
2.265 -0.1080843 0.0043913
2.266 -0.1080453 0.0044065
2.267 -0.1080063 0.0044131
2.268 -0.1079674 0.0044263
2.269 -0.1079284 0.0044394
2.27 -0.1078895 0.0044566
2.271 -0.1078507 0.0044671
2.272 -0.1078119 0.0044809
2.273 -0.1077732 0.0044901
2.274 -0.1077344 0.004501
2.275 -0.1076957 0.0045059
2.276 -0.1076571 0.0045273
2.277 -0.1076184 0.0045461
2.278 -0.1075799 0.0045408
2.279 -0.1075413 0.0045606
2.28 -0.1075028 0.0045709
2.281 -0.1074644 0.0045801
2.282 -0.1074259 0.0045869
2.283 -0.1073875 0.0046084
2.284 -0.1073492 0.0046134
2.285 -0.1073108 0.0046263
2.286 -0.1072724 0.0046417
2.287 -0.1072341 0.0046588
2.288 -0.1071959 0.0046696
2.289 -0.1071577 0.0046805
2.29 -0.1071195 0.0046894
2.291 -0.1070814 0.0047016
2.292 -0.1070433 0.004712
2.293 -0.1070052 0.0047235
2.294 -0.1069671 0.0047322
2.295 -0.1069291 0.0047519
2.296 -0.1068911 0.0047523
2.297 -0.1068532 0.0047703
2.298 -0.1068152 0.004785
2.299 -0.1067773 0.0047946
2.3 -0.1067395 0.0048102
2.301 -0.1067016 0.0048136
2.302 -0.1066637 0.004823
2.303 -0.106626 0.0048416
2.304 -0.1065882 0.0048491
2.305 -0.1065505 0.0048561
2.306 -0.1065128 0.0048701
2.307 -0.1064752 0.0048843
2.308 -0.1064375 0.0048938
2.309 -0.1063999 0.0049057
2.31 -0.1063623 0.0049109
2.311 -0.1063247 0.0049271
2.312 -0.1062872 0.0049466
2.313 -0.1062497 0.0049528
2.314 -0.1062122 0.0049597
2.315 -0.1061747 0.0049725
2.316 -0.1061374 0.0049841
2.317 -0.1060999 0.0050009
2.318 -0.1060625 0.0050095
2.319 -0.1060252 0.0050195
2.32 -0.1059878 0.0050338
2.321 -0.1059506 0.0050397
2.322 -0.1059133 0.0050547
2.323 -0.1058761 0.0050678
2.324 -0.1058388 0.0050819
2.325 -0.1058016 0.0050902
2.326 -0.1057644 0.005095
2.327 -0.1057273 0.0051107
2.328 -0.1056901 0.0051159
2.329 -0.105653 0.0051333
2.33 -0.1056159 0.0051392
2.331 -0.1055789 0.0051561
2.332 -0.1055419 0.0051669
2.333 -0.1055049 0.0051779
2.334 -0.1054678 0.0051849
2.335 -0.1054309 0.0052072
2.336 -0.1053939 0.0052183
2.337 -0.105357 0.0052259
2.338 -0.1053201 0.0052325
2.339 -0.1052832 0.0052464
2.34 -0.1052463 0.0052629
2.341 -0.1052095 0.0052668
2.342 -0.1051726 0.0052805
2.343 -0.1051358 0.0052905
2.344 -0.1050991 0.0053118
2.345 -0.1050623 0.0053123
2.346 -0.1050255 0.0053143
2.347 -0.1049888 0.0053265
2.348 -0.1049522 0.0053423
2.349 -0.1049154 0.0053573
2.35 -0.1048788 0.0053704
2.351 -0.1048422 0.0053687
2.352 -0.1048056 0.0053843
2.353 -0.104769 0.0053979
2.354 -0.1047324 0.0054126
2.355 -0.1046958 0.0054243
2.356 -0.1046593 0.0054341
2.357 -0.1046227 0.0054364
2.358 -0.1045862 0.0054517
2.359 -0.1045498 0.0054612
2.36 -0.1045133 0.0054834
2.361 -0.1044768 0.005488
2.362 -0.1044404 0.0054928
2.363 -0.104404 0.005509
2.364 -0.1043676 0.0055177
2.365 -0.1043312 0.0055323
2.366 -0.1042948 0.0055351
2.367 -0.1042585 0.0055461
2.368 -0.1042222 0.005565
2.369 -0.1041858 0.0055701
2.37 -0.1041496 0.0055769
2.371 -0.1041133 0.0055926
2.372 -0.104077 0.0056072
2.373 -0.1040408 0.0056219
2.374 -0.1040046 0.0056245
2.375 -0.1039683 0.005637
2.376 -0.1039322 0.0056445
2.377 -0.103896 0.0056518
2.378 -0.1038598 0.0056661
2.379 -0.1038237 0.0056768
2.38 -0.1037875 0.0056924
2.381 -0.1037514 0.0057
2.382 -0.1037153 0.0057113
2.383 -0.1036792 0.0057179
2.384 -0.1036432 0.0057278
2.385 -0.1036071 0.0057399
2.386 -0.103571 0.0057511
2.387 -0.103535 0.0057659
2.388 -0.103499 0.0057646
2.389 -0.103463 0.0057852
2.39 -0.103427 0.0057922
2.391 -0.103391 0.0058016
2.392 -0.1033551 0.0058122
2.393 -0.1033192 0.0058194
2.394 -0.1032832 0.0058366
2.395 -0.1032473 0.0058447
2.396 -0.1032114 0.0058541
2.397 -0.1031756 0.0058698
2.398 -0.1031397 0.0058777
2.399 -0.1031038 0.0058872
2.4 -0.1030679 0.0059053
2.401 -0.1030321 0.0059036
2.402 -0.1029963 0.0059168
2.403 -0.1029605 0.0059284
2.404 -0.1029247 0.0059392
2.405 -0.1028889 0.005952
2.406 -0.1028531 0.0059578
2.407 -0.1028174 0.005981
2.408 -0.1027816 0.0059718
2.409 -0.1027459 0.005994
2.41 -0.1027102 0.0060003
2.411 -0.1026745 0.0060092
2.412 -0.1026387 0.0060219
2.413 -0.1026031 0.0060366
2.414 -0.1025675 0.0060438
2.415 -0.1025318 0.0060538
2.416 -0.1024961 0.0060594
2.417 -0.1024605 0.0060674
2.418 -0.1024249 0.006083
2.419 -0.1023893 0.0060916
2.42 -0.1023537 0.0061055
2.421 -0.1023181 0.0061017
2.422 -0.1022825 0.0061243
2.423 -0.1022469 0.0061257
2.424 -0.1022114 0.0061408
2.425 -0.1021758 0.0061521
2.426 -0.1021402 0.0061664
2.427 -0.1021048 0.0061674
2.428 -0.1020692 0.0061749
2.429 -0.1020337 0.0061887
2.43 -0.1019982 0.0062085
2.431 -0.1019628 0.0062142
2.432 -0.1019272 0.0062243
2.433 -0.1018918 0.006232
2.434 -0.1018563 0.0062456
2.435 -0.1018208 0.0062475
2.436 -0.1017855 0.0062485
2.437 -0.10175 0.0062699
2.438 -0.1017146 0.0062844
2.439 -0.1016792 0.0062938
2.44 -0.1016438 0.0063059
2.441 -0.1016084 0.0063029
2.442 -0.101573 0.0063172
2.443 -0.1015377 0.0063293
2.444 -0.1015023 0.0063418
2.445 -0.101467 0.0063454
2.446 -0.1014317 0.0063593
2.447 -0.1013964 0.0063688
2.448 -0.101361 0.0063694
2.449 -0.1013257 0.0063796
2.45 -0.1012904 0.0063976
2.451 -0.1012551 0.0064044
2.452 -0.1012199 0.0064072
2.453 -0.1011845 0.0064169
2.454 -0.1011493 0.0064384
2.455 -0.101114 0.0064263
2.456 -0.1010787 0.0064539
2.457 -0.1010436 0.0064608
2.458 -0.1010083 0.0064632
2.459 -0.1009731 0.0064747
2.46 -0.1009379 0.0064917
2.461 -0.1009027 0.0064976
2.462 -0.1008674 0.0065099
2.463 -0.1008323 0.0065159
2.464 -0.1007971 0.0065295
2.465 -0.100762 0.0065317
2.466 -0.1007267 0.0065469
2.467 -0.1006916 0.0065558
2.468 -0.1006564 0.0065567
2.469 -0.1006213 0.0065725
2.47 -0.1005862 0.0065834
2.471 -0.1005511 0.0065943
2.472 -0.1005159 0.0066033
2.473 -0.1004809 0.0066118
2.474 -0.1004457 0.0066234
2.475 -0.1004106 0.0066193
2.476 -0.1003755 0.0066304
2.477 -0.1003404 0.00665
2.478 -0.1003054 0.0066545
2.479 -0.1002703 0.0066661
2.48 -0.1002352 0.0066741
2.481 -0.1002002 0.0066868
2.482 -0.1001651 0.0066905
2.483 -0.1001301 0.006693
2.484 -0.1000951 0.0067123
2.485 -0.10006 0.0067196
2.486 -0.100025 0.0067398
2.487 -0.09999 0.0067365
2.488 -0.099955 0.0067413
2.489 -0.09992 0.0067575
2.49 -0.0998851 0.0067565
2.491 -0.09985 0.0067598
2.492 -0.0998151 0.0067879
2.493 -0.0997801 0.0067852
2.494 -0.0997452 0.006807
2.495 -0.0997101 0.0067975
2.496 -0.0996752 0.0068132
2.497 -0.0996403 0.0068208
2.498 -0.0996053 0.0068353
2.499 -0.0995705 0.0068547
2.5 -0.0995354 0.0068552
&


==> anc/plot-betafunction_err.agr <==
# Grace project file
#
@version 50124
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Jan 15 16:56:21 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 1.5, -0.55, 2.5, -0.05
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.366141, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "\f{Symbol}b"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "beta-function= -a dg/da"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format decimal
@    yaxis  ticklabel prec 1
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 1.1, 0.35
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden true
@    s0 type xydy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 2
@    s0 symbol pattern 1
@    s0 symbol fill color 2
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 2.0
@    s0 line color 2
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 2
@    s0 errorbar pattern 1
@    s0 errorbar size 0.030000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot-betafunction_err.agr"
@    s0 legend  "N\s\f{Symbol}t"
@    s1 hidden true
@    s1 type xydy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 3
@    s1 symbol pattern 1
@    s1 symbol fill color 3
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 2.0
@    s1 line color 3
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 3
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "plot-betafunction_err.agr"
@    s1 legend  "w\s0"
@    s2 hidden true
@    s2 type xydy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 2.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 0.030000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "plot-betafunction_err.agr"
@    s2 legend  "t\s0"
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 11
@    s3 symbol pattern 1
@    s3 symbol fill color 11
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 11
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 11
@    s3 errorbar pattern 1
@    s3 errorbar size 0.030000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "Cols 1:2:3"
@    s3 legend  "error"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 1
@    s4 symbol pattern 1
@    s4 symbol fill color 1
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 2.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 3
@    s4 line linewidth 2.0
@    s4 line color 1
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 1
@    s4 errorbar pattern 1
@    s4 errorbar size 0.370000
@    s4 errorbar linewidth 2.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 2.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "plot-betafunction_err.agr"
@    s4 legend  "perturb."
@target G0.S0
@type xydy
1.5 -0.287895 0.0490775
1.501 -0.2861826 0.0480701
1.502 -0.2844964 0.0469998
1.503 -0.2828357 0.0461803
1.504 -0.2811999 0.0451523
1.505 -0.2795885 0.0443153
1.506 -0.278001 0.0431175
1.507 -0.2764367 0.0422248
1.508 -0.274895 0.0414651
1.509 -0.2733757 0.0404568
1.51 -0.2718781 0.0393904
1.511 -0.2704017 0.0386328
1.512 -0.2689463 0.0378661
1.513 -0.2675111 0.0369658
1.514 -0.2660958 0.036359
1.515 -0.2647001 0.0354075
1.516 -0.2633235 0.0347823
1.517 -0.2619655 0.034114
1.518 -0.2606259 0.0331896
1.519 -0.2593042 0.0325162
1.52 -0.2580001 0.0320155
1.521 -0.2567132 0.0312827
1.522 -0.2554431 0.0308248
1.523 -0.2541896 0.0298706
1.524 -0.2529522 0.0292829
1.525 -0.2517308 0.0286785
1.526 -0.2505249 0.0280227
1.527 -0.2493343 0.0274241
1.528 -0.2481586 0.0269405
1.529 -0.2469978 0.0262777
1.53 -0.2458512 0.0258845
1.531 -0.2447187 0.0252168
1.532 -0.2436003 0.0247232
1.533 -0.2424954 0.0242308
1.534 -0.2414038 0.0236485
1.535 -0.2403254 0.0231388
1.536 -0.2392598 0.0227874
1.537 -0.238207 0.0222281
1.538 -0.2371665 0.0217589
1.539 -0.2361382 0.0213974
1.54 -0.235122 0.0208232
1.541 -0.2341174 0.0204542
1.542 -0.2331244 0.0200106
1.543 -0.2321428 0.0196312
1.544 -0.2311724 0.0192073
1.545 -0.2302129 0.0187321
1.546 -0.2292643 0.018364
1.547 -0.2283261 0.0179728
1.548 -0.2273984 0.0175831
1.549 -0.226481 0.0172865
1.55 -0.2255737 0.0169153
1.551 -0.2246762 0.0165127
1.552 -0.2237886 0.0161915
1.553 -0.2229105 0.0158313
1.554 -0.2220418 0.0155716
1.555 -0.2211824 0.0151397
1.556 -0.2203321 0.0148523
1.557 -0.2194909 0.014543
1.558 -0.2186584 0.0142355
1.559 -0.2178346 0.0139506
1.56 -0.2170194 0.0136495
1.561 -0.2162126 0.0133005
1.562 -0.2154142 0.0130438
1.563 -0.2146238 0.0127958
1.564 -0.2138415 0.0125123
1.565 -0.2130671 0.0123131
1.566 -0.2123006 0.012011
1.567 -0.2115417 0.0117107
1.568 -0.2107904 0.0114752
1.569 -0.2100465 0.0112354
1.57 -0.2093099 0.0110166
1.571 -0.2085806 0.0107334
1.572 -0.2078584 0.010446
1.573 -0.2071432 0.0102362
1.574 -0.2064349 0.0100566
1.575 -0.2057334 0.009855
1.576 -0.2050386 0.009598
1.577 -0.2043506 0.0094037
1.578 -0.2036689 0.009176
1.579 -0.2029938 0.0090142
1.58 -0.2023248 0.0087933
1.581 -0.2016622 0.008616
1.582 -0.2010058 0.0084217
1.583 -0.2003554 0.0082224
1.584 -0.199711 0.0080425
1.585 -0.1990725 0.0078861
1.586 -0.1984399 0.007704
1.587 -0.197813 0.0075155
1.588 -0.1971917 0.0073714
1.589 -0.196576 0.0072041
1.59 -0.1959659 0.0070042
1.591 -0.1953611 0.0068081
1.592 -0.1947618 0.0067002
1.593 -0.1941677 0.0065308
1.594 -0.1935789 0.0063523
1.595 -0.1929952 0.0062322
1.596 -0.1924166 0.0060596
1.597 -0.1918431 0.0059574
1.598 -0.1912744 0.0058186
1.599 -0.1907106 0.0056261
1.6 -0.1901517 0.005563
1.601 -0.1895976 0.0054218
1.602 -0.189048 0.0052729
1.603 -0.1885033 0.005143
1.604 -0.187963 0.0050801
1.605 -0.1874273 0.0048944
1.606 -0.1868961 0.0047918
1.607 -0.1863692 0.0046663
1.608 -0.1858467 0.0045407
1.609 -0.1853285 0.0044676
1.61 -0.1848146 0.0043501
1.611 -0.1843049 0.0042624
1.612 -0.1837993 0.004199
1.613 -0.1832978 0.004049
1.614 -0.1828003 0.0039463
1.615 -0.1823068 0.0038575
1.616 -0.1818173 0.0037758
1.617 -0.1813317 0.0036301
1.618 -0.1808499 0.003601
1.619 -0.1803719 0.0035511
1.62 -0.1798977 0.0034742
1.621 -0.1794271 0.0033489
1.622 -0.1789603 0.0033323
1.623 -0.1784971 0.0033736
1.624 -0.1780374 0.0033099
1.625 -0.1775813 0.003306
1.626 -0.1771287 0.0031741
1.627 -0.1766795 0.0031696
1.628 -0.1762338 0.0031842
1.629 -0.1757915 0.0030586
1.63 -0.1753525 0.0030396
1.631 -0.1749168 0.003018
1.632 -0.1744844 0.0030118
1.633 -0.1740551 0.0029826
1.634 -0.1736291 0.0029547
1.635 -0.1732062 0.0029279
1.636 -0.1727864 0.002878
1.637 -0.1723698 0.0028813
1.638 -0.1719562 0.0027465
1.639 -0.1715456 0.002782
1.64 -0.1711379 0.0027732
1.641 -0.1707333 0.0027167
1.642 -0.1703315 0.0026558
1.643 -0.1699326 0.0026168
1.644 -0.1695366 0.0026041
1.645 -0.1691434 0.0025934
1.646 -0.168753 0.0026017
1.647 -0.1683654 0.0025731
1.648 -0.1679804 0.0025609
1.649 -0.1675982 0.002486
1.65 -0.1672186 0.0024704
1.651 -0.1668417 0.0025164
1.652 -0.1664675 0.0024554
1.653 -0.1660957 0.0024322
1.654 -0.1657266 0.0024642
1.655 -0.16536 0.0023829
1.656 -0.1649959 0.0023744
1.657 -0.1646343 0.0023748
1.658 -0.1642751 0.0023532
1.659 -0.1639184 0.0023082
1.66 -0.163564 0.0023251
1.661 -0.163212 0.0023334
1.662 -0.1628624 0.0022328
1.663 -0.1625151 0.0023189
1.664 -0.1621702 0.0022137
1.665 -0.1618275 0.0022001
1.666 -0.161487 0.002207
1.667 -0.1611489 0.0022324
1.668 -0.1608129 0.0021794
1.669 -0.1604791 0.0022083
1.67 -0.1601475 0.0022493
1.671 -0.159818 0.0022438
1.672 -0.1594906 0.002228
1.673 -0.1591654 0.0022082
1.674 -0.1588422 0.0022295
1.675 -0.1585211 0.0022997
1.676 -0.158202 0.0022447
1.677 -0.157885 0.0022526
1.678 -0.1575699 0.0022588
1.679 -0.1572569 0.0022747
1.68 -0.1569458 0.0022824
1.681 -0.1566367 0.0022614
1.682 -0.1563294 0.0022722
1.683 -0.1560241 0.0022811
1.684 -0.1557207 0.0023217
1.685 -0.1554191 0.0022722
1.686 -0.1551194 0.0022724
1.687 -0.1548215 0.0022846
1.688 -0.1545255 0.0022321
1.689 -0.1542313 0.0022529
1.69 -0.1539387 0.0022844
1.691 -0.153648 0.002328
1.692 -0.1533591 0.0022823
1.693 -0.1530719 0.0022968
1.694 -0.1527863 0.0022673
1.695 -0.1525026 0.0022783
1.696 -0.1522204 0.002283
1.697 -0.1519399 0.0022793
1.698 -0.1516611 0.0023248
1.699 -0.1513839 0.0022673
1.7 -0.1511084 0.0022962
1.701 -0.1508345 0.0022829
1.702 -0.1505621 0.0022684
1.703 -0.1502913 0.0022679
1.704 -0.1500221 0.0022722
1.705 -0.1497545 0.0022723
1.706 -0.1494883 0.0022715
1.707 -0.1492237 0.002273
1.708 -0.1489607 0.0023077
1.709 -0.148699 0.0023024
1.71 -0.1484389 0.0022554
1.711 -0.1481802 0.0022749
1.712 -0.147923 0.0022448
1.713 -0.1476672 0.0022625
1.714 -0.1474129 0.0022407
1.715 -0.14716 0.0022406
1.716 -0.1469085 0.0022639
1.717 -0.1466583 0.0022387
1.718 -0.1464096 0.0022371
1.719 -0.1461623 0.0022101
1.72 -0.1459162 0.0022371
1.721 -0.1456715 0.0022132
1.722 -0.1454281 0.0022047
1.723 -0.1451861 0.0022084
1.724 -0.1449453 0.0021626
1.725 -0.1447059 0.0021849
1.726 -0.1444678 0.0021984
1.727 -0.1442309 0.002157
1.728 -0.1439953 0.0021816
1.729 -0.1437609 0.0022043
1.73 -0.1435278 0.0021157
1.731 -0.1432959 0.0021363
1.732 -0.1430653 0.002101
1.733 -0.1428358 0.0021349
1.734 -0.1426075 0.0021593
1.735 -0.1423805 0.0021434
1.736 -0.1421545 0.0021303
1.737 -0.1419299 0.0021204
1.738 -0.1417063 0.0020515
1.739 -0.1414839 0.0020748
1.74 -0.1412626 0.0020431
1.741 -0.1410425 0.0020301
1.742 -0.1408235 0.00206
1.743 -0.1406056 0.0020101
1.744 -0.1403887 0.002022
1.745 -0.1401731 0.0020359
1.746 -0.1399584 0.0020042
1.747 -0.1397449 0.0019667
1.748 -0.1395324 0.0019978
1.749 -0.1393209 0.0019644
1.75 -0.1391106 0.002013
1.751 -0.1389013 0.0019829
1.752 -0.1386929 0.0020341
1.753 -0.1384857 0.0019889
1.754 -0.1382794 0.0020068
1.755 -0.1380742 0.0020533
1.756 -0.13787 0.0020258
1.757 -0.1376667 0.002022
1.758 -0.1374645 0.0019957
1.759 -0.1372631 0.0020712
1.76 -0.1370628 0.00202
1.761 -0.1368634 0.002035
1.762 -0.136665 0.0019882
1.763 -0.1364676 0.0020657
1.764 -0.136271 0.0020076
1.765 -0.1360754 0.0020432
1.766 -0.1358807 0.0020359
1.767 -0.135687 0.002029
1.768 -0.1354941 0.0020729
1.769 -0.1353021 0.0020797
1.77 -0.1351111 0.0020429
1.771 -0.1349209 0.0020052
1.772 -0.1347317 0.0020969
1.773 -0.1345433 0.0020739
1.774 -0.1343557 0.0020267
1.775 -0.134169 0.0020427
1.776 -0.1339831 0.0020561
1.777 -0.1337982 0.0021186
1.778 -0.1336141 0.0020979
1.779 -0.1334307 0.0020224
1.78 -0.1332483 0.0021645
1.781 -0.1330665 0.002111
1.782 -0.1328858 0.0020731
1.783 -0.1327057 0.0020956
1.784 -0.1325265 0.0021576
1.785 -0.132348 0.0020792
1.786 -0.1321704 0.0021113
1.787 -0.1319935 0.0022366
1.788 -0.1318174 0.0021473
1.789 -0.1316421 0.0021934
1.79 -0.1314676 0.002143
1.791 -0.1312938 0.0020931
1.792 -0.1311208 0.0021028
1.793 -0.1309485 0.0021677
1.794 -0.130777 0.0022178
1.795 -0.1306063 0.0022188
1.796 -0.1304361 0.0021245
1.797 -0.1302669 0.0022252
1.798 -0.1300982 0.0021844
1.799 -0.1299304 0.0021882
1.8 -0.1297633 0.0021269
1.801 -0.1295968 0.0021599
1.802 -0.129431 0.002181
1.803 -0.129266 0.0021756
1.804 -0.1291016 0.0022271
1.805 -0.1289379 0.0022509
1.806 -0.1287749 0.0022343
1.807 -0.1286127 0.0022522
1.808 -0.1284509 0.0021917
1.809 -0.12829 0.0021604
1.81 -0.1281297 0.0022424
1.811 -0.1279701 0.0021936
1.812 -0.127811 0.0022296
1.813 -0.1276527 0.002247
1.814 -0.127495 0.002221
1.815 -0.1273379 0.0022381
1.816 -0.1271815 0.0022376
1.817 -0.1270257 0.002296
1.818 -0.1268705 0.0022577
1.819 -0.126716 0.0023051
1.82 -0.126562 0.0023036
1.821 -0.1264087 0.0022933
1.822 -0.126256 0.0022737
1.823 -0.1261039 0.0023041
1.824 -0.1259524 0.0022814
1.825 -0.1258015 0.0022796
1.826 -0.1256512 0.0023482
1.827 -0.1255014 0.0023363
1.828 -0.1253522 0.0022523
1.829 -0.1252037 0.0023648
1.83 -0.1250557 0.0022568
1.831 -0.1249083 0.0022732
1.832 -0.1247614 0.0023276
1.833 -0.1246152 0.0023731
1.834 -0.1244694 0.0023567
1.835 -0.1243243 0.002403
1.836 -0.1241797 0.0024082
1.837 -0.1240356 0.0024062
1.838 -0.1238921 0.002437
1.839 -0.1237491 0.002463
1.84 -0.1236067 0.0024803
1.841 -0.1234648 0.0025126
1.842 -0.1233234 0.002495
1.843 -0.1231826 0.0025458
1.844 -0.1230423 0.0025772
1.845 -0.1229024 0.0025672
1.846 -0.1227631 0.0026043
1.847 -0.1226244 0.0026312
1.848 -0.1224861 0.0026222
1.849 -0.1223483 0.0026694
1.85 -0.1222111 0.0026659
1.851 -0.1220744 0.0027284
1.852 -0.1219381 0.0027182
1.853 -0.1218024 0.0027231
1.854 -0.1216671 0.0027351
1.855 -0.1215323 0.0027565
1.856 -0.121398 0.0027876
1.857 -0.1212642 0.0028346
1.858 -0.1211308 0.0028353
1.859 -0.120998 0.0028142
1.86 -0.1208656 0.002863
1.861 -0.1207337 0.0029088
1.862 -0.1206022 0.002907
1.863 -0.1204713 0.0029333
1.864 -0.1203407 0.0029433
1.865 -0.1202107 0.0029419
1.866 -0.120081 0.0029544
1.867 -0.1199518 0.0030012
1.868 -0.1198231 0.0030436
1.869 -0.1196948 0.0030431
1.87 -0.1195669 0.0030752
1.871 -0.1194396 0.0030573
1.872 -0.1193126 0.0031256
1.873 -0.1191861 0.003156
1.874 -0.11906 0.0031285
1.875 -0.1189343 0.0032098
1.876 -0.1188091 0.0031748
1.877 -0.1186843 0.0032235
1.878 -0.1185599 0.003217
1.879 -0.1184358 0.0032672
1.88 -0.1183123 0.0032276
1.881 -0.1181892 0.0033029
1.882 -0.1180664 0.0032618
1.883 -0.1179441 0.0033079
1.884 -0.1178221 0.0033326
1.885 -0.1177006 0.0033395
1.886 -0.1175794 0.0033846
1.887 -0.1174587 0.0033935
1.888 -0.1173384 0.0034067
1.889 -0.1172185 0.0034428
1.89 -0.1170989 0.0034305
1.891 -0.1169797 0.0034676
1.892 -0.116861 0.003473
1.893 -0.1167425 0.0034847
1.894 -0.1166246 0.0035122
1.895 -0.1165069 0.0035514
1.896 -0.1163897 0.0035523
1.897 -0.1162728 0.0035653
1.898 -0.1161562 0.0036093
1.899 -0.1160401 0.0035979
1.9 -0.1159243 0.003644
1.901 -0.1158089 0.0036576
1.902 -0.1156938 0.0036485
1.903 -0.1155792 0.0036805
1.904 -0.1154648 0.0036794
1.905 -0.1153508 0.0037173
1.906 -0.1152372 0.0037265
1.907 -0.115124 0.0037353
1.908 -0.1150111 0.0037935
1.909 -0.1148985 0.0038203
1.91 -0.1147863 0.0038216
1.911 -0.1146744 0.0038535
1.912 -0.1145629 0.0038502
1.913 -0.1144517 0.0038212
1.914 -0.1143409 0.0039136
1.915 -0.1142303 0.0039185
1.916 -0.1141201 0.0039256
1.917 -0.1140102 0.0039744
1.918 -0.1139008 0.0039365
1.919 -0.1137915 0.0039775
1.92 -0.1136827 0.0039814
1.921 -0.1135741 0.0040301
1.922 -0.1134659 0.0040481
1.923 -0.113358 0.0040878
1.924 -0.1132504 0.0040883
1.925 -0.1131432 0.0040636
1.926 -0.1130362 0.0041174
1.927 -0.1129295 0.0041514
1.928 -0.1128232 0.004161
1.929 -0.1127172 0.0041932
1.93 -0.1126115 0.0042006
1.931 -0.1125061 0.0042153
1.932 -0.1124011 0.0042188
1.933 -0.1122962 0.0042271
1.934 -0.1121918 0.0042372
1.935 -0.1120876 0.0042781
1.936 -0.1119837 0.0042553
1.937 -0.1118801 0.0043489
1.938 -0.1117768 0.0043078
1.939 -0.1116738 0.0042968
1.94 -0.1115711 0.0043585
1.941 -0.1114687 0.0043828
1.942 -0.1113665 0.0044062
1.943 -0.1112647 0.0044187
1.944 -0.1111631 0.0044069
1.945 -0.1110618 0.0044415
1.946 -0.1109608 0.0044739
1.947 -0.1108602 0.0045063
1.948 -0.1107597 0.0045213
1.949 -0.1106596 0.0045141
1.95 -0.1105597 0.004557
1.951 -0.11046 0.0045178
1.952 -0.1103607 0.0045421
1.953 -0.1102617 0.0045769
1.954 -0.1101629 0.0045867
1.955 -0.1100643 0.0046172
1.956 -0.109966 0.0046302
1.957 -0.1098681 0.0046435
1.958 -0.1097704 0.0046521
1.959 -0.1096729 0.0047054
1.96 -0.1095757 0.0047002
1.961 -0.1094788 0.0046739
1.962 -0.109382 0.0047351
1.963 -0.1092856 0.0047501
1.964 -0.1091895 0.0047859
1.965 -0.1090935 0.0047889
1.966 -0.1089978 0.0047975
1.967 -0.1089024 0.0048172
1.968 -0.1088072 0.0048492
1.969 -0.1087124 0.0048482
1.97 -0.1086177 0.0048577
1.971 -0.1085233 0.0048828
1.972 -0.1084291 0.0048764
1.973 -0.1083352 0.004938
1.974 -0.1082415 0.0049425
1.975 -0.108148 0.0049711
1.976 -0.1080549 0.0049295
1.977 -0.1079619 0.0050276
1.978 -0.1078691 0.0049449
1.979 -0.1077767 0.0050345
1.98 -0.1076845 0.00501
1.981 -0.1075924 0.0050335
1.982 -0.1075006 0.0050345
1.983 -0.107409 0.0050657
1.984 -0.1073177 0.0050963
1.985 -0.1072266 0.0051026
1.986 -0.1071358 0.0051449
1.987 -0.1070452 0.0051344
1.988 -0.1069547 0.0051589
1.989 -0.1068645 0.005156
1.99 -0.1067746 0.0052181
1.991 -0.1066849 0.0051699
1.992 -0.1065953 0.0052393
1.993 -0.106506 0.0052256
1.994 -0.106417 0.0052346
1.995 -0.1063281 0.0052254
1.996 -0.1062394 0.0053043
1.997 -0.106151 0.0053103
1.998 -0.1060628 0.0053391
1.999 -0.1059748 0.0052939
2 -0.105887 0.0053246
2.001 -0.1057994 0.0053657
2.002 -0.1057121 0.0053685
2.003 -0.105625 0.0053721
2.004 -0.105538 0.0054004
2.005 -0.1054512 0.0053831
2.006 -0.1053647 0.0054458
2.007 -0.1052784 0.0054411
2.008 -0.1051922 0.0054043
2.009 -0.1051063 0.0054732
2.01 -0.1050207 0.0054642
2.011 -0.1049351 0.0055265
2.012 -0.1048498 0.0055373
2.013 -0.1047647 0.0054899
2.014 -0.1046798 0.0055524
2.015 -0.104595 0.0055538
2.016 -0.1045105 0.0055523
2.017 -0.1044262 0.0055283
2.018 -0.1043421 0.0055767
2.019 -0.1042581 0.0055913
2.02 -0.1041745 0.0056373
2.021 -0.1040908 0.0055942
2.022 -0.1040075 0.0056294
2.023 -0.1039243 0.0056649
2.024 -0.1038414 0.0057133
2.025 -0.1037586 0.0056969
2.026 -0.103676 0.0057146
2.027 -0.1035936 0.0057315
2.028 -0.1035113 0.0057792
2.029 -0.1034293 0.0057451
2.03 -0.1033474 0.0057291
2.031 -0.1032657 0.0057796
2.032 -0.1031842 0.0057828
2.033 -0.103103 0.0057984
2.034 -0.1030218 0.0058121
2.035 -0.1029408 0.0058208
2.036 -0.1028601 0.0058687
2.037 -0.1027795 0.0058951
2.038 -0.1026991 0.0058793
2.039 -0.1026188 0.0058944
2.04 -0.1025388 0.0059159
2.041 -0.1024589 0.0058976
2.042 -0.1023792 0.0059566
2.043 -0.1022997 0.0059541
2.044 -0.1022203 0.0059477
2.045 -0.1021411 0.0059603
2.046 -0.102062 0.0059977
2.047 -0.1019832 0.0059554
2.048 -0.1019045 0.006023
2.049 -0.1018259 0.0059777
2.05 -0.1017477 0.0060229
2.051 -0.1016695 0.0059802
2.052 -0.1015914 0.0060155
2.053 -0.1015136 0.0060659
2.054 -0.1014359 0.0060572
2.055 -0.1013584 0.0060768
2.056 -0.101281 0.0061087
2.057 -0.1012039 0.0060982
2.058 -0.1011268 0.0061393
2.059 -0.10105 0.006136
2.06 -0.1009733 0.0061239
2.061 -0.1008967 0.0061882
2.062 -0.1008203 0.0061628
2.063 -0.1007441 0.0062077
2.064 -0.1006681 0.0061789
2.065 -0.1005921 0.006225
2.066 -0.1005163 0.0062129
2.067 -0.1004408 0.0062052
2.068 -0.1003653 0.0062712
2.069 -0.10029 0.0062729
2.07 -0.1002149 0.0062561
2.071 -0.1001398 0.0062686
2.072 -0.1000651 0.0063188
2.073 -0.0999903 0.0062951
2.074 -0.0999159 0.0063489
2.075 -0.0998415 0.0063424
2.076 -0.0997673 0.0063418
2.077 -0.0996931 0.0063525
2.078 -0.0996192 0.006359
2.079 -0.0995455 0.0063531
2.08 -0.0994718 0.0063623
2.081 -0.0993984 0.0063915
2.082 -0.099325 0.0064257
2.083 -0.0992518 0.0064543
2.084 -0.0991788 0.0064484
2.085 -0.0991058 0.0064536
2.086 -0.0990331 0.0064264
2.087 -0.0989605 0.0064683
2.088 -0.098888 0.0064828
2.089 -0.0988156 0.0065133
2.09 -0.0987435 0.0065387
2.091 -0.0986714 0.0064968
2.092 -0.0985995 0.0065244
2.093 -0.0985277 0.0065684
2.094 -0.0984561 0.0065275
2.095 -0.0983846 0.0065752
2.096 -0.0983133 0.006534
2.097 -0.098242 0.0065703
2.098 -0.0981709 0.006604
2.099 -0.0981 0.006608
2.1 -0.0980292 0.0066022
2.101 -0.0979585 0.0066133
2.102 -0.0978879 0.0066274
2.103 -0.0978176 0.0066517
2.104 -0.0977473 0.0066363
2.105 -0.0976772 0.0066787
2.106 -0.0976072 0.0066641
2.107 -0.0975373 0.0067011
2.108 -0.0974675 0.0066886
2.109 -0.0973979 0.0066978
2.11 -0.0973284 0.0066985
2.111 -0.097259 0.0067185
2.112 -0.0971899 0.0067683
2.113 -0.0971207 0.0067615
2.114 -0.0970518 0.0067582
2.115 -0.096983 0.0067886
2.116 -0.0969142 0.0067795
2.117 -0.0968456 0.0068254
2.118 -0.0967772 0.0067737
2.119 -0.0967088 0.0068063
2.12 -0.0966407 0.0067991
2.121 -0.0965726 0.006838
2.122 -0.0965046 0.0068284
2.123 -0.0964368 0.0068071
2.124 -0.0963691 0.0068469
2.125 -0.0963015 0.0068368
2.126 -0.096234 0.0068796
2.127 -0.0961667 0.0069081
2.128 -0.0960994 0.0068823
2.129 -0.0960324 0.0069161
2.13 -0.0959654 0.0069409
2.131 -0.0958985 0.0069403
2.132 -0.0958318 0.0069327
2.133 -0.0957651 0.006926
2.134 -0.0956987 0.0069603
2.135 -0.0956322 0.006962
2.136 -0.095566 0.0069657
2.137 -0.0954998 0.006979
2.138 -0.0954338 0.0069804
2.139 -0.0953679 0.0070375
2.14 -0.095302 0.0069683
2.141 -0.0952363 0.0070069
2.142 -0.0951708 0.0070354
2.143 -0.0951054 0.0070123
2.144 -0.09504 0.0070445
2.145 -0.0949747 0.007048
2.146 -0.0949097 0.0070338
2.147 -0.0948446 0.0070824
2.148 -0.0947797 0.007097
2.149 -0.094715 0.0070924
2.15 -0.0946503 0.0070872
2.151 -0.0945858 0.0071328
2.152 -0.0945213 0.0071193
2.153 -0.094457 0.0071267
2.154 -0.0943928 0.0070914
2.155 -0.0943286 0.0071343
2.156 -0.0942647 0.007136
2.157 -0.0942008 0.0071813
2.158 -0.094137 0.0071725
2.159 -0.0940733 0.0071523
2.16 -0.0940097 0.0072076
2.161 -0.0939463 0.0071893
2.162 -0.0938829 0.0071804
2.163 -0.0938196 0.0072376
2.164 -0.0937565 0.0072433
2.165 -0.0936935 0.007232
2.166 -0.0936305 0.0072551
2.167 -0.0935677 0.0072245
2.168 -0.093505 0.0072387
2.169 -0.0934424 0.0072705
2.17 -0.0933799 0.0072566
2.171 -0.0933175 0.0072745
2.172 -0.0932552 0.007278
2.173 -0.093193 0.0073156
2.174 -0.0931308 0.0072712
2.175 -0.0930689 0.0073149
2.176 -0.0930069 0.0073333
2.177 -0.0929451 0.0072915
2.178 -0.0928835 0.0073309
2.179 -0.0928219 0.0073288
2.18 -0.0927604 0.0073404
2.181 -0.092699 0.0073787
2.182 -0.0926377 0.0073415
2.183 -0.0925764 0.0073716
2.184 -0.0925153 0.0073759
2.185 -0.0924544 0.0074158
2.186 -0.0923935 0.0073702
2.187 -0.0923326 0.0073805
2.188 -0.092272 0.0074107
2.189 -0.0922114 0.0073977
2.19 -0.0921509 0.0074435
2.191 -0.0920905 0.0074598
2.192 -0.0920301 0.0074246
2.193 -0.0919699 0.0074288
2.194 -0.0919098 0.0074265
2.195 -0.0918497 0.0074396
2.196 -0.0917898 0.007473
2.197 -0.09173 0.0074644
2.198 -0.0916702 0.0075154
2.199 -0.0916105 0.0074691
2.2 -0.091551 0.0074632
2.201 -0.0914915 0.007521
2.202 -0.0914322 0.0075312
2.203 -0.0913729 0.0075001
2.204 -0.0913137 0.0075282
2.205 -0.0912546 0.0075498
2.206 -0.0911956 0.0075695
2.207 -0.0911367 0.0075163
2.208 -0.0910778 0.0075251
2.209 -0.0910191 0.0075307
2.21 -0.0909605 0.0075608
2.211 -0.0909019 0.00752
2.212 -0.0908434 0.0075991
2.213 -0.0907851 0.0075713
2.214 -0.0907268 0.007637
2.215 -0.0906686 0.0075726
2.216 -0.0906105 0.0076126
2.217 -0.0905525 0.0076163
2.218 -0.0904946 0.0076469
2.219 -0.0904367 0.0076521
2.22 -0.090379 0.007622
2.221 -0.0903213 0.0076371
2.222 -0.0902638 0.0076034
2.223 -0.0902063 0.0076556
2.224 -0.0901489 0.007647
2.225 -0.0900916 0.0076542
2.226 -0.0900344 0.0076621
2.227 -0.0899772 0.0077145
2.228 -0.0899201 0.0076846
2.229 -0.0898632 0.007687
2.23 -0.0898063 0.0077195
2.231 -0.0897494 0.0077057
2.232 -0.0896927 0.0076943
2.233 -0.0896361 0.0077363
2.234 -0.0895796 0.0076872
2.235 -0.0895231 0.0077288
2.236 -0.0894667 0.0077157
2.237 -0.0894104 0.0077299
2.238 -0.0893542 0.0077756
2.239 -0.0892981 0.0077712
2.24 -0.089242 0.0077535
2.241 -0.089186 0.0077909
2.242 -0.0891301 0.0077718
2.243 -0.0890744 0.0077718
2.244 -0.0890187 0.0077643
2.245 -0.0889629 0.0077751
2.246 -0.0889074 0.0077889
2.247 -0.0888519 0.007806
2.248 -0.0887966 0.0078057
2.249 -0.0887412 0.0077919
2.25 -0.088686 0.0078433
2.251 -0.0886308 0.0078425
2.252 -0.0885757 0.0077926
2.253 -0.0885207 0.0078326
2.254 -0.0884657 0.0077791
2.255 -0.0884109 0.0078112
2.256 -0.0883562 0.0078269
2.257 -0.0883015 0.0078522
2.258 -0.0882468 0.0078739
2.259 -0.0881924 0.0078429
2.26 -0.0881378 0.0078724
2.261 -0.0880835 0.0079032
2.262 -0.0880292 0.007857
2.263 -0.0879749 0.0078783
2.264 -0.0879208 0.0078417
2.265 -0.0878667 0.0078794
2.266 -0.0878128 0.0079047
2.267 -0.0877588 0.0078986
2.268 -0.0877049 0.0079067
2.269 -0.0876511 0.0078814
2.27 -0.0875974 0.0078966
2.271 -0.0875438 0.0079399
2.272 -0.0874903 0.0079177
2.273 -0.0874368 0.007932
2.274 -0.0873834 0.0079523
2.275 -0.0873301 0.0079544
2.276 -0.0872769 0.0079692
2.277 -0.0872237 0.0079729
2.278 -0.0871706 0.0079568
2.279 -0.0871176 0.0079593
2.28 -0.0870646 0.0079898
2.281 -0.0870117 0.0079276
2.282 -0.0869588 0.0079734
2.283 -0.0869061 0.0079712
2.284 -0.0868535 0.0080106
2.285 -0.0868009 0.0079757
2.286 -0.0867484 0.0079728
2.287 -0.0866959 0.007983
2.288 -0.0866435 0.0079954
2.289 -0.0865912 0.0080167
2.29 -0.086539 0.0080319
2.291 -0.0864869 0.0080008
2.292 -0.0864347 0.0080041
2.293 -0.0863827 0.0080468
2.294 -0.0863307 0.0080418
2.295 -0.0862788 0.00805
2.296 -0.086227 0.0080653
2.297 -0.0861753 0.0080586
2.298 -0.0861236 0.0080623
2.299 -0.0860719 0.0080382
2.3 -0.0860205 0.0080746
2.301 -0.085969 0.008061
2.302 -0.0859176 0.0080501
2.303 -0.0858662 0.0080323
2.304 -0.085815 0.0080364
2.305 -0.0857638 0.008108
2.306 -0.0857127 0.0081155
2.307 -0.0856616 0.0080859
2.308 -0.0856106 0.0081069
2.309 -0.0855597 0.0081013
2.31 -0.0855088 0.0080945
2.311 -0.0854579 0.0080726
2.312 -0.0854072 0.0080989
2.313 -0.0853566 0.0081205
2.314 -0.085306 0.0081065
2.315 -0.0852555 0.008096
2.316 -0.0852051 0.0081843
2.317 -0.0851547 0.0081259
2.318 -0.0851043 0.008138
2.319 -0.085054 0.0081201
2.32 -0.0850038 0.0081399
2.321 -0.0849537 0.0081503
2.322 -0.0849036 0.0081198
2.323 -0.0848536 0.0081388
2.324 -0.0848036 0.0081492
2.325 -0.0847538 0.0081783
2.326 -0.084704 0.0081733
2.327 -0.0846542 0.0081145
2.328 -0.0846046 0.0081953
2.329 -0.0845549 0.0081965
2.33 -0.0845054 0.0081894
2.331 -0.0844559 0.0081736
2.332 -0.0844064 0.0081575
2.333 -0.0843571 0.0081932
2.334 -0.0843078 0.0081628
2.335 -0.0842586 0.0082206
2.336 -0.0842093 0.0081723
2.337 -0.0841602 0.0081931
2.338 -0.0841112 0.0081699
2.339 -0.0840622 0.0082115
2.34 -0.0840133 0.0081951
2.341 -0.0839644 0.0082356
2.342 -0.0839156 0.0081906
2.343 -0.0838668 0.0082312
2.344 -0.0838182 0.0082344
2.345 -0.0837695 0.008255
2.346 -0.083721 0.008265
2.347 -0.0836724 0.008239
2.348 -0.083624 0.0082188
2.349 -0.0835756 0.0082432
2.35 -0.0835274 0.0082514
2.351 -0.0834791 0.0082449
2.352 -0.0834309 0.0082458
2.353 -0.0833827 0.0082627
2.354 -0.0833347 0.008253
2.355 -0.0832866 0.0082519
2.356 -0.0832387 0.0082798
2.357 -0.0831907 0.0082675
2.358 -0.083143 0.0083057
2.359 -0.0830952 0.0083094
2.36 -0.0830475 0.0082573
2.361 -0.0829998 0.0082765
2.362 -0.0829522 0.0082977
2.363 -0.0829046 0.0082806
2.364 -0.0828571 0.0082477
2.365 -0.0828097 0.0083012
2.366 -0.0827623 0.0082781
2.367 -0.082715 0.008282
2.368 -0.0826678 0.0082692
2.369 -0.0826205 0.008297
2.37 -0.0825734 0.0083085
2.371 -0.0825263 0.0083126
2.372 -0.0824793 0.008296
2.373 -0.0824323 0.0083173
2.374 -0.0823854 0.008288
2.375 -0.0823386 0.0083358
2.376 -0.0822918 0.0083183
2.377 -0.082245 0.0082788
2.378 -0.0821983 0.0083418
2.379 -0.0821517 0.008306
2.38 -0.0821051 0.0083309
2.381 -0.0820586 0.0083553
2.382 -0.0820121 0.0083187
2.383 -0.0819657 0.0083431
2.384 -0.0819193 0.0083439
2.385 -0.081873 0.0083367
2.386 -0.0818268 0.0083651
2.387 -0.0817806 0.0083631
2.388 -0.0817345 0.0083357
2.389 -0.0816884 0.0083864
2.39 -0.0816424 0.0083529
2.391 -0.0815965 0.0083445
2.392 -0.0815505 0.0083628
2.393 -0.0815046 0.0083787
2.394 -0.0814588 0.0083904
2.395 -0.081413 0.0083616
2.396 -0.0813673 0.0083552
2.397 -0.0813218 0.0083735
2.398 -0.0812761 0.0083321
2.399 -0.0812306 0.0083619
2.4 -0.0811851 0.008351
2.401 -0.0811397 0.008375
2.402 -0.0810943 0.0083974
2.403 -0.081049 0.0083734
2.404 -0.0810037 0.0083941
2.405 -0.0809585 0.0083769
2.406 -0.0809134 0.0084057
2.407 -0.0808682 0.0083398
2.408 -0.0808232 0.0084054
2.409 -0.0807781 0.0083836
2.41 -0.0807332 0.0084206
2.411 -0.0806882 0.0084367
2.412 -0.0806435 0.0083986
2.413 -0.0805986 0.0084059
2.414 -0.0805539 0.0084264
2.415 -0.0805092 0.0083936
2.416 -0.0804645 0.0083938
2.417 -0.0804199 0.0083888
2.418 -0.0803754 0.0084318
2.419 -0.0803309 0.0083939
2.42 -0.0802864 0.008408
2.421 -0.080242 0.0084257
2.422 -0.0801977 0.0083842
2.423 -0.0801534 0.0084378
2.424 -0.0801092 0.0084172
2.425 -0.080065 0.0084147
2.426 -0.0800209 0.0084387
2.427 -0.0799767 0.0084579
2.428 -0.0799327 0.0083961
2.429 -0.0798888 0.0084286
2.43 -0.0798448 0.008452
2.431 -0.0798009 0.0084402
2.432 -0.0797571 0.0084298
2.433 -0.0797133 0.0084687
2.434 -0.0796696 0.0084533
2.435 -0.0796259 0.0084398
2.436 -0.0795823 0.0084069
2.437 -0.0795387 0.00841
2.438 -0.0794951 0.0084164
2.439 -0.0794516 0.0084487
2.44 -0.0794081 0.0084379
2.441 -0.0793648 0.0084186
2.442 -0.0793214 0.0084656
2.443 -0.0792781 0.0084887
2.444 -0.0792349 0.0084319
2.445 -0.0791917 0.0084713
2.446 -0.0791485 0.008462
2.447 -0.0791054 0.0084423
2.448 -0.0790624 0.0084366
2.449 -0.0790193 0.0084657
2.45 -0.0789763 0.008458
2.451 -0.0789335 0.0084512
2.452 -0.0788905 0.0084671
2.453 -0.0788478 0.0084665
2.454 -0.078805 0.0084413
2.455 -0.0787622 0.0084974
2.456 -0.0787196 0.0084738
2.457 -0.0786769 0.0084803
2.458 -0.0786343 0.008452
2.459 -0.0785918 0.0084721
2.46 -0.0785493 0.0084802
2.461 -0.0785069 0.0084893
2.462 -0.0784645 0.008462
2.463 -0.0784221 0.0084836
2.464 -0.0783798 0.0085139
2.465 -0.0783376 0.008464
2.466 -0.0782953 0.0084892
2.467 -0.0782532 0.0084645
2.468 -0.078211 0.008482
2.469 -0.078169 0.0084985
2.47 -0.078127 0.0084848
2.471 -0.078085 0.0085232
2.472 -0.078043 0.0084784
2.473 -0.0780012 0.0085296
2.474 -0.0779593 0.0085344
2.475 -0.0779175 0.008477
2.476 -0.0778757 0.0085
2.477 -0.077834 0.0085206
2.478 -0.0777923 0.0084935
2.479 -0.0777507 0.0085176
2.48 -0.0777091 0.0085138
2.481 -0.0776676 0.0085058
2.482 -0.0776262 0.0084771
2.483 -0.0775846 0.008524
2.484 -0.0775433 0.0084983
2.485 -0.0775019 0.0085154
2.486 -0.0774606 0.0085497
2.487 -0.0774194 0.0085167
2.488 -0.0773781 0.0084908
2.489 -0.077337 0.0085055
2.49 -0.0772958 0.0085003
2.491 -0.0772548 0.0084899
2.492 -0.0772136 0.0084991
2.493 -0.0771727 0.008498
2.494 -0.0771317 0.0085005
2.495 -0.0770908 0.008496
2.496 -0.0770499 0.0084868
2.497 -0.077009 0.0085144
2.498 -0.0769683 0.008524
2.499 -0.0769275 0.0085102
2.5 -0.0768868 0.0084924
&
@target G0.S1
@type xydy
1.5 -0.4873044 0.0166135
1.501 -0.4819969 0.0158621
1.502 -0.4768156 0.0151526
1.503 -0.471756 0.0144796
1.504 -0.4668138 0.0138275
1.505 -0.461985 0.0132099
1.506 -0.4572656 0.012622
1.507 -0.452652 0.0120556
1.508 -0.4481406 0.0115289
1.509 -0.4437281 0.0110048
1.51 -0.4394112 0.0105174
1.511 -0.4351868 0.0100519
1.512 -0.4310522 0.0096097
1.513 -0.4270042 0.009187
1.514 -0.4230404 0.0087744
1.515 -0.4191581 0.0083896
1.516 -0.4153547 0.008012
1.517 -0.411628 0.0076626
1.518 -0.4079756 0.0073237
1.519 -0.4043953 0.0069914
1.52 -0.4008851 0.006674
1.521 -0.3974428 0.0063841
1.522 -0.3940667 0.0061002
1.523 -0.3907547 0.0058259
1.524 -0.3875051 0.0055644
1.525 -0.3843161 0.0053106
1.526 -0.3811861 0.0050779
1.527 -0.3781135 0.0048468
1.528 -0.3750966 0.0046273
1.529 -0.3721341 0.004421
1.53 -0.3692245 0.0042182
1.531 -0.3663664 0.0040246
1.532 -0.3635584 0.0038429
1.533 -0.3607992 0.0036626
1.534 -0.3580877 0.0034948
1.535 -0.3554226 0.003334
1.536 -0.3528027 0.0031791
1.537 -0.3502268 0.0030354
1.538 -0.347694 0.0028865
1.539 -0.3452032 0.0027522
1.54 -0.3427533 0.0026209
1.541 -0.3403433 0.0024954
1.542 -0.3379723 0.0023753
1.543 -0.3356395 0.0022625
1.544 -0.3333437 0.0021495
1.545 -0.3310842 0.0020439
1.546 -0.3288603 0.0019471
1.547 -0.326671 0.0018519
1.548 -0.3245155 0.0017559
1.549 -0.3223932 0.0016706
1.55 -0.3203032 0.0015858
1.551 -0.3182448 0.0015016
1.552 -0.3162174 0.0014239
1.553 -0.3142202 0.0013491
1.554 -0.3122526 0.0012769
1.555 -0.3103139 0.0012098
1.556 -0.3084036 0.0011473
1.557 -0.306521 0.0010829
1.558 -0.3046656 0.0010249
1.559 -0.3028368 0.0009643
1.56 -0.3010339 0.0009115
1.561 -0.2992564 0.0008581
1.562 -0.2975041 0.0008104
1.563 -0.295776 0.0007622
1.564 -0.294072 0.000718
1.565 -0.2923915 0.0006742
1.566 -0.2907339 0.0006328
1.567 -0.2890988 0.0005922
1.568 -0.2874859 0.0005535
1.569 -0.2858946 0.000518
1.57 -0.2843245 0.0004807
1.571 -0.2827754 0.0004516
1.572 -0.2812465 0.0004169
1.573 -0.2797377 0.0003873
1.574 -0.2782486 0.0003579
1.575 -0.2767787 0.0003354
1.576 -0.2753278 0.0003059
1.577 -0.2738954 0.0002819
1.578 -0.2724813 0.0002619
1.579 -0.271085 0.0002372
1.58 -0.2697063 0.0002191
1.581 -0.2683448 0.0002021
1.582 -0.2670003 0.0002148
1.583 -0.2656723 0.0002255
1.584 -0.2643607 0.000237
1.585 -0.2630652 0.0002481
1.586 -0.2617853 0.0002587
1.587 -0.260521 0.0002682
1.588 -0.2592718 0.0002757
1.589 -0.2580376 0.0002831
1.59 -0.256818 0.0002905
1.591 -0.2556129 0.0002954
1.592 -0.2544219 0.0003052
1.593 -0.253245 0.0003101
1.594 -0.2520816 0.0003138
1.595 -0.2509319 0.0003181
1.596 -0.2497953 0.0003229
1.597 -0.2486717 0.0003258
1.598 -0.247561 0.0003292
1.599 -0.2464628 0.0003331
1.6 -0.2453771 0.0003338
1.601 -0.2443034 0.0003361
1.602 -0.2432419 0.000336
1.603 -0.2421922 0.0003363
1.604 -0.241154 0.0003386
1.605 -0.2401272 0.0003398
1.606 -0.2391118 0.0003396
1.607 -0.2381073 0.0003383
1.608 -0.2371138 0.0003378
1.609 -0.236131 0.0003381
1.61 -0.2351588 0.0003365
1.611 -0.2341969 0.0003353
1.612 -0.2332453 0.0003332
1.613 -0.2323037 0.0003316
1.614 -0.2313722 0.0003299
1.615 -0.2304503 0.0003283
1.616 -0.2295381 0.0003267
1.617 -0.2286353 0.0003227
1.618 -0.2277419 0.0003202
1.619 -0.2268577 0.0003172
1.62 -0.2259825 0.000315
1.621 -0.2251163 0.0003115
1.622 -0.2242588 0.000309
1.623 -0.2234101 0.0003057
1.624 -0.2225699 0.0003031
1.625 -0.2217381 0.0002985
1.626 -0.2209146 0.0002953
1.627 -0.2200993 0.0002918
1.628 -0.219292 0.0002879
1.629 -0.2184927 0.0002837
1.63 -0.2177012 0.0002797
1.631 -0.2169175 0.0002774
1.632 -0.2161413 0.0002722
1.633 -0.2153727 0.000268
1.634 -0.2146115 0.0002642
1.635 -0.2138576 0.0002606
1.636 -0.2131108 0.0002559
1.637 -0.2123712 0.0002523
1.638 -0.2116386 0.0002476
1.639 -0.2109129 0.0002429
1.64 -0.2101939 0.0002388
1.641 -0.2094817 0.0002337
1.642 -0.2087762 0.0002287
1.643 -0.2080773 0.000226
1.644 -0.2073847 0.0002217
1.645 -0.2066985 0.000216
1.646 -0.2060186 0.0002123
1.647 -0.2053449 0.0002082
1.648 -0.2046773 0.0002041
1.649 -0.2040159 0.0001991
1.65 -0.2033604 0.0001955
1.651 -0.2027106 0.0001915
1.652 -0.2020668 0.0001878
1.653 -0.2014287 0.0001829
1.654 -0.2007962 0.0001786
1.655 -0.2001694 0.0001738
1.656 -0.199548 0.000171
1.657 -0.1989321 0.0001658
1.658 -0.1983216 0.0001623
1.659 -0.1977164 0.0001578
1.66 -0.1971164 0.0001538
1.661 -0.1965216 0.0001492
1.662 -0.1959319 0.0001464
1.663 -0.1953472 0.0001421
1.664 -0.1947677 0.0001376
1.665 -0.1941929 0.0001341
1.666 -0.1936231 0.00013
1.667 -0.193058 0.0001259
1.668 -0.1924978 0.0001231
1.669 -0.1919422 0.0001191
1.67 -0.1913912 0.0001151
1.671 -0.1908448 0.000112
1.672 -0.190303 0.000108
1.673 -0.1897656 0.0001045
1.674 -0.1892327 0.0001012
1.675 -0.1887041 9.84e-05
1.676 -0.1881798 9.46e-05
1.677 -0.1876598 9.19e-05
1.678 -0.187144 8.84e-05
1.679 -0.1866323 8.44e-05
1.68 -0.1861248 8.23e-05
1.681 -0.1856213 8.19e-05
1.682 -0.1851219 8.12e-05
1.683 -0.1846264 8.41e-05
1.684 -0.1841349 8.59e-05
1.685 -0.1836472 8.77e-05
1.686 -0.1831634 9.04e-05
1.687 -0.1826833 9.3e-05
1.688 -0.1822071 9.51e-05
1.689 -0.1817346 9.65e-05
1.69 -0.1812656 9.86e-05
1.691 -0.1808003 0.0001013
1.692 -0.1803387 0.0001034
1.693 -0.1798806 0.0001053
1.694 -0.1794259 0.0001071
1.695 -0.1789747 0.0001087
1.696 -0.178527 0.0001117
1.697 -0.1780826 0.0001122
1.698 -0.1776416 0.0001134
1.699 -0.177204 0.0001163
1.7 -0.1767696 0.0001182
1.701 -0.1763384 0.0001186
1.702 -0.1759105 0.0001213
1.703 -0.1754858 0.0001213
1.704 -0.1750641 0.0001233
1.705 -0.1746456 0.0001249
1.706 -0.1742302 0.0001261
1.707 -0.1738178 0.0001278
1.708 -0.1734084 0.000129
1.709 -0.1730019 0.00013
1.71 -0.1725984 0.0001319
1.711 -0.1721979 0.0001326
1.712 -0.1718002 0.0001343
1.713 -0.1714054 0.000135
1.714 -0.1710135 0.0001366
1.715 -0.1706243 0.0001374
1.716 -0.1702378 0.0001383
1.717 -0.1698541 0.0001398
1.718 -0.1694731 0.0001401
1.719 -0.1690948 0.0001411
1.72 -0.1687191 0.0001418
1.721 -0.1683461 0.000143
1.722 -0.1679757 0.000143
1.723 -0.1676078 0.0001444
1.724 -0.1672425 0.0001452
1.725 -0.1668797 0.0001459
1.726 -0.1665194 0.0001464
1.727 -0.1661616 0.0001469
1.728 -0.1658062 0.0001488
1.729 -0.1654532 0.0001483
1.73 -0.1651026 0.0001487
1.731 -0.1647544 0.0001485
1.732 -0.1644086 0.0001493
1.733 -0.164065 0.0001496
1.734 -0.1637238 0.0001501
1.735 -0.1633848 0.0001505
1.736 -0.1630482 0.0001504
1.737 -0.1627138 0.0001504
1.738 -0.1623815 0.0001504
1.739 -0.1620515 0.000151
1.74 -0.1617236 0.0001507
1.741 -0.1613979 0.0001516
1.742 -0.1610742 0.000151
1.743 -0.1607528 0.0001517
1.744 -0.1604333 0.0001505
1.745 -0.160116 0.0001513
1.746 -0.1598007 0.0001501
1.747 -0.1594875 0.0001513
1.748 -0.1591762 0.0001512
1.749 -0.158867 0.0001509
1.75 -0.1585597 0.0001508
1.751 -0.1582543 0.0001499
1.752 -0.157951 0.0001499
1.753 -0.1576494 0.0001498
1.754 -0.1573499 0.0001494
1.755 -0.1570522 0.000149
1.756 -0.1567564 0.000149
1.757 -0.1564623 0.0001486
1.758 -0.1561702 0.0001484
1.759 -0.1558798 0.0001468
1.76 -0.1555912 0.000147
1.761 -0.1553045 0.0001464
1.762 -0.1550195 0.0001456
1.763 -0.1547362 0.0001465
1.764 -0.1544547 0.0001448
1.765 -0.1541748 0.0001442
1.766 -0.1538966 0.0001434
1.767 -0.1536202 0.0001435
1.768 -0.1533454 0.0001424
1.769 -0.1530723 0.0001419
1.77 -0.1528008 0.0001416
1.771 -0.1525309 0.0001404
1.772 -0.1522627 0.0001395
1.773 -0.151996 0.0001387
1.774 -0.151731 0.0001381
1.775 -0.1514674 0.0001375
1.776 -0.1512054 0.0001362
1.777 -0.150945 0.0001358
1.778 -0.1506861 0.0001346
1.779 -0.1504287 0.000134
1.78 -0.1501728 0.0001333
1.781 -0.1499184 0.0001323
1.782 -0.1496654 0.0001312
1.783 -0.149414 0.0001304
1.784 -0.149164 0.0001291
1.785 -0.1489153 0.000128
1.786 -0.1486681 0.0001273
1.787 -0.1484224 0.0001264
1.788 -0.148178 0.0001248
1.789 -0.1479351 0.0001244
1.79 -0.1476934 0.000123
1.791 -0.1474532 0.0001222
1.792 -0.1472142 0.000121
1.793 -0.1469767 0.0001197
1.794 -0.1467404 0.0001183
1.795 -0.1465055 0.0001174
1.796 -0.1462719 0.0001162
1.797 -0.1460396 0.0001151
1.798 -0.1458086 0.0001138
1.799 -0.1455787 0.0001133
1.8 -0.1453502 0.0001117
1.801 -0.1451229 0.0001109
1.802 -0.1448969 0.0001092
1.803 -0.1446722 0.0001085
1.804 -0.1444486 0.0001064
1.805 -0.1442262 0.0001053
1.806 -0.144005 0.0001042
1.807 -0.1437851 0.0001037
1.808 -0.1435662 0.0001025
1.809 -0.1433486 0.0001004
1.81 -0.1431321 9.9e-05
1.811 -0.1429168 9.86e-05
1.812 -0.1427027 9.73e-05
1.813 -0.1424895 9.56e-05
1.814 -0.1422777 9.48e-05
1.815 -0.1420669 9.32e-05
1.816 -0.1418571 9.24e-05
1.817 -0.1416486 9.05e-05
1.818 -0.141441 8.91e-05
1.819 -0.1412346 8.75e-05
1.82 -0.1410291 8.78e-05
1.821 -0.1408248 8.83e-05
1.822 -0.1406216 8.84e-05
1.823 -0.1404193 9.02e-05
1.824 -0.1402181 8.91e-05
1.825 -0.140018 8.92e-05
1.826 -0.1398188 8.82e-05
1.827 -0.1396206 8.86e-05
1.828 -0.1394235 8.94e-05
1.829 -0.1392274 8.81e-05
1.83 -0.1390322 8.96e-05
1.831 -0.1388381 9.04e-05
1.832 -0.1386449 8.94e-05
1.833 -0.1384526 8.99e-05
1.834 -0.1382613 9.05e-05
1.835 -0.138071 9.02e-05
1.836 -0.1378815 9.12e-05
1.837 -0.1376931 9.07e-05
1.838 -0.1375055 9.14e-05
1.839 -0.1373189 9.1e-05
1.84 -0.1371333 9.14e-05
1.841 -0.1369485 9.11e-05
1.842 -0.1367645 9.07e-05
1.843 -0.1365815 9.14e-05
1.844 -0.1363994 9.24e-05
1.845 -0.1362182 9.22e-05
1.846 -0.1360378 9.24e-05
1.847 -0.1358583 9.3e-05
1.848 -0.1356796 9.45e-05
1.849 -0.1355018 9.56e-05
1.85 -0.1353249 9.65e-05
1.851 -0.1351488 9.85e-05
1.852 -0.1349734 0.0001001
1.853 -0.134799 0.0001009
1.854 -0.1346253 0.0001021
1.855 -0.1344526 0.0001047
1.856 -0.1342805 0.0001056
1.857 -0.1341093 0.0001064
1.858 -0.1339388 0.0001086
1.859 -0.1337692 0.0001096
1.86 -0.1336003 0.0001106
1.861 -0.1334322 0.0001129
1.862 -0.1332649 0.0001134
1.863 -0.1330984 0.000115
1.864 -0.1329326 0.0001166
1.865 -0.1327676 0.0001183
1.866 -0.1326033 0.0001195
1.867 -0.1324398 0.0001207
1.868 -0.132277 0.0001217
1.869 -0.1321149 0.0001235
1.87 -0.1319536 0.0001245
1.871 -0.131793 0.0001255
1.872 -0.1316331 0.0001274
1.873 -0.131474 0.0001289
1.874 -0.1313155 0.0001302
1.875 -0.1311577 0.0001316
1.876 -0.1310007 0.0001327
1.877 -0.1308442 0.0001349
1.878 -0.1306885 0.0001355
1.879 -0.1305335 0.000137
1.88 -0.1303792 0.000138
1.881 -0.1302255 0.0001392
1.882 -0.1300725 0.0001403
1.883 -0.1299201 0.0001413
1.884 -0.1297685 0.0001429
1.885 -0.1296174 0.0001447
1.886 -0.1294671 0.0001456
1.887 -0.1293173 0.0001457
1.888 -0.1291682 0.0001474
1.889 -0.1290198 0.0001486
1.89 -0.1288719 0.0001503
1.891 -0.1287247 0.0001516
1.892 -0.1285782 0.0001524
1.893 -0.1284322 0.0001537
1.894 -0.1282868 0.0001557
1.895 -0.1281421 0.0001561
1.896 -0.1279979 0.0001576
1.897 -0.1278544 0.0001582
1.898 -0.1277114 0.0001589
1.899 -0.127569 0.000161
1.9 -0.1274274 0.0001615
1.901 -0.1272861 0.0001625
1.902 -0.1271455 0.0001638
1.903 -0.1270055 0.0001647
1.904 -0.126866 0.0001658
1.905 -0.1267271 0.0001666
1.906 -0.1265888 0.0001683
1.907 -0.126451 0.0001685
1.908 -0.1263138 0.0001698
1.909 -0.1261772 0.0001703
1.91 -0.1260411 0.0001718
1.911 -0.1259054 0.0001729
1.912 -0.1257705 0.000173
1.913 -0.1256359 0.0001742
1.914 -0.125502 0.0001747
1.915 -0.1253685 0.0001758
1.916 -0.1252357 0.0001771
1.917 -0.1251033 0.0001781
1.918 -0.1249714 0.0001786
1.919 -0.1248401 0.0001801
1.92 -0.1247092 0.00018
1.921 -0.1245789 0.0001811
1.922 -0.1244491 0.0001821
1.923 -0.1243198 0.0001828
1.924 -0.124191 0.0001832
1.925 -0.1240626 0.0001848
1.926 -0.1239349 0.0001854
1.927 -0.1238075 0.0001856
1.928 -0.1236807 0.0001869
1.929 -0.1235543 0.0001874
1.93 -0.1234284 0.0001881
1.931 -0.1233029 0.0001881
1.932 -0.123178 0.0001893
1.933 -0.1230535 0.0001898
1.934 -0.1229296 0.0001905
1.935 -0.122806 0.0001907
1.936 -0.122683 0.0001916
1.937 -0.1225603 0.0001926
1.938 -0.1224382 0.0001926
1.939 -0.1223165 0.0001933
1.94 -0.1221952 0.0001941
1.941 -0.1220744 0.0001943
1.942 -0.121954 0.0001952
1.943 -0.1218341 0.0001958
1.944 -0.1217146 0.0001961
1.945 -0.1215955 0.000196
1.946 -0.1214769 0.0001968
1.947 -0.1213587 0.0001971
1.948 -0.1212409 0.0001975
1.949 -0.1211236 0.0001973
1.95 -0.1210067 0.0001987
1.951 -0.1208902 0.0001986
1.952 -0.1207741 0.0001984
1.953 -0.1206583 0.0002
1.954 -0.1205431 0.0002006
1.955 -0.1204282 0.0001999
1.956 -0.1203138 0.0002003
1.957 -0.1201997 0.0002002
1.958 -0.120086 0.0002017
1.959 -0.1199728 0.0002015
1.96 -0.11986 0.0002018
1.961 -0.1197475 0.0002016
1.962 -0.1196354 0.0002029
1.963 -0.1195237 0.0002023
1.964 -0.1194124 0.0002026
1.965 -0.1193016 0.0002023
1.966 -0.119191 0.0002026
1.967 -0.1190809 0.0002024
1.968 -0.118971 0.0002027
1.969 -0.1188616 0.0002026
1.97 -0.1187526 0.0002032
1.971 -0.1186439 0.0002034
1.972 -0.1185356 0.0002031
1.973 -0.1184277 0.000204
1.974 -0.1183201 0.0002035
1.975 -0.1182129 0.0002035
1.976 -0.118106 0.0002031
1.977 -0.1179995 0.0002036
1.978 -0.1178934 0.0002027
1.979 -0.1177876 0.0002033
1.98 -0.1176822 0.0002028
1.981 -0.1175771 0.0002028
1.982 -0.1174723 0.0002027
1.983 -0.1173679 0.000202
1.984 -0.1172638 0.0002028
1.985 -0.1171601 0.0002023
1.986 -0.1170567 0.000203
1.987 -0.1169536 0.0002024
1.988 -0.1168509 0.000202
1.989 -0.1167486 0.0002009
1.99 -0.1166465 0.0002012
1.991 -0.1165447 0.0002004
1.992 -0.1164433 0.0002014
1.993 -0.1163422 0.0002008
1.994 -0.1162415 0.0002003
1.995 -0.116141 0.0002009
1.996 -0.1160408 0.0001988
1.997 -0.1159411 0.0001995
1.998 -0.1158416 0.0001986
1.999 -0.1157424 0.0001988
2 -0.1156435 0.0001974
2.001 -0.1155449 0.000198
2.002 -0.1154467 0.0001972
2.003 -0.1153487 0.000196
2.004 -0.1152511 0.0001965
2.005 -0.1151537 0.0001964
2.006 -0.1150566 0.0001955
2.007 -0.1149599 0.0001944
2.008 -0.1148634 0.0001938
2.009 -0.1147672 0.0001938
2.01 -0.1146714 0.0001935
2.011 -0.1145757 0.0001924
2.012 -0.1144805 0.0001916
2.013 -0.1143855 0.0001913
2.014 -0.1142907 0.0001901
2.015 -0.1141962 0.0001895
2.016 -0.1141021 0.0001888
2.017 -0.1140082 0.0001889
2.018 -0.1139146 0.0001885
2.019 -0.1138213 0.0001864
2.02 -0.1137283 0.0001855
2.021 -0.1136356 0.0001853
2.022 -0.1135431 0.0001845
2.023 -0.1134508 0.0001839
2.024 -0.1133589 0.0001831
2.025 -0.1132672 0.0001827
2.026 -0.1131757 0.0001821
2.027 -0.1130845 0.0001807
2.028 -0.1129937 0.0001799
2.029 -0.1129031 0.0001787
2.03 -0.1128127 0.0001782
2.031 -0.1127226 0.0001774
2.032 -0.1126327 0.0001759
2.033 -0.1125431 0.000175
2.034 -0.1124539 0.0001744
2.035 -0.1123647 0.0001744
2.036 -0.1122759 0.0001728
2.037 -0.1121873 0.0001708
2.038 -0.112099 0.0001706
2.039 -0.112011 0.0001697
2.04 -0.1119231 0.0001677
2.041 -0.1118355 0.0001671
2.042 -0.1117481 0.0001667
2.043 -0.111661 0.0001652
2.044 -0.1115742 0.0001645
2.045 -0.1114875 0.000163
2.046 -0.1114012 0.0001619
2.047 -0.111315 0.0001612
2.048 -0.1112291 0.0001603
2.049 -0.1111434 0.0001585
2.05 -0.111058 0.0001576
2.051 -0.1109728 0.0001564
2.052 -0.1108878 0.000155
2.053 -0.110803 0.000154
2.054 -0.1107185 0.0001525
2.055 -0.1106342 0.000152
2.056 -0.1105502 0.000149
2.057 -0.1104663 0.0001484
2.058 -0.1103827 0.0001475
2.059 -0.1102994 0.0001449
2.06 -0.1102162 0.0001436
2.061 -0.1101332 0.0001426
2.062 -0.1100505 0.000142
2.063 -0.109968 0.0001405
2.064 -0.1098857 0.0001384
2.065 -0.1098035 0.0001367
2.066 -0.1097217 0.0001359
2.067 -0.10964 0.000135
2.068 -0.1095586 0.0001344
2.069 -0.1094774 0.0001348
2.07 -0.1093964 0.0001347
2.071 -0.1093156 0.0001367
2.072 -0.109235 0.0001341
2.073 -0.1091545 0.0001346
2.074 -0.1090744 0.0001346
2.075 -0.1089944 0.0001352
2.076 -0.1089146 0.0001373
2.077 -0.108835 0.0001351
2.078 -0.1087556 0.000135
2.079 -0.1086763 0.0001364
2.08 -0.1085974 0.0001358
2.081 -0.1085187 0.0001365
2.082 -0.10844 0.000138
2.083 -0.1083616 0.0001386
2.084 -0.1082834 0.0001366
2.085 -0.1082054 0.0001383
2.086 -0.1081276 0.0001379
2.087 -0.10805 0.000138
2.088 -0.1079725 0.0001388
2.089 -0.1078954 0.0001378
2.09 -0.1078183 0.0001376
2.091 -0.1077414 0.0001383
2.092 -0.1076648 0.0001398
2.093 -0.1075883 0.000138
2.094 -0.107512 0.0001392
2.095 -0.1074359 0.0001395
2.096 -0.1073599 0.000139
2.097 -0.1072841 0.0001407
2.098 -0.1072086 0.0001393
2.099 -0.1071333 0.0001396
2.1 -0.107058 0.0001417
2.101 -0.106983 0.0001391
2.102 -0.1069081 0.0001402
2.103 -0.1068334 0.00014
2.104 -0.106759 0.0001421
2.105 -0.1066847 0.0001417
2.106 -0.1066105 0.0001397
2.107 -0.1065365 0.0001414
2.108 -0.1064627 0.000141
2.109 -0.106389 0.0001418
2.11 -0.1063156 0.0001412
2.111 -0.1062423 0.0001418
2.112 -0.1061693 0.0001418
2.113 -0.1060963 0.0001418
2.114 -0.1060235 0.0001416
2.115 -0.1059508 0.000144
2.116 -0.1058784 0.0001466
2.117 -0.1058062 0.0001482
2.118 -0.105734 0.0001513
2.119 -0.1056621 0.0001536
2.12 -0.1055903 0.000155
2.121 -0.1055186 0.0001583
2.122 -0.1054472 0.0001603
2.123 -0.1053759 0.0001625
2.124 -0.1053047 0.0001648
2.125 -0.1052337 0.000167
2.126 -0.1051628 0.0001695
2.127 -0.1050922 0.0001728
2.128 -0.1050217 0.0001744
2.129 -0.1049513 0.0001772
2.13 -0.1048811 0.0001803
2.131 -0.1048111 0.0001815
2.132 -0.1047412 0.0001846
2.133 -0.1046715 0.0001875
2.134 -0.1046018 0.0001898
2.135 -0.1045323 0.000192
2.136 -0.1044631 0.0001952
2.137 -0.104394 0.000197
2.138 -0.104325 0.0002003
2.139 -0.1042561 0.000203
2.14 -0.1041874 0.0002059
2.141 -0.1041188 0.0002086
2.142 -0.1040505 0.0002095
2.143 -0.1039823 0.0002141
2.144 -0.1039141 0.0002165
2.145 -0.1038461 0.0002184
2.146 -0.1037783 0.0002222
2.147 -0.1037106 0.0002245
2.148 -0.1036431 0.0002274
2.149 -0.1035757 0.0002296
2.15 -0.1035085 0.0002328
2.151 -0.1034414 0.0002351
2.152 -0.1033744 0.0002377
2.153 -0.1033075 0.0002402
2.154 -0.1032409 0.000244
2.155 -0.1031743 0.000246
2.156 -0.1031078 0.000247
2.157 -0.1030416 0.000251
2.158 -0.1029754 0.0002546
2.159 -0.1029094 0.0002575
2.16 -0.1028435 0.0002587
2.161 -0.1027778 0.0002626
2.162 -0.1027121 0.0002662
2.163 -0.1026467 0.0002686
2.164 -0.1025813 0.0002715
2.165 -0.1025161 0.0002739
2.166 -0.102451 0.0002766
2.167 -0.1023861 0.0002807
2.168 -0.1023213 0.0002834
2.169 -0.1022566 0.0002856
2.17 -0.102192 0.0002904
2.171 -0.1021276 0.0002915
2.172 -0.1020633 0.0002952
2.173 -0.101999 0.0002979
2.174 -0.101935 0.0003009
2.175 -0.1018711 0.0003037
2.176 -0.1018073 0.0003071
2.177 -0.1017436 0.0003098
2.178 -0.1016801 0.0003126
2.179 -0.1016166 0.0003162
2.18 -0.1015533 0.0003186
2.181 -0.1014901 0.0003211
2.182 -0.101427 0.0003238
2.183 -0.1013641 0.0003285
2.184 -0.1013013 0.0003317
2.185 -0.1012386 0.0003342
2.186 -0.101176 0.000337
2.187 -0.1011135 0.0003402
2.188 -0.1010513 0.0003433
2.189 -0.100989 0.0003458
2.19 -0.1009269 0.0003488
2.191 -0.1008649 0.0003529
2.192 -0.100803 0.0003559
2.193 -0.1007413 0.0003595
2.194 -0.1006796 0.000362
2.195 -0.1006181 0.0003662
2.196 -0.1005567 0.0003673
2.197 -0.1004954 0.0003718
2.198 -0.1004343 0.0003751
2.199 -0.1003732 0.0003774
2.2 -0.1003122 0.0003826
2.201 -0.1002513 0.0003842
2.202 -0.1001907 0.0003862
2.203 -0.10013 0.0003902
2.204 -0.1000695 0.0003941
2.205 -0.1000091 0.0003988
2.206 -0.0999488 0.0004006
2.207 -0.0998886 0.0004033
2.208 -0.0998285 0.0004078
2.209 -0.0997686 0.0004104
2.21 -0.0997088 0.0004133
2.211 -0.099649 0.0004175
2.212 -0.0995894 0.0004218
2.213 -0.0995298 0.0004244
2.214 -0.0994704 0.000427
2.215 -0.0994111 0.0004322
2.216 -0.0993519 0.000434
2.217 -0.0992928 0.000437
2.218 -0.0992337 0.0004405
2.219 -0.0991748 0.0004439
2.22 -0.0991161 0.0004474
2.221 -0.0990573 0.0004514
2.222 -0.0989988 0.0004539
2.223 -0.0989403 0.0004573
2.224 -0.0988819 0.0004608
2.225 -0.0988236 0.0004637
2.226 -0.0987655 0.0004662
2.227 -0.0987073 0.0004704
2.228 -0.0986494 0.0004744
2.229 -0.0985914 0.0004778
2.23 -0.0985337 0.000481
2.231 -0.098476 0.0004858
2.232 -0.0984185 0.0004881
2.233 -0.0983609 0.0004909
2.234 -0.0983035 0.0004954
2.235 -0.0982463 0.0004985
2.236 -0.0981891 0.0005021
2.237 -0.098132 0.0005052
2.238 -0.098075 0.0005083
2.239 -0.098018 0.0005121
2.24 -0.0979612 0.0005168
2.241 -0.0979045 0.0005192
2.242 -0.0978479 0.0005231
2.243 -0.0977914 0.0005262
2.244 -0.097735 0.0005309
2.245 -0.0976786 0.0005336
2.246 -0.0976223 0.0005356
2.247 -0.0975662 0.0005406
2.248 -0.0975101 0.0005438
2.249 -0.0974542 0.0005484
2.25 -0.0973983 0.0005502
2.251 -0.0973425 0.0005553
2.252 -0.0972868 0.0005569
2.253 -0.0972312 0.0005622
2.254 -0.0971757 0.0005656
2.255 -0.0971203 0.0005676
2.256 -0.0970649 0.0005732
2.257 -0.0970097 0.0005748
2.258 -0.0969545 0.0005812
2.259 -0.0968995 0.000583
2.26 -0.0968445 0.000588
2.261 -0.0967896 0.0005896
2.262 -0.0967348 0.0005938
2.263 -0.0966801 0.0005967
2.264 -0.0966255 0.0006025
2.265 -0.096571 0.0006051
2.266 -0.0965165 0.0006088
2.267 -0.0964621 0.0006136
2.268 -0.0964078 0.0006173
2.269 -0.0963536 0.000619
2.27 -0.0962995 0.0006247
2.271 -0.0962454 0.0006271
2.272 -0.0961916 0.0006322
2.273 -0.0961377 0.0006343
2.274 -0.0960839 0.0006389
2.275 -0.0960302 0.000643
2.276 -0.0959765 0.0006458
2.277 -0.0959231 0.000651
2.278 -0.0958696 0.0006528
2.279 -0.0958162 0.0006557
2.28 -0.095763 0.0006611
2.281 -0.0957098 0.0006646
2.282 -0.0956566 0.0006685
2.283 -0.0956035 0.0006717
2.284 -0.0955506 0.0006755
2.285 -0.0954977 0.0006804
2.286 -0.095445 0.0006826
2.287 -0.0953922 0.0006879
2.288 -0.0953396 0.0006914
2.289 -0.095287 0.0006951
2.29 -0.0952345 0.0006985
2.291 -0.0951822 0.0007018
2.292 -0.0951298 0.0007062
2.293 -0.0950775 0.0007098
2.294 -0.0950254 0.0007136
2.295 -0.0949733 0.0007176
2.296 -0.0949212 0.0007214
2.297 -0.0948693 0.0007243
2.298 -0.0948175 0.0007284
2.299 -0.0947656 0.0007322
2.3 -0.094714 0.0007378
2.301 -0.0946623 0.00074
2.302 -0.0946107 0.0007442
2.303 -0.0945593 0.0007479
2.304 -0.0945079 0.0007514
2.305 -0.0944566 0.0007554
2.306 -0.0944053 0.0007594
2.307 -0.094354 0.0007632
2.308 -0.0943029 0.0007664
2.309 -0.0942519 0.0007708
2.31 -0.094201 0.0007759
2.311 -0.0941501 0.000778
2.312 -0.0940992 0.0007821
2.313 -0.0940485 0.0007871
2.314 -0.0939977 0.00079
2.315 -0.0939472 0.0007941
2.316 -0.0938966 0.0007982
2.317 -0.0938462 0.0008011
2.318 -0.0937958 0.0008066
2.319 -0.0937454 0.0008077
2.32 -0.0936952 0.0008143
2.321 -0.093645 0.0008171
2.322 -0.0935949 0.0008218
2.323 -0.0935449 0.0008243
2.324 -0.0934949 0.0008291
2.325 -0.093445 0.000833
2.326 -0.0933952 0.0008367
2.327 -0.0933453 0.0008399
2.328 -0.0932957 0.000845
2.329 -0.0932461 0.0008482
2.33 -0.0931965 0.0008522
2.331 -0.0931471 0.0008572
2.332 -0.0930976 0.0008588
2.333 -0.0930483 0.0008641
2.334 -0.092999 0.0008684
2.335 -0.0929497 0.0008718
2.336 -0.0929006 0.0008771
2.337 -0.0928515 0.0008802
2.338 -0.0928025 0.0008827
2.339 -0.0927535 0.0008878
2.34 -0.0927046 0.0008922
2.341 -0.0926558 0.000895
2.342 -0.092607 0.0008996
2.343 -0.0925583 0.0009034
2.344 -0.0925097 0.0009068
2.345 -0.0924611 0.0009125
2.346 -0.0924126 0.000916
2.347 -0.0923642 0.0009189
2.348 -0.0923158 0.0009237
2.349 -0.0922675 0.0009269
2.35 -0.0922193 0.0009299
2.351 -0.0921711 0.0009337
2.352 -0.0921229 0.0009393
2.353 -0.0920749 0.0009432
2.354 -0.0920269 0.0009472
2.355 -0.091979 0.0009504
2.356 -0.0919311 0.0009528
2.357 -0.0918833 0.000959
2.358 -0.0918356 0.000964
2.359 -0.0917879 0.0009671
2.36 -0.0917403 0.0009705
2.361 -0.0916927 0.0009749
2.362 -0.0916452 0.0009784
2.363 -0.0915977 0.000983
2.364 -0.0915504 0.0009866
2.365 -0.091503 0.000989
2.366 -0.0914558 0.0009958
2.367 -0.0914086 0.0009966
2.368 -0.0913615 0.0010019
2.369 -0.0913144 0.0010062
2.37 -0.0912674 0.0010117
2.371 -0.0912204 0.0010156
2.372 -0.0911735 0.0010195
2.373 -0.0911267 0.0010238
2.374 -0.0910799 0.0010263
2.375 -0.0910332 0.0010298
2.376 -0.0909866 0.0010361
2.377 -0.0909399 0.0010382
2.378 -0.0908933 0.0010418
2.379 -0.0908469 0.0010451
2.38 -0.0908005 0.0010503
2.381 -0.0907541 0.001055
2.382 -0.0907077 0.0010578
2.383 -0.0906615 0.0010617
2.384 -0.0906153 0.0010668
2.385 -0.0905691 0.0010703
2.386 -0.0905231 0.001074
2.387 -0.0904771 0.0010788
2.388 -0.0904311 0.0010824
2.389 -0.0903851 0.0010859
2.39 -0.0903393 0.0010896
2.391 -0.0902935 0.0010949
2.392 -0.0902478 0.0010975
2.393 -0.090202 0.001101
2.394 -0.0901564 0.0011055
2.395 -0.0901108 0.0011109
2.396 -0.0900652 0.0011145
2.397 -0.0900198 0.0011187
2.398 -0.0899743 0.001122
2.399 -0.089929 0.0011257
2.4 -0.0898836 0.001131
2.401 -0.0898384 0.0011347
2.402 -0.0897932 0.0011383
2.403 -0.089748 0.0011426
2.404 -0.089703 0.0011459
2.405 -0.0896579 0.001149
2.406 -0.0896129 0.001155
2.407 -0.089568 0.0011585
2.408 -0.0895231 0.0011628
2.409 -0.0894782 0.0011658
2.41 -0.0894335 0.0011698
2.411 -0.0893888 0.0011742
2.412 -0.0893441 0.0011774
2.413 -0.0892994 0.001181
2.414 -0.0892549 0.0011864
2.415 -0.0892103 0.001193
2.416 -0.0891658 0.0011939
2.417 -0.0891214 0.0011984
2.418 -0.089077 0.0012035
2.419 -0.0890327 0.0012064
2.42 -0.0889885 0.0012109
2.421 -0.0889442 0.0012128
2.422 -0.0889001 0.0012186
2.423 -0.088856 0.0012227
2.424 -0.0888119 0.0012286
2.425 -0.0887679 0.0012303
2.426 -0.088724 0.0012332
2.427 -0.08868 0.0012376
2.428 -0.0886362 0.0012421
2.429 -0.0885924 0.0012468
2.43 -0.0885485 0.0012507
2.431 -0.0885049 0.0012541
2.432 -0.0884612 0.0012598
2.433 -0.0884176 0.0012625
2.434 -0.088374 0.0012664
2.435 -0.0883305 0.0012687
2.436 -0.088287 0.001274
2.437 -0.0882436 0.0012783
2.438 -0.0882002 0.0012821
2.439 -0.0881569 0.0012877
2.44 -0.0881136 0.0012892
2.441 -0.0880704 0.0012937
2.442 -0.0880272 0.0012976
2.443 -0.0879841 0.0013034
2.444 -0.087941 0.0013062
2.445 -0.0878979 0.0013107
2.446 -0.0878549 0.0013142
2.447 -0.087812 0.0013181
2.448 -0.087769 0.0013232
2.449 -0.0877262 0.0013259
2.45 -0.0876835 0.001329
2.451 -0.0876407 0.0013341
2.452 -0.0875979 0.001339
2.453 -0.0875553 0.0013416
2.454 -0.0875126 0.0013457
2.455 -0.0874701 0.0013502
2.456 -0.0874275 0.0013541
2.457 -0.0873851 0.0013586
2.458 -0.0873427 0.0013632
2.459 -0.0873003 0.0013666
2.46 -0.0872579 0.0013689
2.461 -0.0872156 0.0013736
2.462 -0.0871733 0.0013784
2.463 -0.0871311 0.0013808
2.464 -0.087089 0.001385
2.465 -0.0870468 0.0013901
2.466 -0.0870048 0.0013926
2.467 -0.0869627 0.0013982
2.468 -0.0869207 0.0014016
2.469 -0.0868788 0.0014044
2.47 -0.0868369 0.0014093
2.471 -0.086795 0.0014128
2.472 -0.0867533 0.0014163
2.473 -0.0867114 0.0014218
2.474 -0.0866698 0.0014259
2.475 -0.0866281 0.0014288
2.476 -0.0865864 0.0014336
2.477 -0.0865448 0.0014361
2.478 -0.0865033 0.0014397
2.479 -0.0864618 0.0014444
2.48 -0.0864203 0.0014493
2.481 -0.0863789 0.0014527
2.482 -0.0863376 0.0014553
2.483 -0.0862962 0.0014598
2.484 -0.0862549 0.0014655
2.485 -0.0862136 0.0014694
2.486 -0.0861724 0.0014744
2.487 -0.0861312 0.0014771
2.488 -0.0860901 0.0014827
2.489 -0.086049 0.0014838
2.49 -0.086008 0.0014866
2.491 -0.085967 0.0014916
2.492 -0.0859261 0.0014964
2.493 -0.0858852 0.0015006
2.494 -0.0858443 0.0015034
2.495 -0.0858034 0.0015075
2.496 -0.0857627 0.0015104
2.497 -0.0857219 0.0015157
2.498 -0.0856812 0.0015207
2.499 -0.0856405 0.0015244
2.5 -0.0855999 0.0015273
&
@target G0.S2
@type xydy
1.5 -0.3811267 0.0366167
1.501 -0.3817007 0.0354371
1.502 -0.382214 0.0343834
1.503 -0.3826666 0.0332078
1.504 -0.383059 0.0321107
1.505 -0.3833914 0.0310061
1.506 -0.3836644 0.0299051
1.507 -0.3838785 0.0288493
1.508 -0.3840343 0.0278575
1.509 -0.3841322 0.0267717
1.51 -0.384173 0.0258733
1.511 -0.3841574 0.0249139
1.512 -0.3840862 0.0239756
1.513 -0.3839603 0.023013
1.514 -0.3837803 0.0221109
1.515 -0.3835474 0.0212338
1.516 -0.3832623 0.020359
1.517 -0.382926 0.0195275
1.518 -0.3825396 0.0187308
1.519 -0.382104 0.0179577
1.52 -0.3816204 0.0171763
1.521 -0.3810898 0.0164424
1.522 -0.3805134 0.01573
1.523 -0.3798922 0.0150099
1.524 -0.3792275 0.0143438
1.525 -0.3785202 0.0137023
1.526 -0.3777717 0.0130453
1.527 -0.3769832 0.0124179
1.528 -0.3761558 0.0118485
1.529 -0.3752908 0.0112499
1.53 -0.3743892 0.0107101
1.531 -0.3734523 0.0101994
1.532 -0.3724815 0.0096845
1.533 -0.3714776 0.0091642
1.534 -0.3704422 0.0086912
1.535 -0.3693763 0.0082309
1.536 -0.3682811 0.0077943
1.537 -0.3671578 0.0073772
1.538 -0.3660076 0.0069444
1.539 -0.3648315 0.0065685
1.54 -0.3636309 0.0062076
1.541 -0.3624066 0.0058289
1.542 -0.36116 0.0055041
1.543 -0.359892 0.0051618
1.544 -0.3586038 0.0048552
1.545 -0.3572964 0.0045552
1.546 -0.3559709 0.0042676
1.547 -0.3546282 0.0039946
1.548 -0.3532694 0.0037408
1.549 -0.3518954 0.0034835
1.55 -0.3505073 0.0032511
1.551 -0.3491059 0.0030334
1.552 -0.3476923 0.0028165
1.553 -0.3462671 0.0026162
1.554 -0.3448313 0.0024222
1.555 -0.3433858 0.0022528
1.556 -0.3419314 0.0020713
1.557 -0.3404689 0.0019107
1.558 -0.3389991 0.0017594
1.559 -0.3375227 0.0016076
1.56 -0.3360404 0.0014854
1.561 -0.3345531 0.0013491
1.562 -0.3330613 0.0012238
1.563 -0.3315657 0.0011204
1.564 -0.3300671 0.0010168
1.565 -0.3285658 0.0009621
1.566 -0.3270627 0.0009403
1.567 -0.3255583 0.0008719
1.568 -0.3240531 0.0008573
1.569 -0.3225476 0.0008184
1.57 -0.3210426 0.0007986
1.571 -0.3195383 0.0008169
1.572 -0.3180352 0.0008189
1.573 -0.3165339 0.0008438
1.574 -0.3150348 0.0008572
1.575 -0.3135383 0.0008721
1.576 -0.3120448 0.000861
1.577 -0.3105547 0.000872
1.578 -0.3090684 0.0008651
1.579 -0.3075862 0.0008741
1.58 -0.3061086 0.0008752
1.581 -0.3046357 0.0008711
1.582 -0.3031678 0.0008645
1.583 -0.3017054 0.0008764
1.584 -0.3002487 0.0008686
1.585 -0.2987979 0.0008547
1.586 -0.2973535 0.0008496
1.587 -0.2959153 0.0008436
1.588 -0.2944839 0.0008349
1.589 -0.2930593 0.0008217
1.59 -0.2916419 0.0008236
1.591 -0.2902316 0.0008065
1.592 -0.2888289 0.0008048
1.593 -0.2874338 0.0007927
1.594 -0.2860465 0.0007734
1.595 -0.2846672 0.0007681
1.596 -0.2832959 0.0007585
1.597 -0.2819329 0.0007387
1.598 -0.2805781 0.0007348
1.599 -0.2792319 0.0007132
1.6 -0.2778941 0.0007013
1.601 -0.276565 0.0006922
1.602 -0.2752446 0.0006838
1.603 -0.273933 0.0006605
1.604 -0.2726304 0.0006523
1.605 -0.2713366 0.0006381
1.606 -0.2700519 0.0006224
1.607 -0.2687762 0.0006152
1.608 -0.2675097 0.0006039
1.609 -0.2662523 0.0005899
1.61 -0.2650041 0.000566
1.611 -0.2637651 0.0005535
1.612 -0.2625354 0.0005338
1.613 -0.261315 0.0005264
1.614 -0.2601038 0.0005209
1.615 -0.2589019 0.0005187
1.616 -0.2577093 0.0005077
1.617 -0.256526 0.0005253
1.618 -0.2553521 0.0005154
1.619 -0.2541874 0.0005096
1.62 -0.253032 0.0005107
1.621 -0.2518859 0.0005119
1.622 -0.250749 0.0005131
1.623 -0.2496215 0.0005123
1.624 -0.2485031 0.000502
1.625 -0.2473938 0.000505
1.626 -0.2462939 0.0005176
1.627 -0.245203 0.0004953
1.628 -0.2441213 0.0004954
1.629 -0.2430486 0.000499
1.63 -0.241985 0.0005062
1.631 -0.2409304 0.0004962
1.632 -0.2398847 0.0004965
1.633 -0.2388479 0.000485
1.634 -0.2378201 0.0004912
1.635 -0.2368011 0.0004839
1.636 -0.2357908 0.000492
1.637 -0.2347894 0.0004847
1.638 -0.2337965 0.0004798
1.639 -0.2328124 0.0004871
1.64 -0.2318368 0.0004809
1.641 -0.2308698 0.0004872
1.642 -0.2299112 0.0004763
1.643 -0.2289611 0.0004761
1.644 -0.2280194 0.0004813
1.645 -0.227086 0.0004784
1.646 -0.2261608 0.0004834
1.647 -0.2252439 0.0004914
1.648 -0.2243351 0.0004882
1.649 -0.2234344 0.0004943
1.65 -0.2225416 0.0004941
1.651 -0.2216569 0.0005008
1.652 -0.2207801 0.0005073
1.653 -0.2199111 0.0005011
1.654 -0.2190499 0.0005028
1.655 -0.2181964 0.0005055
1.656 -0.2173506 0.0005096
1.657 -0.2165124 0.0005116
1.658 -0.2156818 0.0005097
1.659 -0.2148586 0.0005122
1.66 -0.2140428 0.0005073
1.661 -0.2132345 0.0005045
1.662 -0.2124333 0.0005052
1.663 -0.2116394 0.0005052
1.664 -0.2108527 0.0005074
1.665 -0.2100731 0.0005051
1.666 -0.2093005 0.0005095
1.667 -0.2085349 0.0004996
1.668 -0.2077763 0.0004992
1.669 -0.2070244 0.0004988
1.67 -0.2062794 0.0005006
1.671 -0.2055412 0.0004939
1.672 -0.2048096 0.0004932
1.673 -0.2040846 0.0004919
1.674 -0.2033662 0.0004857
1.675 -0.2026543 0.0004851
1.676 -0.2019488 0.0004756
1.677 -0.2012497 0.0004784
1.678 -0.200557 0.0004739
1.679 -0.1998704 0.0004749
1.68 -0.19919 0.0004652
1.681 -0.1985159 0.0004638
1.682 -0.1978478 0.0004636
1.683 -0.1971857 0.0004567
1.684 -0.1965296 0.0004526
1.685 -0.1958794 0.0004514
1.686 -0.1952351 0.0004454
1.687 -0.1945965 0.0004436
1.688 -0.1939637 0.0004364
1.689 -0.1933366 0.0004291
1.69 -0.1927151 0.0004326
1.691 -0.1920992 0.0004218
1.692 -0.1914888 0.0004151
1.693 -0.1908839 0.0004149
1.694 -0.1902844 0.0004092
1.695 -0.1896904 0.0004043
1.696 -0.1891015 0.0003995
1.697 -0.188518 0.0003913
1.698 -0.1879396 0.0003941
1.699 -0.1873665 0.0003862
1.7 -0.1867984 0.0003785
1.701 -0.1862353 0.0003786
1.702 -0.1856773 0.0003759
1.703 -0.1851242 0.0003656
1.704 -0.184576 0.0003642
1.705 -0.1840328 0.000363
1.706 -0.1834942 0.000352
1.707 -0.1829605 0.0003496
1.708 -0.1824315 0.000346
1.709 -0.1819071 0.0003376
1.71 -0.1813873 0.0003525
1.711 -0.1808722 0.0003397
1.712 -0.1803615 0.0003407
1.713 -0.1798554 0.0003379
1.714 -0.1793537 0.0003385
1.715 -0.1788564 0.0003242
1.716 -0.1783634 0.0003311
1.717 -0.1778747 0.0003296
1.718 -0.1773903 0.0003208
1.719 -0.1769101 0.0003329
1.72 -0.1764341 0.0003257
1.721 -0.1759622 0.0003115
1.722 -0.1754945 0.0003206
1.723 -0.1750307 0.0003208
1.724 -0.1745711 0.0003233
1.725 -0.1741154 0.0003212
1.726 -0.1736636 0.0003199
1.727 -0.1732156 0.0003194
1.728 -0.1727716 0.000313
1.729 -0.1723313 0.0003139
1.73 -0.1718948 0.000313
1.731 -0.1714621 0.0003181
1.732 -0.1710331 0.000309
1.733 -0.1706077 0.000315
1.734 -0.170186 0.0003077
1.735 -0.1697679 0.0003135
1.736 -0.1693533 0.000303
1.737 -0.1689422 0.0003032
1.738 -0.1685346 0.0003066
1.739 -0.1681305 0.0003064
1.74 -0.1677298 0.0003159
1.741 -0.1673324 0.0002995
1.742 -0.1669384 0.000304
1.743 -0.1665478 0.0003065
1.744 -0.1661604 0.0003026
1.745 -0.1657762 0.0003148
1.746 -0.1653953 0.0003163
1.747 -0.1650175 0.0003038
1.748 -0.1646429 0.0003051
1.749 -0.1642714 0.0003085
1.75 -0.1639031 0.0003103
1.751 -0.1635377 0.0003036
1.752 -0.1631754 0.0003113
1.753 -0.1628161 0.0003086
1.754 -0.1624598 0.0003017
1.755 -0.1621063 0.0003013
1.756 -0.1617559 0.0002981
1.757 -0.1614082 0.0002917
1.758 -0.1610634 0.0003001
1.759 -0.1607215 0.0003044
1.76 -0.1603824 0.0002989
1.761 -0.1600459 0.0003058
1.762 -0.1597123 0.0003078
1.763 -0.1593813 0.0002977
1.764 -0.159053 0.0003028
1.765 -0.1587275 0.0003095
1.766 -0.1584046 0.0003067
1.767 -0.1580841 0.0003119
1.768 -0.1577664 0.0003149
1.769 -0.1574512 0.0003176
1.77 -0.1571384 0.0003187
1.771 -0.1568283 0.0003188
1.772 -0.1565206 0.0003257
1.773 -0.1562153 0.0003225
1.774 -0.1559126 0.0003275
1.775 -0.1556122 0.0003307
1.776 -0.1553142 0.0003322
1.777 -0.1550185 0.0003321
1.778 -0.1547251 0.0003392
1.779 -0.1544341 0.0003408
1.78 -0.1541454 0.0003399
1.781 -0.153859 0.0003432
1.782 -0.1535748 0.0003454
1.783 -0.1532928 0.0003482
1.784 -0.153013 0.0003545
1.785 -0.1527355 0.0003513
1.786 -0.15246 0.0003508
1.787 -0.1521868 0.0003582
1.788 -0.1519156 0.0003567
1.789 -0.1516466 0.0003577
1.79 -0.1513796 0.0003623
1.791 -0.1511147 0.0003688
1.792 -0.1508518 0.0003638
1.793 -0.150591 0.0003671
1.794 -0.1503322 0.0003716
1.795 -0.1500753 0.0003743
1.796 -0.1498203 0.0003736
1.797 -0.1495674 0.0003693
1.798 -0.1493163 0.000374
1.799 -0.1490672 0.0003735
1.8 -0.14882 0.0003706
1.801 -0.1485746 0.0003833
1.802 -0.1483311 0.0003788
1.803 -0.1480894 0.0003793
1.804 -0.1478495 0.000382
1.805 -0.1476115 0.0003819
1.806 -0.1473752 0.0003785
1.807 -0.1471407 0.0003853
1.808 -0.1469079 0.0003866
1.809 -0.1466768 0.0003803
1.81 -0.1464476 0.0003817
1.811 -0.1462199 0.0003831
1.812 -0.145994 0.0003881
1.813 -0.1457697 0.0003839
1.814 -0.145547 0.00038
1.815 -0.145326 0.0003894
1.816 -0.1451067 0.0003849
1.817 -0.1448889 0.0003885
1.818 -0.1446727 0.0003894
1.819 -0.1444581 0.0003836
1.82 -0.1442452 0.0003872
1.821 -0.1440337 0.0003906
1.822 -0.1438237 0.0003828
1.823 -0.1436152 0.0003861
1.824 -0.1434083 0.0003883
1.825 -0.1432028 0.0003899
1.826 -0.1429989 0.0003862
1.827 -0.1427963 0.0003804
1.828 -0.1425953 0.0003912
1.829 -0.1423957 0.0003852
1.83 -0.1421975 0.000387
1.831 -0.1420007 0.0003818
1.832 -0.1418052 0.0003825
1.833 -0.1416112 0.0003882
1.834 -0.1414186 0.0003773
1.835 -0.1412273 0.0003835
1.836 -0.1410373 0.0003832
1.837 -0.1408487 0.0003774
1.838 -0.1406614 0.0003777
1.839 -0.1404754 0.0003755
1.84 -0.1402907 0.0003787
1.841 -0.1401072 0.0003793
1.842 -0.1399251 0.0003756
1.843 -0.1397443 0.0003717
1.844 -0.1395645 0.0003763
1.845 -0.1393862 0.0003713
1.846 -0.1392089 0.0003714
1.847 -0.139033 0.0003624
1.848 -0.1388582 0.0003653
1.849 -0.1386847 0.0003639
1.85 -0.1385123 0.0003626
1.851 -0.138341 0.0003597
1.852 -0.138171 0.0003573
1.853 -0.1380021 0.0003622
1.854 -0.1378343 0.0003635
1.855 -0.1376676 0.0003617
1.856 -0.1375021 0.0003581
1.857 -0.1373376 0.0003727
1.858 -0.1371744 0.0003701
1.859 -0.1370121 0.0003688
1.86 -0.136851 0.0003614
1.861 -0.1366908 0.0003681
1.862 -0.1365318 0.0003697
1.863 -0.1363738 0.0003736
1.864 -0.1362169 0.0003702
1.865 -0.1360609 0.0003769
1.866 -0.1359061 0.0003778
1.867 -0.1357522 0.0003721
1.868 -0.1355993 0.0003812
1.869 -0.1354474 0.0003762
1.87 -0.1352965 0.0003794
1.871 -0.1351466 0.000382
1.872 -0.1349976 0.0003842
1.873 -0.1348497 0.0003871
1.874 -0.1347026 0.000385
1.875 -0.1345565 0.0003811
1.876 -0.1344113 0.0003885
1.877 -0.134267 0.0003849
1.878 -0.1341238 0.0003837
1.879 -0.1339813 0.0003873
1.88 -0.1338398 0.0003943
1.881 -0.1336992 0.0003894
1.882 -0.1335594 0.0003935
1.883 -0.1334205 0.0004002
1.884 -0.1332826 0.0003918
1.885 -0.1331454 0.0004097
1.886 -0.1330091 0.0003901
1.887 -0.1328737 0.0003986
1.888 -0.132739 0.0004063
1.889 -0.1326053 0.000404
1.89 -0.1324723 0.0004049
1.891 -0.1323402 0.0004118
1.892 -0.132209 0.0004089
1.893 -0.1320785 0.0004152
1.894 -0.1319487 0.0004112
1.895 -0.1318198 0.0004067
1.896 -0.1316916 0.0004206
1.897 -0.1315642 0.0004143
1.898 -0.1314376 0.0004229
1.899 -0.1313118 0.0004328
1.9 -0.1311867 0.0004414
1.901 -0.1310624 0.0004455
1.902 -0.1309388 0.0004479
1.903 -0.1308159 0.0004543
1.904 -0.1306938 0.0004685
1.905 -0.1305724 0.0004682
1.906 -0.1304517 0.0004724
1.907 -0.1303317 0.0004808
1.908 -0.1302124 0.000484
1.909 -0.1300938 0.0004946
1.91 -0.129976 0.0005021
1.911 -0.1298587 0.0005088
1.912 -0.1297422 0.0005141
1.913 -0.1296263 0.0005253
1.914 -0.1295112 0.0005321
1.915 -0.1293966 0.000538
1.916 -0.1292828 0.0005403
1.917 -0.1291696 0.0005518
1.918 -0.129057 0.0005595
1.919 -0.1289451 0.0005652
1.92 -0.1288338 0.0005742
1.921 -0.1287231 0.0005892
1.922 -0.1286131 0.0005856
1.923 -0.1285037 0.0005984
1.924 -0.1283948 0.0005999
1.925 -0.1282867 0.0006097
1.926 -0.128179 0.0006193
1.927 -0.1280721 0.000632
1.928 -0.1279656 0.0006319
1.929 -0.1278598 0.0006447
1.93 -0.1277546 0.0006465
1.931 -0.1276499 0.0006577
1.932 -0.1275459 0.00066
1.933 -0.1274423 0.0006749
1.934 -0.1273393 0.0006794
1.935 -0.127237 0.0006861
1.936 -0.1271351 0.0007023
1.937 -0.1270338 0.0007093
1.938 -0.1269331 0.0007146
1.939 -0.1268328 0.0007255
1.94 -0.1267331 0.0007333
1.941 -0.1266341 0.0007385
1.942 -0.1265354 0.000746
1.943 -0.1264373 0.0007592
1.944 -0.1263397 0.0007636
1.945 -0.1262426 0.0007737
1.946 -0.1261461 0.0007834
1.947 -0.12605 0.000793
1.948 -0.1259545 0.0007997
1.949 -0.1258594 0.0007993
1.95 -0.1257648 0.0008153
1.951 -0.1256707 0.0008244
1.952 -0.1255771 0.0008292
1.953 -0.1254841 0.0008384
1.954 -0.1253913 0.0008462
1.955 -0.1252992 0.0008575
1.956 -0.1252075 0.0008689
1.957 -0.1251163 0.0008835
1.958 -0.1250254 0.0008795
1.959 -0.1249351 0.0008892
1.96 -0.1248452 0.0009043
1.961 -0.1247558 0.0009081
1.962 -0.1246668 0.0009197
1.963 -0.1245783 0.0009264
1.964 -0.1244901 0.000935
1.965 -0.1244025 0.0009491
1.966 -0.1243152 0.0009534
1.967 -0.1242285 0.0009645
1.968 -0.1241421 0.0009692
1.969 -0.124056 0.0009827
1.97 -0.1239705 0.0009985
1.971 -0.1238853 0.001005
1.972 -0.1238006 0.0010123
1.973 -0.1237163 0.0010167
1.974 -0.1236323 0.0010337
1.975 -0.1235488 0.0010368
1.976 -0.1234656 0.0010515
1.977 -0.1233829 0.00106
1.978 -0.1233005 0.0010659
1.979 -0.1232186 0.0010788
1.98 -0.1231369 0.0010868
1.981 -0.1230558 0.0010986
1.982 -0.122975 0.001105
1.983 -0.1228945 0.0011213
1.984 -0.1228144 0.0011272
1.985 -0.1227346 0.0011368
1.986 -0.1226554 0.0011444
1.987 -0.1225763 0.0011548
1.988 -0.1224977 0.0011691
1.989 -0.1224194 0.0011779
1.99 -0.1223415 0.0011857
1.991 -0.1222639 0.0011935
1.992 -0.1221866 0.0012062
1.993 -0.1221098 0.0012166
1.994 -0.1220332 0.0012362
1.995 -0.121957 0.001238
1.996 -0.1218811 0.0012404
1.997 -0.1218056 0.0012542
1.998 -0.1217303 0.0012674
1.999 -0.1216555 0.0012773
2 -0.1215809 0.0012822
2.001 -0.1215067 0.0012959
2.002 -0.1214327 0.0013047
2.003 -0.1213591 0.0013124
2.004 -0.1212858 0.0013282
2.005 -0.1212129 0.0013351
2.006 -0.1211402 0.0013495
2.007 -0.1210678 0.0013618
2.008 -0.1209957 0.0013663
2.009 -0.120924 0.0013816
2.01 -0.1208526 0.0013874
2.011 -0.1207813 0.0013995
2.012 -0.1207105 0.0014185
2.013 -0.1206399 0.001422
2.014 -0.1205696 0.0014343
2.015 -0.1204996 0.0014424
2.016 -0.1204299 0.0014585
2.017 -0.1203604 0.001467
2.018 -0.1202913 0.0014734
2.019 -0.1202224 0.0014827
2.02 -0.1201538 0.0014997
2.021 -0.1200855 0.0015119
2.022 -0.1200174 0.0015111
2.023 -0.1199496 0.0015266
2.024 -0.1198821 0.0015379
2.025 -0.1198149 0.0015481
2.026 -0.1197479 0.0015593
2.027 -0.1196811 0.0015695
2.028 -0.1196147 0.001586
2.029 -0.1195485 0.0015901
2.03 -0.1194825 0.0016038
2.031 -0.1194167 0.0016125
2.032 -0.1193513 0.0016208
2.033 -0.1192861 0.0016377
2.034 -0.1192211 0.0016452
2.035 -0.1191564 0.0016516
2.036 -0.1190919 0.0016704
2.037 -0.1190277 0.0016793
2.038 -0.1189636 0.001689
2.039 -0.1188999 0.0017021
2.04 -0.1188364 0.0017076
2.041 -0.118773 0.0017224
2.042 -0.11871 0.0017363
2.043 -0.1186472 0.0017469
2.044 -0.1185846 0.0017525
2.045 -0.1185222 0.0017735
2.046 -0.11846 0.0017792
2.047 -0.1183981 0.0017944
2.048 -0.1183363 0.0018024
2.049 -0.1182749 0.0018122
2.05 -0.1182136 0.0018302
2.051 -0.1181525 0.0018321
2.052 -0.1180917 0.001841
2.053 -0.118031 0.0018566
2.054 -0.1179706 0.0018633
2.055 -0.1179103 0.0018789
2.056 -0.1178503 0.0018866
2.057 -0.1177905 0.0018987
2.058 -0.1177309 0.0019124
2.059 -0.1176714 0.0019227
2.06 -0.1176123 0.0019377
2.061 -0.1175532 0.0019507
2.062 -0.1174944 0.0019561
2.063 -0.1174357 0.0019708
2.064 -0.1173774 0.0019822
2.065 -0.1173191 0.0019961
2.066 -0.117261 0.0020064
2.067 -0.1172032 0.002014
2.068 -0.1171455 0.0020282
2.069 -0.1170881 0.0020375
2.07 -0.1170308 0.0020486
2.071 -0.1169736 0.0020623
2.072 -0.1169167 0.0020726
2.073 -0.1168599 0.0020866
2.074 -0.1168034 0.0021013
2.075 -0.1167469 0.0021095
2.076 -0.1166908 0.0021174
2.077 -0.1166347 0.0021302
2.078 -0.1165788 0.0021487
2.079 -0.1165231 0.0021582
2.08 -0.1164676 0.002165
2.081 -0.1164122 0.0021769
2.082 -0.116357 0.0021905
2.083 -0.1163019 0.0021999
2.084 -0.1162471 0.0022166
2.085 -0.1161924 0.0022225
2.086 -0.1161378 0.0022389
2.087 -0.1160835 0.0022495
2.088 -0.1160292 0.0022673
2.089 -0.1159751 0.0022759
2.09 -0.1159213 0.0022838
2.091 -0.1158675 0.0022984
2.092 -0.115814 0.0023123
2.093 -0.1157605 0.0023235
2.094 -0.1157072 0.0023316
2.095 -0.115654 0.0023378
2.096 -0.1156011 0.0023528
2.097 -0.1155482 0.0023588
2.098 -0.1154956 0.0023736
2.099 -0.1154429 0.0023865
2.1 -0.1153906 0.0023992
2.101 -0.1153383 0.0024147
2.102 -0.1152862 0.0024229
2.103 -0.1152343 0.0024385
2.104 -0.1151825 0.00245
2.105 -0.1151307 0.0024667
2.106 -0.1150792 0.0024745
2.107 -0.1150277 0.0024875
2.108 -0.1149765 0.0025011
2.109 -0.1149253 0.0025079
2.11 -0.1148743 0.0025157
2.111 -0.1148235 0.0025373
2.112 -0.1147727 0.0025478
2.113 -0.1147222 0.0025603
2.114 -0.1146716 0.0025706
2.115 -0.1146213 0.0025818
2.116 -0.114571 0.002596
2.117 -0.1145209 0.0026047
2.118 -0.114471 0.002617
2.119 -0.1144212 0.0026236
2.12 -0.1143715 0.0026475
2.121 -0.1143219 0.0026507
2.122 -0.1142723 0.0026664
2.123 -0.114223 0.0026713
2.124 -0.1141738 0.0026977
2.125 -0.1141247 0.0026963
2.126 -0.1140756 0.0027137
2.127 -0.1140267 0.0027289
2.128 -0.1139779 0.002733
2.129 -0.1139293 0.0027509
2.13 -0.1138809 0.0027631
2.131 -0.1138324 0.0027742
2.132 -0.1137841 0.0027806
2.133 -0.1137359 0.002799
2.134 -0.1136878 0.0028077
2.135 -0.1136398 0.0028192
2.136 -0.113592 0.0028319
2.137 -0.1135442 0.0028406
2.138 -0.1134966 0.00285
2.139 -0.113449 0.0028769
2.14 -0.1134016 0.002878
2.141 -0.1133542 0.0028992
2.142 -0.113307 0.0029032
2.143 -0.1132599 0.0029257
2.144 -0.1132129 0.002928
2.145 -0.1131659 0.0029425
2.146 -0.1131191 0.0029572
2.147 -0.1130724 0.0029657
2.148 -0.1130257 0.0029807
2.149 -0.1129792 0.0029902
2.15 -0.1129329 0.003006
2.151 -0.1128865 0.0030106
2.152 -0.1128402 0.0030254
2.153 -0.1127941 0.0030394
2.154 -0.1127481 0.0030534
2.155 -0.1127021 0.0030614
2.156 -0.1126564 0.0030754
2.157 -0.1126106 0.0030887
2.158 -0.1125649 0.0031012
2.159 -0.1125193 0.0031132
2.16 -0.1124738 0.0031309
2.161 -0.1124284 0.0031416
2.162 -0.1123831 0.0031492
2.163 -0.1123379 0.0031654
2.164 -0.1122928 0.0031753
2.165 -0.1122477 0.0031859
2.166 -0.1122028 0.0032
2.167 -0.1121579 0.0032191
2.168 -0.1121131 0.0032223
2.169 -0.1120684 0.0032396
2.17 -0.1120238 0.0032504
2.171 -0.1119793 0.003259
2.172 -0.1119348 0.0032699
2.173 -0.1118904 0.0032822
2.174 -0.1118461 0.0032945
2.175 -0.1118019 0.0033157
2.176 -0.1117578 0.0033235
2.177 -0.1117137 0.0033365
2.178 -0.1116697 0.0033485
2.179 -0.1116259 0.0033575
2.18 -0.111582 0.003368
2.181 -0.1115383 0.0033878
2.182 -0.1114946 0.0033929
2.183 -0.111451 0.0034059
2.184 -0.1114075 0.0034232
2.185 -0.1113641 0.0034319
2.186 -0.1113207 0.0034375
2.187 -0.1112774 0.0034638
2.188 -0.1112341 0.0034605
2.189 -0.111191 0.00348
2.19 -0.1111479 0.0034943
2.191 -0.111105 0.0035043
2.192 -0.111062 0.0035134
2.193 -0.1110191 0.0035259
2.194 -0.1109763 0.0035399
2.195 -0.1109336 0.0035541
2.196 -0.1108909 0.0035691
2.197 -0.1108483 0.0035781
2.198 -0.1108057 0.0035906
2.199 -0.1107633 0.0036001
2.2 -0.1107209 0.003616
2.201 -0.1106786 0.0036201
2.202 -0.1106363 0.0036339
2.203 -0.1105941 0.0036504
2.204 -0.110552 0.0036573
2.205 -0.1105099 0.0036756
2.206 -0.1104679 0.0036847
2.207 -0.110426 0.0037005
2.208 -0.110384 0.0037088
2.209 -0.1103422 0.0037212
2.21 -0.1103005 0.0037343
2.211 -0.1102587 0.003752
2.212 -0.1102171 0.0037587
2.213 -0.1101755 0.00377
2.214 -0.110134 0.0037843
2.215 -0.1100925 0.0038024
2.216 -0.1100512 0.0038064
2.217 -0.1100097 0.0038257
2.218 -0.1099684 0.0038293
2.219 -0.1099272 0.0038462
2.22 -0.1098861 0.0038588
2.221 -0.1098449 0.0038617
2.222 -0.1098038 0.0038815
2.223 -0.1097628 0.0038878
2.224 -0.1097219 0.0039007
2.225 -0.1096809 0.0039158
2.226 -0.1096401 0.003934
2.227 -0.1095993 0.0039395
2.228 -0.1095586 0.0039553
2.229 -0.1095178 0.0039661
2.23 -0.1094771 0.0039698
2.231 -0.1094366 0.0039933
2.232 -0.1093961 0.0040046
2.233 -0.1093556 0.00402
2.234 -0.1093151 0.0040266
2.235 -0.1092747 0.0040416
2.236 -0.1092344 0.004039
2.237 -0.1091941 0.0040609
2.238 -0.1091539 0.0040811
2.239 -0.1091136 0.0040901
2.24 -0.1090735 0.0040923
2.241 -0.1090334 0.0041104
2.242 -0.1089933 0.0041223
2.243 -0.1089534 0.0041393
2.244 -0.1089133 0.0041546
2.245 -0.1088734 0.004165
2.246 -0.1088336 0.0041647
2.247 -0.1087938 0.004186
2.248 -0.108754 0.0042009
2.249 -0.1087143 0.0042073
2.25 -0.1086746 0.0042205
2.251 -0.1086349 0.0042321
2.252 -0.1085954 0.0042416
2.253 -0.1085558 0.0042482
2.254 -0.1085163 0.0042691
2.255 -0.1084768 0.0042842
2.256 -0.1084373 0.0042821
2.257 -0.1083979 0.0043023
2.258 -0.1083586 0.0043095
2.259 -0.1083193 0.004332
2.26 -0.1082801 0.0043332
2.261 -0.1082408 0.0043497
2.262 -0.1082017 0.0043604
2.263 -0.1081624 0.0043633
2.264 -0.1081233 0.0043907
2.265 -0.1080843 0.0043913
2.266 -0.1080453 0.0044065
2.267 -0.1080063 0.0044131
2.268 -0.1079674 0.0044263
2.269 -0.1079284 0.0044394
2.27 -0.1078895 0.0044566
2.271 -0.1078507 0.0044671
2.272 -0.1078119 0.0044809
2.273 -0.1077732 0.0044901
2.274 -0.1077344 0.004501
2.275 -0.1076957 0.0045059
2.276 -0.1076571 0.0045273
2.277 -0.1076184 0.0045461
2.278 -0.1075799 0.0045408
2.279 -0.1075413 0.0045606
2.28 -0.1075028 0.0045709
2.281 -0.1074644 0.0045801
2.282 -0.1074259 0.0045869
2.283 -0.1073875 0.0046084
2.284 -0.1073492 0.0046134
2.285 -0.1073108 0.0046263
2.286 -0.1072724 0.0046417
2.287 -0.1072341 0.0046588
2.288 -0.1071959 0.0046696
2.289 -0.1071577 0.0046805
2.29 -0.1071195 0.0046894
2.291 -0.1070814 0.0047016
2.292 -0.1070433 0.004712
2.293 -0.1070052 0.0047235
2.294 -0.1069671 0.0047322
2.295 -0.1069291 0.0047519
2.296 -0.1068911 0.0047523
2.297 -0.1068532 0.0047703
2.298 -0.1068152 0.004785
2.299 -0.1067773 0.0047946
2.3 -0.1067395 0.0048102
2.301 -0.1067016 0.0048136
2.302 -0.1066637 0.004823
2.303 -0.106626 0.0048416
2.304 -0.1065882 0.0048491
2.305 -0.1065505 0.0048561
2.306 -0.1065128 0.0048701
2.307 -0.1064752 0.0048843
2.308 -0.1064375 0.0048938
2.309 -0.1063999 0.0049057
2.31 -0.1063623 0.0049109
2.311 -0.1063247 0.0049271
2.312 -0.1062872 0.0049466
2.313 -0.1062497 0.0049528
2.314 -0.1062122 0.0049597
2.315 -0.1061747 0.0049725
2.316 -0.1061374 0.0049841
2.317 -0.1060999 0.0050009
2.318 -0.1060625 0.0050095
2.319 -0.1060252 0.0050195
2.32 -0.1059878 0.0050338
2.321 -0.1059506 0.0050397
2.322 -0.1059133 0.0050547
2.323 -0.1058761 0.0050678
2.324 -0.1058388 0.0050819
2.325 -0.1058016 0.0050902
2.326 -0.1057644 0.005095
2.327 -0.1057273 0.0051107
2.328 -0.1056901 0.0051159
2.329 -0.105653 0.0051333
2.33 -0.1056159 0.0051392
2.331 -0.1055789 0.0051561
2.332 -0.1055419 0.0051669
2.333 -0.1055049 0.0051779
2.334 -0.1054678 0.0051849
2.335 -0.1054309 0.0052072
2.336 -0.1053939 0.0052183
2.337 -0.105357 0.0052259
2.338 -0.1053201 0.0052325
2.339 -0.1052832 0.0052464
2.34 -0.1052463 0.0052629
2.341 -0.1052095 0.0052668
2.342 -0.1051726 0.0052805
2.343 -0.1051358 0.0052905
2.344 -0.1050991 0.0053118
2.345 -0.1050623 0.0053123
2.346 -0.1050255 0.0053143
2.347 -0.1049888 0.0053265
2.348 -0.1049522 0.0053423
2.349 -0.1049154 0.0053573
2.35 -0.1048788 0.0053704
2.351 -0.1048422 0.0053687
2.352 -0.1048056 0.0053843
2.353 -0.104769 0.0053979
2.354 -0.1047324 0.0054126
2.355 -0.1046958 0.0054243
2.356 -0.1046593 0.0054341
2.357 -0.1046227 0.0054364
2.358 -0.1045862 0.0054517
2.359 -0.1045498 0.0054612
2.36 -0.1045133 0.0054834
2.361 -0.1044768 0.005488
2.362 -0.1044404 0.0054928
2.363 -0.104404 0.005509
2.364 -0.1043676 0.0055177
2.365 -0.1043312 0.0055323
2.366 -0.1042948 0.0055351
2.367 -0.1042585 0.0055461
2.368 -0.1042222 0.005565
2.369 -0.1041858 0.0055701
2.37 -0.1041496 0.0055769
2.371 -0.1041133 0.0055926
2.372 -0.104077 0.0056072
2.373 -0.1040408 0.0056219
2.374 -0.1040046 0.0056245
2.375 -0.1039683 0.005637
2.376 -0.1039322 0.0056445
2.377 -0.103896 0.0056518
2.378 -0.1038598 0.0056661
2.379 -0.1038237 0.0056768
2.38 -0.1037875 0.0056924
2.381 -0.1037514 0.0057
2.382 -0.1037153 0.0057113
2.383 -0.1036792 0.0057179
2.384 -0.1036432 0.0057278
2.385 -0.1036071 0.0057399
2.386 -0.103571 0.0057511
2.387 -0.103535 0.0057659
2.388 -0.103499 0.0057646
2.389 -0.103463 0.0057852
2.39 -0.103427 0.0057922
2.391 -0.103391 0.0058016
2.392 -0.1033551 0.0058122
2.393 -0.1033192 0.0058194
2.394 -0.1032832 0.0058366
2.395 -0.1032473 0.0058447
2.396 -0.1032114 0.0058541
2.397 -0.1031756 0.0058698
2.398 -0.1031397 0.0058777
2.399 -0.1031038 0.0058872
2.4 -0.1030679 0.0059053
2.401 -0.1030321 0.0059036
2.402 -0.1029963 0.0059168
2.403 -0.1029605 0.0059284
2.404 -0.1029247 0.0059392
2.405 -0.1028889 0.005952
2.406 -0.1028531 0.0059578
2.407 -0.1028174 0.005981
2.408 -0.1027816 0.0059718
2.409 -0.1027459 0.005994
2.41 -0.1027102 0.0060003
2.411 -0.1026745 0.0060092
2.412 -0.1026387 0.0060219
2.413 -0.1026031 0.0060366
2.414 -0.1025675 0.0060438
2.415 -0.1025318 0.0060538
2.416 -0.1024961 0.0060594
2.417 -0.1024605 0.0060674
2.418 -0.1024249 0.006083
2.419 -0.1023893 0.0060916
2.42 -0.1023537 0.0061055
2.421 -0.1023181 0.0061017
2.422 -0.1022825 0.0061243
2.423 -0.1022469 0.0061257
2.424 -0.1022114 0.0061408
2.425 -0.1021758 0.0061521
2.426 -0.1021402 0.0061664
2.427 -0.1021048 0.0061674
2.428 -0.1020692 0.0061749
2.429 -0.1020337 0.0061887
2.43 -0.1019982 0.0062085
2.431 -0.1019628 0.0062142
2.432 -0.1019272 0.0062243
2.433 -0.1018918 0.006232
2.434 -0.1018563 0.0062456
2.435 -0.1018208 0.0062475
2.436 -0.1017855 0.0062485
2.437 -0.10175 0.0062699
2.438 -0.1017146 0.0062844
2.439 -0.1016792 0.0062938
2.44 -0.1016438 0.0063059
2.441 -0.1016084 0.0063029
2.442 -0.101573 0.0063172
2.443 -0.1015377 0.0063293
2.444 -0.1015023 0.0063418
2.445 -0.101467 0.0063454
2.446 -0.1014317 0.0063593
2.447 -0.1013964 0.0063688
2.448 -0.101361 0.0063694
2.449 -0.1013257 0.0063796
2.45 -0.1012904 0.0063976
2.451 -0.1012551 0.0064044
2.452 -0.1012199 0.0064072
2.453 -0.1011845 0.0064169
2.454 -0.1011493 0.0064384
2.455 -0.101114 0.0064263
2.456 -0.1010787 0.0064539
2.457 -0.1010436 0.0064608
2.458 -0.1010083 0.0064632
2.459 -0.1009731 0.0064747
2.46 -0.1009379 0.0064917
2.461 -0.1009027 0.0064976
2.462 -0.1008674 0.0065099
2.463 -0.1008323 0.0065159
2.464 -0.1007971 0.0065295
2.465 -0.100762 0.0065317
2.466 -0.1007267 0.0065469
2.467 -0.1006916 0.0065558
2.468 -0.1006564 0.0065567
2.469 -0.1006213 0.0065725
2.47 -0.1005862 0.0065834
2.471 -0.1005511 0.0065943
2.472 -0.1005159 0.0066033
2.473 -0.1004809 0.0066118
2.474 -0.1004457 0.0066234
2.475 -0.1004106 0.0066193
2.476 -0.1003755 0.0066304
2.477 -0.1003404 0.00665
2.478 -0.1003054 0.0066545
2.479 -0.1002703 0.0066661
2.48 -0.1002352 0.0066741
2.481 -0.1002002 0.0066868
2.482 -0.1001651 0.0066905
2.483 -0.1001301 0.006693
2.484 -0.1000951 0.0067123
2.485 -0.10006 0.0067196
2.486 -0.100025 0.0067398
2.487 -0.09999 0.0067365
2.488 -0.099955 0.0067413
2.489 -0.09992 0.0067575
2.49 -0.0998851 0.0067565
2.491 -0.09985 0.0067598
2.492 -0.0998151 0.0067879
2.493 -0.0997801 0.0067852
2.494 -0.0997452 0.006807
2.495 -0.0997101 0.0067975
2.496 -0.0996752 0.0068132
2.497 -0.0996403 0.0068208
2.498 -0.0996053 0.0068353
2.499 -0.0995705 0.0068547
2.5 -0.0995354 0.0068552
&
@target G0.S3
@type xydy
1.5 -0.3713677 0.1325502
1.501 -0.3679858 0.1298733
1.502 -0.3647324 0.1272358
1.503 -0.3614455 0.1247901
1.504 -0.3583445 0.1222969
1.505 -0.355234 0.1199608
1.506 -0.3523855 0.117502
1.507 -0.3494598 0.1152479
1.508 -0.3465497 0.1131198
1.509 -0.3438259 0.110907
1.51 -0.3412082 0.1087205
1.511 -0.3385038 0.1067349
1.512 -0.3358711 0.1047908
1.513 -0.3333682 0.102823
1.514 -0.3307758 0.101039
1.515 -0.3284202 0.0991276
1.516 -0.325954 0.0974128
1.517 -0.3235711 0.0957196
1.518 -0.3213678 0.0939315
1.519 -0.3190874 0.0922994
1.52 -0.3167719 0.0907872
1.521 -0.3146287 0.0891982
1.522 -0.3123926 0.0877743
1.523 -0.3104498 0.0861308
1.524 -0.3086203 0.084951
1.525 -0.3076374 0.0845851
1.526 -0.3066596 0.0841574
1.527 -0.3056557 0.0837455
1.528 -0.3046112 0.0833931
1.529 -0.3036304 0.0829103
1.53 -0.302533 0.0825663
1.531 -0.3015768 0.0820749
1.532 -0.3005215 0.0816445
1.533 -0.2994532 0.0811886
1.534 -0.2984443 0.0806891
1.535 -0.2973969 0.0802103
1.536 -0.2962739 0.0798015
1.537 -0.295257 0.0792781
1.538 -0.2941798 0.0787722
1.539 -0.2930704 0.0783296
1.54 -0.2920687 0.0777699
1.541 -0.2909494 0.0772862
1.542 -0.289889 0.0767751
1.543 -0.2887827 0.0762711
1.544 -0.2877121 0.075747
1.545 -0.2866662 0.0751854
1.546 -0.2855694 0.0746691
1.547 -0.284488 0.0741347
1.548 -0.2834127 0.0735974
1.549 -0.2822867 0.0730922
1.55 -0.2812084 0.07255
1.551 -0.2801514 0.0719879
1.552 -0.279053 0.0714559
1.553 -0.2779812 0.070902
1.554 -0.2768619 0.0703917
1.555 -0.2758406 0.0697979
1.556 -0.2747412 0.0692614
1.557 -0.2736637 0.0687159
1.558 -0.2725907 0.0681678
1.559 -0.2715072 0.0676232
1.56 -0.2704478 0.0670779
1.561 -0.2694071 0.0664951
1.562 -0.2683277 0.0659574
1.563 -0.267257 0.0654291
1.564 -0.2662066 0.0648773
1.565 -0.2651409 0.064387
1.566 -0.2641463 0.0638567
1.567 -0.2631306 0.0632996
1.568 -0.2621128 0.0627976
1.569 -0.2610886 0.0622774
1.57 -0.2600672 0.061774
1.571 -0.2591012 0.061254
1.572 -0.2581332 0.0607208
1.573 -0.2571424 0.0602354
1.574 -0.2561351 0.0597568
1.575 -0.2551444 0.059266
1.576 -0.2541732 0.0587326
1.577 -0.2531868 0.0582399
1.578 -0.2522132 0.0577203
1.579 -0.2512199 0.0572403
1.58 -0.2502576 0.0567262
1.581 -0.2492765 0.0562303
1.582 -0.2483082 0.0557241
1.583 -0.2473574 0.0552244
1.584 -0.2463929 0.0547244
1.585 -0.2454195 0.0542331
1.586 -0.2444695 0.0537336
1.587 -0.2435282 0.0532307
1.588 -0.2425695 0.0527492
1.589 -0.2416265 0.0522546
1.59 -0.2407136 0.0517519
1.591 -0.2397956 0.0512426
1.592 -0.2388476 0.050786
1.593 -0.2379317 0.0502948
1.594 -0.2370232 0.0497967
1.595 -0.2360992 0.0493362
1.596 -0.2352057 0.0488487
1.597 -0.2342787 0.048393
1.598 -0.2333844 0.0479285
1.599 -0.2325148 0.0474303
1.6 -0.231592 0.0470033
1.601 -0.2307165 0.0465407
1.602 -0.2298518 0.0460767
1.603 -0.2289769 0.0456166
1.604 -0.2280828 0.0451999
1.605 -0.2272538 0.0447209
1.606 -0.2263893 0.044285
1.607 -0.2255471 0.0438442
1.608 -0.2247098 0.0434038
1.609 -0.2238515 0.0429907
1.61 -0.2230173 0.0425528
1.611 -0.2221805 0.042138
1.612 -0.2213348 0.0417344
1.613 -0.2205451 0.0412963
1.614 -0.2197394 0.0408853
1.615 -0.2189349 0.0404856
1.616 -0.2181292 0.0400877
1.617 -0.2173764 0.0396748
1.618 -0.2165582 0.0393093
1.619 -0.2157589 0.0389381
1.62 -0.2149831 0.0385596
1.621 -0.214238 0.0381598
1.622 -0.213445 0.037817
1.623 -0.2126287 0.0375052
1.624 -0.2118663 0.0371388
1.625 -0.2110871 0.0368118
1.626 -0.2103831 0.0364285
1.627 -0.2096041 0.0360942
1.628 -0.2088332 0.0357836
1.629 -0.2081402 0.0354074
1.63 -0.207402 0.0350891
1.631 -0.2066627 0.0347639
1.632 -0.2059269 0.0344543
1.633 -0.2052027 0.0341302
1.634 -0.2044929 0.0338184
1.635 -0.2037816 0.0335034
1.636 -0.2030956 0.0331872
1.637 -0.2023813 0.0328928
1.638 -0.201743 0.0325333
1.639 -0.2010316 0.0322679
1.64 -0.2003412 0.0319765
1.641 -0.1996868 0.0316702
1.642 -0.1990316 0.0313559
1.643 -0.1983765 0.0310607
1.644 -0.1977166 0.0307841
1.645 -0.1970572 0.0305072
1.646 -0.1963978 0.0302464
1.647 -0.1957638 0.0299715
1.648 -0.1951214 0.0297019
1.649 -0.1945205 0.0294082
1.65 -0.1938919 0.0291438
1.651 -0.1932415 0.0289162
1.652 -0.1926498 0.0286376
1.653 -0.1920379 0.0283744
1.654 -0.1914076 0.0281452
1.655 -0.1908395 0.0278624
1.656 -0.1902408 0.0276194
1.657 -0.1896417 0.0273823
1.658 -0.1890567 0.0271348
1.659 -0.1884905 0.0268803
1.66 -0.1878945 0.0266556
1.661 -0.1873088 0.0264302
1.662 -0.1867841 0.0261544
1.663 -0.1861704 0.0259742
1.664 -0.1856583 0.0257018
1.665 -0.1851028 0.0254754
1.666 -0.184545 0.025265
1.667 -0.1839755 0.025059
1.668 -0.1834545 0.024821
1.669 -0.182897 0.0246262
1.67 -0.1823391 0.0244409
1.671 -0.1818046 0.0242304
1.672 -0.1812827 0.0240201
1.673 -0.1807669 0.0238097
1.674 -0.1802323 0.0236196
1.675 -0.1796804 0.023459
1.676 -0.1791909 0.0232336
1.677 -0.1786802 0.0230478
1.678 -0.178171 0.0228599
1.679 -0.1776637 0.0226815
1.68 -0.1771593 0.0224959
1.681 -0.1766775 0.0223022
1.682 -0.1761843 0.0221271
1.683 -0.1756927 0.0219497
1.684 -0.1751906 0.0217916
1.685 -0.1747389 0.021592
1.686 -0.1742637 0.0214168
1.687 -0.1737885 0.0212516
1.688 -0.1733468 0.0210533
1.689 -0.172872 0.0208937
1.69 -0.172401 0.0207467
1.691 -0.1719205 0.0206005
1.692 -0.1714904 0.0204135
1.693 -0.1710369 0.0202618
1.694 -0.1706063 0.0200873
1.695 -0.1701595 0.0199352
1.696 -0.1697192 0.0197818
1.697 -0.169285 0.0196243
1.698 -0.168835 0.0194987
1.699 -0.1684346 0.019318
1.7 -0.1679945 0.0191823
1.701 -0.1675828 0.0190311
1.702 -0.1671734 0.0188798
1.703 -0.1667566 0.0187332
1.704 -0.1663451 0.0185952
1.705 -0.165939 0.0184568
1.706 -0.1655315 0.0183147
1.707 -0.1651304 0.0181797
1.708 -0.1647153 0.0180623
1.709 -0.1643206 0.0179241
1.71 -0.1639617 0.0177782
1.711 -0.1635586 0.0176533
1.712 -0.1631902 0.017512
1.713 -0.162799 0.0173943
1.714 -0.1624322 0.01726
1.715 -0.16205 0.0171306
1.716 -0.1616695 0.0170249
1.717 -0.161312 0.0168923
1.718 -0.1609418 0.0167693
1.719 -0.1605976 0.0166454
1.72 -0.1602195 0.0165404
1.721 -0.159866 0.0164077
1.722 -0.1595192 0.0162959
1.723 -0.1591646 0.0161869
1.724 -0.1588386 0.0160558
1.725 -0.1584788 0.0159578
1.726 -0.1581264 0.0158571
1.727 -0.1578045 0.0157306
1.728 -0.1574491 0.0156354
1.729 -0.1571009 0.0155443
1.73 -0.1568099 0.0153978
1.731 -0.1564699 0.0153103
1.732 -0.1561532 0.0151889
1.733 -0.1558118 0.0151109
1.734 -0.1554709 0.0150227
1.735 -0.1551593 0.0149222
1.736 -0.1548403 0.0148161
1.737 -0.1545274 0.0147179
1.738 -0.154248 0.0145932
1.739 -0.153923 0.0145139
1.74 -0.1536326 0.0144131
1.741 -0.1533221 0.0143097
1.742 -0.153003 0.0142394
1.743 -0.1527249 0.0141294
1.744 -0.1524148 0.0140482
1.745 -0.1521141 0.0139769
1.746 -0.1518329 0.0138787
1.747 -0.1515498 0.0137716
1.748 -0.1512413 0.0137067
1.749 -0.1509682 0.0136117
1.75 -0.1506555 0.0135579
1.751 -0.1503799 0.0134614
1.752 -0.1500728 0.013414
1.753 -0.1498108 0.013314
1.754 -0.1495171 0.0132445
1.755 -0.1492143 0.0131933
1.756 -0.1489491 0.0131049
1.757 -0.1486723 0.0130276
1.758 -0.1484162 0.0129474
1.759 -0.1481089 0.012917
1.76 -0.147862 0.0128193
1.761 -0.14759 0.0127616
1.762 -0.1473485 0.0126717
1.763 -0.1470404 0.0126386
1.764 -0.1468096 0.0125462
1.765 -0.1465346 0.0125024
1.766 -0.146278 0.0124332
1.767 -0.146027 0.012369
1.768 -0.1457512 0.0123301
1.769 -0.1454956 0.0122732
1.77 -0.1452627 0.0121945
1.771 -0.1450314 0.0121157
1.772 -0.1447405 0.0121058
1.773 -0.1445036 0.0120342
1.774 -0.1442846 0.0119555
1.775 -0.1440346 0.0119083
1.776 -0.1437867 0.0118597
1.777 -0.1435151 0.0118355
1.778 -0.1432903 0.0117741
1.779 -0.1430916 0.0116833
1.78 -0.1427845 0.0117007
1.781 -0.1425789 0.0116234
1.782 -0.1423665 0.0115537
1.783 -0.1421256 0.0115155
1.784 -0.1418682 0.0114993
1.785 -0.1416778 0.011409
1.786 -0.1414349 0.0113759
1.787 -0.1411509 0.011394
1.788 -0.1409712 0.0113011
1.789 -0.1407265 0.0112778
1.79 -0.1405333 0.0112087
1.791 -0.1403421 0.0111414
1.792 -0.1401168 0.0110988
1.793 -0.1398694 0.0110887
1.794 -0.1396315 0.0110723
1.795 -0.1394186 0.011031
1.796 -0.1392528 0.0109411
1.797 -0.1389892 0.0109475
1.798 -0.1388021 0.0108883
1.799 -0.1385915 0.0108492
1.8 -0.1384135 0.0107771
1.801 -0.1381974 0.0107605
1.802 -0.13798 0.01073
1.803 -0.1377795 0.0106892
1.804 -0.137553 0.0106785
1.805 -0.1373402 0.0106532
1.806 -0.1371471 0.0106065
1.807 -0.1369433 0.0105827
1.808 -0.1367769 0.0105177
1.809 -0.1365933 0.0104637
1.81 -0.1363583 0.010471
1.811 -0.1361897 0.0104133
1.812 -0.1359818 0.0104004
1.813 -0.1357797 0.0103739
1.814 -0.1356005 0.0103265
1.815 -0.1354076 0.0103078
1.816 -0.1352178 0.0102739
1.817 -0.1350036 0.0102739
1.818 -0.1348375 0.0102246
1.819 -0.1346263 0.0102154
1.82 -0.1344454 0.010187
1.821 -0.1342698 0.0101544
1.822 -0.1340944 0.0101121
1.823 -0.1339006 0.0101007
1.824 -0.1337338 0.0100628
1.825 -0.1335573 0.0100354
1.826 -0.1333441 0.010041
1.827 -0.1331709 0.0100058
1.828 -0.1330432 0.0099433
1.829 -0.1328099 0.009971
1.83 -0.1326917 0.0098928
1.831 -0.1325088 0.0098737
1.832 -0.1323107 0.0098769
1.833 -0.1321208 0.0098786
1.834 -0.1319543 0.0098416
1.835 -0.131766 0.0098447
1.836 -0.131596 0.0098245
1.837 -0.1314278 0.0097983
1.838 -0.1312471 0.009792
1.839 -0.1310685 0.0097824
1.84 -0.1308979 0.0097715
1.841 -0.1307194 0.0097672
1.842 -0.1305646 0.0097362
1.843 -0.1303764 0.0097396
1.844 -0.130203 0.0097379
1.845 -0.1300463 0.0097111
1.846 -0.1298696 0.0097107
1.847 -0.1296943 0.0097011
1.848 -0.1295437 0.0096798
1.849 -0.1293638 0.0096849
1.85 -0.1292101 0.0096649
1.851 -0.1290233 0.0096773
1.852 -0.1288741 0.0096542
1.853 -0.1287218 0.0096425
1.854 -0.1285649 0.0096329
1.855 -0.1284026 0.0096267
1.856 -0.1282353 0.0096249
1.857 -0.12807 0.0096404
1.858 -0.12792 0.0096245
1.859 -0.1277823 0.0095986
1.86 -0.1276075 0.0096049
1.861 -0.1274419 0.009617
1.862 -0.1272983 0.0096031
1.863 -0.1271427 0.0096047
1.864 -0.1269923 0.0095948
1.865 -0.1268533 0.0095845
1.866 -0.1267052 0.0095786
1.867 -0.1265375 0.0095869
1.868 -0.12638 0.0096005
1.869 -0.1262376 0.0095859
1.87 -0.1260838 0.0095921
1.871 -0.1259555 0.0095732
1.872 -0.1257844 0.0095974
1.873 -0.1256335 0.0096033
1.874 -0.1255096 0.009578
1.875 -0.125331 0.0096065
1.876 -0.1252171 0.0095828
1.877 -0.1250563 0.0095956
1.878 -0.1249252 0.0095823
1.879 -0.1247686 0.0096
1.88 -0.1246594 0.0095747
1.881 -0.1244875 0.0096012
1.882 -0.1243787 0.0095742
1.883 -0.1242285 0.0095923
1.884 -0.124082 0.0095924
1.885 -0.1239581 0.009597
1.886 -0.123797 0.0096022
1.887 -0.1236688 0.0096035
1.888 -0.1235385 0.0096068
1.889 -0.1233925 0.0096168
1.89 -0.1232728 0.0096044
1.891 -0.1231321 0.00962
1.892 -0.1230029 0.0096149
1.893 -0.1228758 0.0096179
1.894 -0.1227361 0.0096237
1.895 -0.122591 0.0096355
1.896 -0.1224748 0.0096374
1.897 -0.122343 0.0096355
1.898 -0.1222037 0.0096568
1.899 -0.1220934 0.0096512
1.9 -0.1219542 0.0096739
1.901 -0.1218296 0.0096783
1.902 -0.121716 0.0096707
1.903 -0.1215845 0.0096858
1.904 -0.1214739 0.0096884
1.905 -0.1213371 0.0097036
1.906 -0.1212174 0.0097067
1.907 -0.1211006 0.0097119
1.908 -0.120957 0.0097394
1.909 -0.1208333 0.0097551
1.91 -0.1207214 0.0097567
1.911 -0.1205942 0.0097733
1.912 -0.1204845 0.0097718
1.913 -0.1203911 0.0097605
1.914 -0.1202353 0.009808
1.915 -0.1201232 0.0098114
1.916 -0.1200088 0.0098143
1.917 -0.1198786 0.0098428
1.918 -0.1197904 0.0098261
1.919 -0.1196622 0.0098482
1.92 -0.1195547 0.0098533
1.921 -0.1194281 0.0098842
1.922 -0.1193082 0.0098904
1.923 -0.1191862 0.009916
1.924 -0.1190784 0.0099163
1.925 -0.118988 0.0099084
1.926 -0.1188586 0.0099397
1.927 -0.1187411 0.009963
1.928 -0.1186299 0.0099676
1.929 -0.1185142 0.0099903
1.93 -0.118406 0.0099951
1.931 -0.1182992 0.0100084
1.932 -0.1181941 0.0100118
1.933 -0.1180932 0.010024
1.934 -0.1179867 0.0100321
1.935 -0.1178663 0.0100568
1.936 -0.1177829 0.0100545
1.937 -0.1176372 0.010106
1.938 -0.1175583 0.0100893
1.939 -0.1174676 0.0100906
1.94 -0.1173395 0.0101269
1.941 -0.1172292 0.0101433
1.942 -0.1171209 0.0101606
1.943 -0.1170212 0.0101752
1.944 -0.1169297 0.0101736
1.945 -0.1168183 0.010198
1.946 -0.1167082 0.0102213
1.947 -0.1165984 0.0102445
1.948 -0.1164963 0.0102579
1.949 -0.1164021 0.0102566
1.95 -0.1162914 0.0102887
1.951 -0.1162186 0.0102764
1.952 -0.1161124 0.0102938
1.953 -0.1160037 0.0103189
1.954 -0.1159068 0.0103307
1.955 -0.1158019 0.0103548
1.956 -0.1157061 0.0103703
1.957 -0.1156122 0.0103876
1.958 -0.1155116 0.0103933
1.959 -0.1153959 0.0104284
1.96 -0.1153125 0.010437
1.961 -0.1152344 0.0104295
1.962 -0.1151167 0.0104698
1.963 -0.1150201 0.0104846
1.964 -0.1149144 0.0105108
1.965 -0.1148281 0.0105235
1.966 -0.1147344 0.0105342
1.967 -0.1146391 0.0105539
1.968 -0.1145346 0.0105766
1.969 -0.1144515 0.0105873
1.97 -0.1143645 0.0106045
1.971 -0.1142654 0.0106249
1.972 -0.1141828 0.0106301
1.973 -0.1140651 0.0106679
1.974 -0.1139825 0.0106835
1.975 -0.1138813 0.0107043
1.976 -0.1138213 0.0106958
1.977 -0.1136886 0.0107543
1.978 -0.1136453 0.0107211
1.979 -0.1135198 0.0107776
1.98 -0.1134491 0.0107746
1.981 -0.1133566 0.0107978
1.982 -0.113273 0.0108069
1.983 -0.1131795 0.0108362
1.984 -0.1130815 0.0108601
1.985 -0.1129977 0.0108737
1.986 -0.1128954 0.0109045
1.987 -0.112821 0.0109102
1.988 -0.1127313 0.0109355
1.989 -0.1126529 0.0109444
1.99 -0.1125418 0.0109853
1.991 -0.1124862 0.0109712
1.992 -0.1123744 0.0110184
1.993 -0.1123034 0.011023
1.994 -0.1122259 0.0110435
1.995 -0.1121489 0.0110461
1.996 -0.1120283 0.0110932
1.997 -0.1119503 0.0111096
1.998 -0.1118607 0.011137
1.999 -0.1118068 0.0111259
2 -0.1117127 0.0111503
2.001 -0.1116182 0.0111844
2.002 -0.1115405 0.0111969
2.003 -0.1114622 0.0112093
2.004 -0.1113758 0.0112382
2.005 -0.111308 0.0112399
2.006 -0.1112043 0.0112854
2.007 -0.1111335 0.0112962
2.008 -0.111075 0.0112871
2.009 -0.1109694 0.0113362
2.01 -0.1108982 0.0113417
2.011 -0.1107947 0.0113861
2.012 -0.1107207 0.0114082
2.013 -0.1106683 0.0113936
2.014 -0.1105656 0.0114383
2.015 -0.1104916 0.0114504
2.016 -0.1104233 0.0114651
2.017 -0.1103627 0.0114647
2.018 -0.1102651 0.0114996
2.019 -0.1101859 0.0115191
2.02 -0.1100953 0.0115581
2.021 -0.110047 0.0115504
2.022 -0.1099533 0.0115752
2.023 -0.1098678 0.0116084
2.024 -0.109774 0.011646
2.025 -0.1097123 0.0116506
2.026 -0.1096343 0.0116729
2.027 -0.1095563 0.0116943
2.028 -0.1094664 0.0117343
2.029 -0.1094114 0.0117272
2.03 -0.1093523 0.011734
2.031 -0.1092576 0.0117715
2.032 -0.1091867 0.0117854
2.033 -0.1091142 0.0118096
2.034 -0.109038 0.0118283
2.035 -0.108964 0.011844
2.036 -0.1088768 0.0118855
2.037 -0.1087957 0.0119113
2.038 -0.1087362 0.0119164
2.039 -0.1086632 0.0119388
2.04 -0.1085834 0.0119606
2.041 -0.1085283 0.011967
2.042 -0.1084345 0.0120119
2.043 -0.1083698 0.0120242
2.044 -0.1083049 0.0120322
2.045 -0.1082382 0.0120574
2.046 -0.1081517 0.0120874
2.047 -0.1081102 0.0120824
2.048 -0.1080101 0.0121286
2.049 -0.1079677 0.0121195
2.05 -0.1078843 0.0121595
2.051 -0.1078369 0.0121476
2.052 -0.1077543 0.0121784
2.053 -0.1076676 0.0122199
2.054 -0.1076063 0.0122276
2.055 -0.1075354 0.0122538
2.056 -0.1074546 0.0122823
2.057 -0.1073974 0.0122917
2.058 -0.1073154 0.0123279
2.059 -0.107254 0.0123401
2.06 -0.1071997 0.0123503
2.061 -0.1071062 0.0123977
2.062 -0.107054 0.0123965
2.063 -0.1069714 0.012435
2.064 -0.1069244 0.0124352
2.065 -0.1068411 0.0124741
2.066 -0.1067854 0.012482
2.067 -0.1067264 0.0124908
2.068 -0.1066339 0.0125398
2.069 -0.1065713 0.0125542
2.07 -0.1065191 0.0125603
2.071 -0.1064536 0.0125823
2.072 -0.1063678 0.0126215
2.073 -0.1063208 0.0126256
2.074 -0.1062359 0.0126688
2.075 -0.1061777 0.0126787
2.076 -0.1061168 0.0126914
2.077 -0.1060527 0.0127122
2.078 -0.1059939 0.0127337
2.079 -0.1059369 0.0127445
2.08 -0.1058711 0.0127615
2.081 -0.105798 0.0127911
2.082 -0.1057234 0.0128241
2.083 -0.1056497 0.0128522
2.084 -0.105597 0.0128667
2.085 -0.1055336 0.0128813
2.086 -0.1054917 0.012885
2.087 -0.1054126 0.0129204
2.088 -0.1053509 0.0129457
2.089 -0.1052766 0.0129743
2.09 -0.105205 0.0130001
2.091 -0.1051703 0.0129957
2.092 -0.1051007 0.0130256
2.093 -0.1050217 0.0130623
2.094 -0.1049837 0.0130551
2.095 -0.1049006 0.0130912
2.096 -0.1048666 0.0130873
2.097 -0.1047894 0.0131177
2.098 -0.1047181 0.0131511
2.099 -0.1046607 0.0131687
2.1 -0.1046084 0.0131814
2.101 -0.1045491 0.0132039
2.102 -0.1044848 0.0132243
2.103 -0.1044194 0.0132534
2.104 -0.1043718 0.0132607
2.105 -0.104298 0.0132994
2.106 -0.1042484 0.0133053
2.107 -0.1041757 0.0133395
2.108 -0.1041282 0.0133494
2.109 -0.1040666 0.0133666
2.11 -0.10401 0.01338
2.111 -0.1039507 0.0134101
2.112 -0.103871 0.0134494
2.113 -0.1038208 0.0134616
2.114 -0.1037679 0.0134743
2.115 -0.1036987 0.0135044
2.116 -0.1036509 0.0135161
2.117 -0.1035729 0.0135527
2.118 -0.1035457 0.0135423
2.119 -0.1034737 0.0135711
2.12 -0.1034303 0.0135887
2.121 -0.1033536 0.013619
2.122 -0.1033075 0.0136312
2.123 -0.103262 0.0136323
2.124 -0.1031969 0.0136746
2.125 -0.1031429 0.0136781
2.126 -0.1030719 0.0137175
2.127 -0.1030071 0.0137485
2.128 -0.102964 0.0137469
2.129 -0.1028983 0.013782
2.13 -0.1028342 0.0138097
2.131 -0.1027824 0.0138242
2.132 -0.1027319 0.0138328
2.133 -0.102687 0.0138479
2.134 -0.1026169 0.0138785
2.135 -0.1025646 0.0138944
2.136 -0.1025121 0.0139118
2.137 -0.1024528 0.013932
2.138 -0.1024 0.0139466
2.139 -0.1023282 0.0139978
2.14 -0.1023066 0.0139729
2.141 -0.1022414 0.014012
2.142 -0.1021728 0.0140374
2.143 -0.1021394 0.0140462
2.144 -0.1020682 0.0140727
2.145 -0.1020176 0.0140908
2.146 -0.1019761 0.0141002
2.147 -0.1019001 0.014138
2.148 -0.1018445 0.0141618
2.149 -0.101796 0.0141734
2.15 -0.101751 0.0141879
2.151 -0.101675 0.0142221
2.152 -0.1016338 0.0142318
2.153 -0.1015819 0.0142516
2.154 -0.1015515 0.01425
2.155 -0.1014789 0.0142846
2.156 -0.1014302 0.0143016
2.157 -0.1013594 0.0143399
2.158 -0.1013153 0.0143508
2.159 -0.1012768 0.0143557
2.16 -0.1012034 0.0144013
2.161 -0.1011635 0.0144065
2.162 -0.1011174 0.0144149
2.163 -0.1010427 0.0144607
2.164 -0.1009907 0.0144774
2.165 -0.1009476 0.0144861
2.166 -0.1008891 0.0145137
2.167 -0.1008601 0.0145169
2.168 -0.1008008 0.0145346
2.169 -0.1007399 0.0145681
2.17 -0.1006987 0.0145755
2.171 -0.1006407 0.0145976
2.172 -0.100591 0.0146138
2.173 -0.100525 0.0146476
2.174 -0.1005001 0.0146405
2.175 -0.1004358 0.0146818
2.176 -0.1003775 0.0147038
2.177 -0.1003519 0.0146983
2.178 -0.1002854 0.0147328
2.179 -0.1002382 0.0147452
2.18 -0.100185 0.014765
2.181 -0.1001232 0.0148029
2.182 -0.1000919 0.0147956
2.183 -0.1000309 0.0148261
2.184 -0.099985 0.0148457
2.185 -0.0999173 0.0148787
2.186 -0.0998908 0.0148674
2.187 -0.0998466 0.0148946
2.188 -0.0997779 0.0149166
2.189 -0.0997423 0.0149287
2.19 -0.0996748 0.0149674
2.191 -0.09962 0.0149893
2.192 -0.0995904 0.0149849
2.193 -0.0995431 0.0150019
2.194 -0.0994998 0.0150165
2.195 -0.0994489 0.0150388
2.196 -0.0993884 0.0150716
2.197 -0.099346 0.0150804
2.198 -0.0992756 0.0151207
2.199 -0.0992524 0.015111
2.2 -0.0992123 0.0151246
2.201 -0.0991346 0.0151641
2.202 -0.0990856 0.0151846
2.203 -0.0990587 0.0151859
2.204 -0.0989974 0.0152119
2.205 -0.0989451 0.0152403
2.206 -0.0988894 0.0152632
2.207 -0.0988734 0.015253
2.208 -0.0988228 0.01527
2.209 -0.0987759 0.0152875
2.21 -0.0987172 0.0153175
2.211 -0.0986963 0.0153144
2.212 -0.09861 0.0153657
2.213 -0.0985796 0.0153659
2.214 -0.0985041 0.0154143
2.215 -0.0984954 0.0153995
2.216 -0.0984278 0.0154298
2.217 -0.0983858 0.0154496
2.218 -0.0983227 0.015475
2.219 -0.098279 0.0154944
2.22 -0.0982509 0.0154939
2.221 -0.0981954 0.0155112
2.222 -0.0981729 0.0155125
2.223 -0.0981006 0.0155499
2.224 -0.0980623 0.0155603
2.225 -0.0980171 0.0155797
2.226 -0.0979732 0.0156009
2.227 -0.0979007 0.015638
2.228 -0.0978747 0.0156392
2.229 -0.09783 0.0156539
2.23 -0.0977669 0.0156801
2.231 -0.0977368 0.0156931
2.232 -0.0976996 0.0157012
2.233 -0.0976377 0.0157379
2.234 -0.097617 0.0157246
2.235 -0.0975553 0.015761
2.236 -0.0975122 0.0157612
2.237 -0.0974677 0.0157872
2.238 -0.0974068 0.0158282
2.239 -0.0973653 0.0158384
2.24 -0.0973271 0.0158386
2.241 -0.0972695 0.0158744
2.242 -0.0972369 0.0158787
2.243 -0.0971976 0.0158951
2.244 -0.0971611 0.0159067
2.245 -0.0971131 0.0159253
2.246 -0.0970584 0.0159399
2.247 -0.0970128 0.0159669
2.248 -0.0969729 0.015982
2.249 -0.0969354 0.0159862
2.25 -0.0968689 0.0160262
2.251 -0.0968277 0.0160393
2.252 -0.09681 0.0160269
2.253 -0.0967461 0.0160579
2.254 -0.096736 0.0160494
2.255 -0.0966804 0.0160806
2.256 -0.0966243 0.0160951
2.257 -0.0965748 0.0161255
2.258 -0.0965205 0.0161476
2.259 -0.0965004 0.0161509
2.26 -0.0964394 0.0161739
2.261 -0.0963854 0.0162051
2.262 -0.0963672 0.016195
2.263 -0.0963111 0.0162146
2.264 -0.0962965 0.0162175
2.265 -0.0962315 0.0162441
2.266 -0.09618 0.0162719
2.267 -0.0961398 0.0162796
2.268 -0.096096 0.0162977
2.269 -0.0960688 0.016299
2.27 -0.0960235 0.0163227
2.271 -0.0959609 0.0163569
2.272 -0.0959327 0.0163601
2.273 -0.095884 0.0163792
2.274 -0.0958332 0.0164021
2.275 -0.0957886 0.0164129
2.276 -0.095746 0.0164384
2.277 -0.0957077 0.0164569
2.278 -0.0956673 0.0164534
2.279 -0.0956301 0.0164718
2.28 -0.0955742 0.0164994
2.281 -0.0955643 0.0164802
2.282 -0.0954991 0.0165137
2.283 -0.0954654 0.0165305
2.284 -0.0954027 0.0165598
2.285 -0.0953812 0.016556
2.286 -0.0953448 0.0165693
2.287 -0.0953029 0.01659
2.288 -0.0952568 0.0166087
2.289 -0.0952064 0.0166318
2.29 -0.095158 0.0166509
2.291 -0.0951346 0.0166485
2.292 -0.0950929 0.0166624
2.293 -0.0950323 0.0166964
2.294 -0.0949941 0.0167052
2.295 -0.0949549 0.0167261
2.296 -0.0949026 0.0167409
2.297 -0.0948701 0.0167534
2.298 -0.0948308 0.0167694
2.299 -0.0948028 0.0167691
2.3 -0.0947478 0.0168019
2.301 -0.0947116 0.0168036
2.302 -0.0946771 0.0168096
2.303 -0.0946507 0.0168168
2.304 -0.0946079 0.0168293
2.305 -0.0945312 0.0168754
2.306 -0.0944901 0.0168929
2.307 -0.0944676 0.0168919
2.308 -0.0944175 0.0169138
2.309 -0.094382 0.0169236
2.31 -0.0943438 0.0169295
2.311 -0.0943186 0.0169332
2.312 -0.094271 0.0169628
2.313 -0.0942193 0.0169832
2.314 -0.0941857 0.0169862
2.315 -0.0941534 0.0169939
2.316 -0.0940711 0.0170504
2.317 -0.0940648 0.017036
2.318 -0.0940192 0.0170528
2.319 -0.0939893 0.0170554
2.32 -0.0939427 0.0170789
2.321 -0.0938968 0.0170935
2.322 -0.0938759 0.0170921
2.323 -0.0938294 0.0171146
2.324 -0.0937875 0.0171332
2.325 -0.0937336 0.0171581
2.326 -0.0936951 0.0171644
2.327 -0.0936888 0.0171492
2.328 -0.0936076 0.0171983
2.329 -0.0935724 0.0172139
2.33 -0.0935355 0.0172196
2.331 -0.0935087 0.0172263
2.332 -0.0934789 0.0172299
2.333 -0.0934233 0.0172594
2.334 -0.0933989 0.0172539
2.335 -0.093338 0.0173001
2.336 -0.0933246 0.0172876
2.337 -0.093275 0.0173079
2.338 -0.0932469 0.0173056
2.339 -0.0931901 0.0173394
2.34 -0.0931637 0.0173455
2.341 -0.0931025 0.0173737
2.342 -0.093089 0.017364
2.343 -0.093031 0.0173954
2.344 -0.0929974 0.0174135
2.345 -0.0929446 0.0174301
2.346 -0.0928979 0.0174419
2.347 -0.0928743 0.0174409
2.348 -0.0928498 0.0174446
2.349 -0.0928026 0.0174701
2.35 -0.0927626 0.0174866
2.351 -0.0927226 0.0174883
2.352 -0.0926875 0.0175024
2.353 -0.0926434 0.0175234
2.354 -0.0926134 0.0175317
2.355 -0.0925774 0.0175427
2.356 -0.0925262 0.0175673
2.357 -0.0924911 0.0175679
2.358 -0.0924376 0.0176003
2.359 -0.0923984 0.0176126
2.36 -0.0923935 0.0176033
2.361 -0.092344 0.0176207
2.362 -0.0922938 0.0176393
2.363 -0.0922685 0.0176445
2.364 -0.0922474 0.017638
2.365 -0.092186 0.0176775
2.366 -0.0921571 0.0176728
2.367 -0.0921188 0.0176858
2.368 -0.0920929 0.0176943
2.369 -0.0920397 0.0177162
2.37 -0.0919957 0.0177308
2.371 -0.0919598 0.0177461
2.372 -0.0919337 0.0177505
2.373 -0.0918888 0.0177738
2.374 -0.0918633 0.0177659
2.375 -0.091804 0.0178012
2.376 -0.0917751 0.0178016
2.377 -0.091757 0.0177908
2.378 -0.0916912 0.0178347
2.379 -0.0916731 0.0178274
2.38 -0.091627 0.0178529
2.381 -0.0915774 0.0178741
2.382 -0.09156 0.0178666
2.383 -0.0915099 0.0178872
2.384 -0.0914732 0.0178978
2.385 -0.0914417 0.0179054
2.386 -0.0913919 0.0179302
2.387 -0.0913592 0.0179417
2.388 -0.0913312 0.0179324
2.389 -0.0912751 0.0179731
2.39 -0.0912544 0.0179649
2.391 -0.0912223 0.0179703
2.392 -0.0911775 0.0179898
2.393 -0.0911323 0.0180064
2.394 -0.0910941 0.0180257
2.395 -0.0910717 0.0180203
2.396 -0.0910388 0.0180267
2.397 -0.0909968 0.0180486
2.398 -0.0909807 0.0180367
2.399 -0.0909299 0.0180611
2.4 -0.0909036 0.0180695
2.401 -0.0908502 0.0180855
2.402 -0.090805 0.0181081
2.403 -0.0907823 0.0181067
2.404 -0.0907368 0.0181271
2.405 -0.0907113 0.0181297
2.406 -0.0906593 0.0181516
2.407 -0.0906634 0.018135
2.408 -0.0905856 0.0181678
2.409 -0.0905672 0.0181727
2.41 -0.0905116 0.0181989
2.411 -0.0904676 0.0182161
2.412 -0.0904528 0.0182079
2.413 -0.0904162 0.0182235
2.414 -0.0903694 0.0182419
2.415 -0.0903506 0.018235
2.416 -0.0903131 0.0182424
2.417 -0.0902795 0.0182484
2.418 -0.0902257 0.0182822
2.419 -0.090209 0.0182719
2.42 -0.0901688 0.0182904
2.421 -0.090118 0.0183017
2.422 -0.0901102 0.0182967
2.423 -0.0900441 0.0183285
2.424 -0.0900221 0.0183301
2.425 -0.0899891 0.0183388
2.426 -0.0899444 0.0183622
2.427 -0.0898955 0.0183767
2.428 -0.0898903 0.0183538
2.429 -0.0898413 0.0183811
2.43 -0.0897997 0.0184069
2.431 -0.0897688 0.0184081
2.432 -0.0897394 0.0184121
2.433 -0.0896842 0.0184396
2.434 -0.0896591 0.0184428
2.435 -0.0896272 0.0184411
2.436 -0.0896047 0.0184293
2.437 -0.0895743 0.0184456
2.438 -0.0895388 0.0184601
2.439 -0.089488 0.0184851
2.44 -0.08946 0.0184898
2.441 -0.0894287 0.0184825
2.442 -0.089373 0.0185172
2.443 -0.0893282 0.0185388
2.444 -0.0893235 0.0185206
2.445 -0.0892664 0.018546
2.446 -0.0892388 0.0185523
2.447 -0.0892141 0.0185511
2.448 -0.0891781 0.0185523
2.449 -0.0891295 0.0185758
2.45 -0.0891032 0.0185848
2.451 -0.0890709 0.0185886
2.452 -0.0890253 0.0186019
2.453 -0.0889914 0.01861
2.454 -0.0889757 0.018612
2.455 -0.0889026 0.0186377
2.456 -0.0888892 0.0186434
2.457 -0.0888505 0.0186539
2.458 -0.0888269 0.0186446
2.459 -0.0887838 0.0186641
2.46 -0.0887493 0.0186803
2.461 -0.0887089 0.0186914
2.462 -0.0886899 0.0186874
2.463 -0.0886434 0.0187049
2.464 -0.0885962 0.0187304
2.465 -0.0885836 0.01871
2.466 -0.0885399 0.0187338
2.467 -0.088518 0.0187294
2.468 -0.088471 0.018742
2.469 -0.0884321 0.0187617
2.47 -0.0884059 0.0187637
2.471 -0.0883536 0.0187918
2.472 -0.0883419 0.0187773
2.473 -0.0882821 0.0188106
2.474 -0.088247 0.0188221
2.475 -0.0882352 0.0187947
2.476 -0.0881908 0.0188151
2.477 -0.0881519 0.0188385
2.478 -0.0881294 0.0188305
2.479 -0.0880848 0.0188516
2.48 -0.0880523 0.018857
2.481 -0.0880244 0.0188626
2.482 -0.0880024 0.0188533
2.483 -0.0879418 0.0188813
2.484 -0.0879262 0.0188812
2.485 -0.087883 0.0188966
2.486 -0.0878379 0.018927
2.487 -0.0878146 0.0189119
2.488 -0.0877918 0.0189045
2.489 -0.0877545 0.018923
2.49 -0.0877185 0.018923
2.491 -0.0876873 0.0189224
2.492 -0.0876588 0.0189442
2.493 -0.08762 0.0189453
2.494 -0.0875917 0.0189605
2.495 -0.0875512 0.0189564
2.496 -0.0875258 0.0189627
2.497 -0.0874779 0.0189832
2.498 -0.0874424 0.0189982
2.499 -0.0874212 0.019004
2.5 -0.0873925 0.0189981
&
@target G0.S4
@type xy
1.5 -0.2257962
1.501 -0.2255531
1.502 -0.2253104
1.503 -0.2250681
1.504 -0.2248263
1.505 -0.2245849
1.506 -0.224344
1.507 -0.2241034
1.508 -0.2238634
1.509 -0.2236237
1.51 -0.2233845
1.511 -0.2231457
1.512 -0.2229073
1.513 -0.2226693
1.514 -0.2224318
1.515 -0.2221947
1.516 -0.221958
1.517 -0.2217217
1.518 -0.2214859
1.519 -0.2212504
1.52 -0.2210154
1.521 -0.2207808
1.522 -0.2205466
1.523 -0.2203129
1.524 -0.2200795
1.525 -0.2198466
1.526 -0.219614
1.527 -0.2193819
1.528 -0.2191502
1.529 -0.2189189
1.53 -0.218688
1.531 -0.2184575
1.532 -0.2182274
1.533 -0.2179977
1.534 -0.2177684
1.535 -0.2175395
1.536 -0.2173111
1.537 -0.217083
1.538 -0.2168553
1.539 -0.216628
1.54 -0.2164011
1.541 -0.2161747
1.542 -0.2159486
1.543 -0.2157229
1.544 -0.2154976
1.545 -0.2152727
1.546 -0.2150481
1.547 -0.214824
1.548 -0.2146003
1.549 -0.2143769
1.55 -0.2141539
1.551 -0.2139314
1.552 -0.2137092
1.553 -0.2134874
1.554 -0.2132659
1.555 -0.2130449
1.556 -0.2128242
1.557 -0.212604
1.558 -0.2123841
1.559 -0.2121645
1.56 -0.2119454
1.561 -0.2117266
1.562 -0.2115082
1.563 -0.2112902
1.564 -0.2110726
1.565 -0.2108553
1.566 -0.2106384
1.567 -0.2104219
1.568 -0.2102058
1.569 -0.20999
1.57 -0.2097746
1.571 -0.2095595
1.572 -0.2093449
1.573 -0.2091306
1.574 -0.2089166
1.575 -0.208703
1.576 -0.2084898
1.577 -0.208277
1.578 -0.2080645
1.579 -0.2078524
1.58 -0.2076406
1.581 -0.2074292
1.582 -0.2072182
1.583 -0.2070075
1.584 -0.2067971
1.585 -0.2065872
1.586 -0.2063775
1.587 -0.2061683
1.588 -0.2059594
1.589 -0.2057508
1.59 -0.2055426
1.591 -0.2053348
1.592 -0.2051273
1.593 -0.2049201
1.594 -0.2047133
1.595 -0.2045068
1.596 -0.2043007
1.597 -0.204095
1.598 -0.2038895
1.599 -0.2036845
1.6 -0.2034797
1.601 -0.2032753
1.602 -0.2030713
1.603 -0.2028676
1.604 -0.2026642
1.605 -0.2024612
1.606 -0.2022585
1.607 -0.2020562
1.608 -0.2018542
1.609 -0.2016525
1.61 -0.2014512
1.611 -0.2012502
1.612 -0.2010495
1.613 -0.2008492
1.614 -0.2006492
1.615 -0.2004495
1.616 -0.2002502
1.617 -0.2000512
1.618 -0.1998525
1.619 -0.1996541
1.62 -0.1994561
1.621 -0.1992584
1.622 -0.1990611
1.623 -0.198864
1.624 -0.1986673
1.625 -0.1984709
1.626 -0.1982748
1.627 -0.1980791
1.628 -0.1978837
1.629 -0.1976886
1.63 -0.1974938
1.631 -0.1972993
1.632 -0.1971052
1.633 -0.1969114
1.634 -0.1967179
1.635 -0.1965247
1.636 -0.1963318
1.637 -0.1961393
1.638 -0.195947
1.639 -0.1957551
1.64 -0.1955635
1.641 -0.1953722
1.642 -0.1951812
1.643 -0.1949905
1.644 -0.1948002
1.645 -0.1946101
1.646 -0.1944203
1.647 -0.1942309
1.648 -0.1940418
1.649 -0.193853
1.65 -0.1936644
1.651 -0.1934762
1.652 -0.1932883
1.653 -0.1931007
1.654 -0.1929134
1.655 -0.1927264
1.656 -0.1925397
1.657 -0.1923533
1.658 -0.1921672
1.659 -0.1919814
1.66 -0.1917959
1.661 -0.1916108
1.662 -0.1914259
1.663 -0.1912413
1.664 -0.191057
1.665 -0.1908729
1.666 -0.1906892
1.667 -0.1905058
1.668 -0.1903227
1.669 -0.1901399
1.67 -0.1899573
1.671 -0.1897751
1.672 -0.1895931
1.673 -0.1894115
1.674 -0.1892301
1.675 -0.189049
1.676 -0.1888682
1.677 -0.1886877
1.678 -0.1885075
1.679 -0.1883276
1.68 -0.1881479
1.681 -0.1879686
1.682 -0.1877895
1.683 -0.1876107
1.684 -0.1874322
1.685 -0.187254
1.686 -0.1870761
1.687 -0.1868984
1.688 -0.186721
1.689 -0.1865439
1.69 -0.1863671
1.691 -0.1861906
1.692 -0.1860143
1.693 -0.1858383
1.694 -0.1856626
1.695 -0.1854872
1.696 -0.1853121
1.697 -0.1851372
1.698 -0.1849626
1.699 -0.1847883
1.7 -0.1846142
1.701 -0.1844404
1.702 -0.1842669
1.703 -0.1840937
1.704 -0.1839207
1.705 -0.1837481
1.706 -0.1835756
1.707 -0.1834035
1.708 -0.1832316
1.709 -0.18306
1.71 -0.1828887
1.711 -0.1827176
1.712 -0.1825468
1.713 -0.1823762
1.714 -0.182206
1.715 -0.1820359
1.716 -0.1818662
1.717 -0.1816967
1.718 -0.1815275
1.719 -0.1813585
1.72 -0.1811898
1.721 -0.1810214
1.722 -0.1808532
1.723 -0.1806853
1.724 -0.1805177
1.725 -0.1803503
1.726 -0.1801831
1.727 -0.1800163
1.728 -0.1798496
1.729 -0.1796833
1.73 -0.1795172
1.731 -0.1793513
1.732 -0.1791857
1.733 -0.1790204
1.734 -0.1788553
1.735 -0.1786905
1.736 -0.1785259
1.737 -0.1783616
1.738 -0.1781975
1.739 -0.1780337
1.74 -0.1778701
1.741 -0.1777068
1.742 -0.1775437
1.743 -0.1773809
1.744 -0.1772183
1.745 -0.177056
1.746 -0.1768939
1.747 -0.1767321
1.748 -0.1765705
1.749 -0.1764092
1.75 -0.1762481
1.751 -0.1760872
1.752 -0.1759266
1.753 -0.1757663
1.754 -0.1756062
1.755 -0.1754463
1.756 -0.1752867
1.757 -0.1751273
1.758 -0.1749681
1.759 -0.1748092
1.76 -0.1746506
1.761 -0.1744922
1.762 -0.174334
1.763 -0.174176
1.764 -0.1740183
1.765 -0.1738609
1.766 -0.1737036
1.767 -0.1735466
1.768 -0.1733899
1.769 -0.1732334
1.77 -0.1730771
1.771 -0.172921
1.772 -0.1727652
1.773 -0.1726096
1.774 -0.1724543
1.775 -0.1722992
1.776 -0.1721443
1.777 -0.1719897
1.778 -0.1718352
1.779 -0.1716811
1.78 -0.1715271
1.781 -0.1713734
1.782 -0.1712199
1.783 -0.1710666
1.784 -0.1709136
1.785 -0.1707608
1.786 -0.1706082
1.787 -0.1704558
1.788 -0.1703037
1.789 -0.1701518
1.79 -0.1700001
1.791 -0.1698487
1.792 -0.1696974
1.793 -0.1695464
1.794 -0.1693957
1.795 -0.1692451
1.796 -0.1690948
1.797 -0.1689447
1.798 -0.1687948
1.799 -0.1686451
1.8 -0.1684957
1.801 -0.1683465
1.802 -0.1681975
1.803 -0.1680487
1.804 -0.1679001
1.805 -0.1677518
1.806 -0.1676037
1.807 -0.1674557
1.808 -0.1673081
1.809 -0.1671606
1.81 -0.1670133
1.811 -0.1668663
1.812 -0.1667195
1.813 -0.1665729
1.814 -0.1664265
1.815 -0.1662803
1.816 -0.1661343
1.817 -0.1659886
1.818 -0.165843
1.819 -0.1656977
1.82 -0.1655526
1.821 -0.1654077
1.822 -0.165263
1.823 -0.1651185
1.824 -0.1649742
1.825 -0.1648302
1.826 -0.1646863
1.827 -0.1645427
1.828 -0.1643993
1.829 -0.164256
1.83 -0.164113
1.831 -0.1639702
1.832 -0.1638276
1.833 -0.1636852
1.834 -0.163543
1.835 -0.1634011
1.836 -0.1632593
1.837 -0.1631177
1.838 -0.1629764
1.839 -0.1628352
1.84 -0.1626942
1.841 -0.1625535
1.842 -0.1624129
1.843 -0.1622726
1.844 -0.1621324
1.845 -0.1619925
1.846 -0.1618527
1.847 -0.1617132
1.848 -0.1615739
1.849 -0.1614347
1.85 -0.1612958
1.851 -0.161157
1.852 -0.1610185
1.853 -0.1608801
1.854 -0.160742
1.855 -0.1606041
1.856 -0.1604663
1.857 -0.1603287
1.858 -0.1601914
1.859 -0.1600542
1.86 -0.1599173
1.861 -0.1597805
1.862 -0.1596439
1.863 -0.1595075
1.864 -0.1593713
1.865 -0.1592353
1.866 -0.1590995
1.867 -0.1589639
1.868 -0.1588285
1.869 -0.1586933
1.87 -0.1585583
1.871 -0.1584234
1.872 -0.1582888
1.873 -0.1581543
1.874 -0.1580201
1.875 -0.157886
1.876 -0.1577521
1.877 -0.1576184
1.878 -0.1574849
1.879 -0.1573516
1.88 -0.1572184
1.881 -0.1570855
1.882 -0.1569527
1.883 -0.1568202
1.884 -0.1566878
1.885 -0.1565556
1.886 -0.1564236
1.887 -0.1562917
1.888 -0.1561601
1.889 -0.1560286
1.89 -0.1558974
1.891 -0.1557663
1.892 -0.1556354
1.893 -0.1555047
1.894 -0.1553741
1.895 -0.1552438
1.896 -0.1551136
1.897 -0.1549836
1.898 -0.1548538
1.899 -0.1547242
1.9 -0.1545947
1.901 -0.1544655
1.902 -0.1543364
1.903 -0.1542075
1.904 -0.1540787
1.905 -0.1539502
1.906 -0.1538218
1.907 -0.1536936
1.908 -0.1535656
1.909 -0.1534378
1.91 -0.1533101
1.911 -0.1531826
1.912 -0.1530553
1.913 -0.1529282
1.914 -0.1528013
1.915 -0.1526745
1.916 -0.1525479
1.917 -0.1524215
1.918 -0.1522952
1.919 -0.1521691
1.92 -0.1520432
1.921 -0.1519175
1.922 -0.151792
1.923 -0.1516666
1.924 -0.1515414
1.925 -0.1514163
1.926 -0.1512915
1.927 -0.1511668
1.928 -0.1510422
1.929 -0.1509179
1.93 -0.1507937
1.931 -0.1506697
1.932 -0.1505459
1.933 -0.1504222
1.934 -0.1502987
1.935 -0.1501753
1.936 -0.1500522
1.937 -0.1499292
1.938 -0.1498064
1.939 -0.1496837
1.94 -0.1495612
1.941 -0.1494389
1.942 -0.1493167
1.943 -0.1491947
1.944 -0.1490729
1.945 -0.1489512
1.946 -0.1488297
1.947 -0.1487084
1.948 -0.1485873
1.949 -0.1484663
1.95 -0.1483454
1.951 -0.1482247
1.952 -0.1481042
1.953 -0.1479839
1.954 -0.1478637
1.955 -0.1477437
1.956 -0.1476238
1.957 -0.1475041
1.958 -0.1473846
1.959 -0.1472652
1.96 -0.147146
1.961 -0.147027
1.962 -0.1469081
1.963 -0.1467894
1.964 -0.1466708
1.965 -0.1465524
1.966 -0.1464341
1.967 -0.146316
1.968 -0.1461981
1.969 -0.1460803
1.97 -0.1459627
1.971 -0.1458453
1.972 -0.145728
1.973 -0.1456108
1.974 -0.1454938
1.975 -0.145377
1.976 -0.1452603
1.977 -0.1451438
1.978 -0.1450274
1.979 -0.1449112
1.98 -0.1447952
1.981 -0.1446793
1.982 -0.1445635
1.983 -0.144448
1.984 -0.1443325
1.985 -0.1442172
1.986 -0.1441021
1.987 -0.1439871
1.988 -0.1438723
1.989 -0.1437577
1.99 -0.1436431
1.991 -0.1435288
1.992 -0.1434146
1.993 -0.1433005
1.994 -0.1431866
1.995 -0.1430728
1.996 -0.1429592
1.997 -0.1428458
1.998 -0.1427325
1.999 -0.1426193
2 -0.1425063
2.001 -0.1423935
2.002 -0.1422807
2.003 -0.1421682
2.004 -0.1420558
2.005 -0.1419435
2.006 -0.1418314
2.007 -0.1417194
2.008 -0.1416076
2.009 -0.1414959
2.01 -0.1413844
2.011 -0.141273
2.012 -0.1411618
2.013 -0.1410507
2.014 -0.1409398
2.015 -0.140829
2.016 -0.1407183
2.017 -0.1406078
2.018 -0.1404974
2.019 -0.1403872
2.02 -0.1402772
2.021 -0.1401672
2.022 -0.1400574
2.023 -0.1399478
2.024 -0.1398383
2.025 -0.1397289
2.026 -0.1396197
2.027 -0.1395107
2.028 -0.1394017
2.029 -0.1392929
2.03 -0.1391843
2.031 -0.1390758
2.032 -0.1389674
2.033 -0.1388592
2.034 -0.1387511
2.035 -0.1386432
2.036 -0.1385354
2.037 -0.1384277
2.038 -0.1383202
2.039 -0.1382128
2.04 -0.1381055
2.041 -0.1379984
2.042 -0.1378915
2.043 -0.1377846
2.044 -0.1376779
2.045 -0.1375714
2.046 -0.137465
2.047 -0.1373587
2.048 -0.1372525
2.049 -0.1371465
2.05 -0.1370407
2.051 -0.1369349
2.052 -0.1368293
2.053 -0.1367239
2.054 -0.1366185
2.055 -0.1365134
2.056 -0.1364083
2.057 -0.1363034
2.058 -0.1361986
2.059 -0.1360939
2.06 -0.1359894
2.061 -0.135885
2.062 -0.1357808
2.063 -0.1356767
2.064 -0.1355727
2.065 -0.1354688
2.066 -0.1353651
2.067 -0.1352615
2.068 -0.1351581
2.069 -0.1350547
2.07 -0.1349515
2.071 -0.1348485
2.072 -0.1347456
2.073 -0.1346428
2.074 -0.1345401
2.075 -0.1344376
2.076 -0.1343351
2.077 -0.1342329
2.078 -0.1341307
2.079 -0.1340287
2.08 -0.1339268
2.081 -0.1338251
2.082 -0.1337234
2.083 -0.1336219
2.084 -0.1335205
2.085 -0.1334193
2.086 -0.1333182
2.087 -0.1332172
2.088 -0.1331163
2.089 -0.1330156
2.09 -0.132915
2.091 -0.1328145
2.092 -0.1327142
2.093 -0.1326139
2.094 -0.1325138
2.095 -0.1324139
2.096 -0.132314
2.097 -0.1322143
2.098 -0.1321147
2.099 -0.1320152
2.1 -0.1319159
2.101 -0.1318166
2.102 -0.1317175
2.103 -0.1316186
2.104 -0.1315197
2.105 -0.131421
2.106 -0.1313224
2.107 -0.1312239
2.108 -0.1311255
2.109 -0.1310273
2.11 -0.1309292
2.111 -0.1308312
2.112 -0.1307333
2.113 -0.1306356
2.114 -0.130538
2.115 -0.1304404
2.116 -0.1303431
2.117 -0.1302458
2.118 -0.1301487
2.119 -0.1300516
2.12 -0.1299547
2.121 -0.129858
2.122 -0.1297613
2.123 -0.1296648
2.124 -0.1295684
2.125 -0.1294721
2.126 -0.1293759
2.127 -0.1292798
2.128 -0.1291839
2.129 -0.1290881
2.13 -0.1289924
2.131 -0.1288968
2.132 -0.1288013
2.133 -0.1287059
2.134 -0.1286107
2.135 -0.1285156
2.136 -0.1284206
2.137 -0.1283257
2.138 -0.128231
2.139 -0.1281363
2.14 -0.1280418
2.141 -0.1279474
2.142 -0.1278531
2.143 -0.1277589
2.144 -0.1276648
2.145 -0.1275709
2.146 -0.127477
2.147 -0.1273833
2.148 -0.1272897
2.149 -0.1271962
2.15 -0.1271028
2.151 -0.1270096
2.152 -0.1269164
2.153 -0.1268234
2.154 -0.1267305
2.155 -0.1266377
2.156 -0.126545
2.157 -0.1264524
2.158 -0.1263599
2.159 -0.1262676
2.16 -0.1261753
2.161 -0.1260832
2.162 -0.1259912
2.163 -0.1258993
2.164 -0.1258075
2.165 -0.1257158
2.166 -0.1256242
2.167 -0.1255327
2.168 -0.1254414
2.169 -0.1253501
2.17 -0.125259
2.171 -0.125168
2.172 -0.1250771
2.173 -0.1249863
2.174 -0.1248956
2.175 -0.124805
2.176 -0.1247146
2.177 -0.1246242
2.178 -0.1245339
2.179 -0.1244438
2.18 -0.1243538
2.181 -0.1242638
2.182 -0.124174
2.183 -0.1240843
2.184 -0.1239947
2.185 -0.1239052
2.186 -0.1238158
2.187 -0.1237266
2.188 -0.1236374
2.189 -0.1235483
2.19 -0.1234594
2.191 -0.1233705
2.192 -0.1232818
2.193 -0.1231932
2.194 -0.1231046
2.195 -0.1230162
2.196 -0.1229279
2.197 -0.1228397
2.198 -0.1227516
2.199 -0.1226636
2.2 -0.1225757
2.201 -0.1224879
2.202 -0.1224002
2.203 -0.1223126
2.204 -0.1222251
2.205 -0.1221378
2.206 -0.1220505
2.207 -0.1219633
2.208 -0.1218763
2.209 -0.1217893
2.21 -0.1217024
2.211 -0.1216157
2.212 -0.121529
2.213 -0.1214425
2.214 -0.1213561
2.215 -0.1212697
2.216 -0.1211835
2.217 -0.1210973
2.218 -0.1210113
2.219 -0.1209254
2.22 -0.1208395
2.221 -0.1207538
2.222 -0.1206682
2.223 -0.1205827
2.224 -0.1204972
2.225 -0.1204119
2.226 -0.1203267
2.227 -0.1202416
2.228 -0.1201566
2.229 -0.1200716
2.23 -0.1199868
2.231 -0.1199021
2.232 -0.1198175
2.233 -0.1197329
2.234 -0.1196485
2.235 -0.1195642
2.236 -0.11948
2.237 -0.1193958
2.238 -0.1193118
2.239 -0.1192279
2.24 -0.1191441
2.241 -0.1190603
2.242 -0.1189767
2.243 -0.1188931
2.244 -0.1188097
2.245 -0.1187264
2.246 -0.1186431
2.247 -0.11856
2.248 -0.1184769
2.249 -0.118394
2.25 -0.1183111
2.251 -0.1182284
2.252 -0.1181457
2.253 -0.1180631
2.254 -0.1179807
2.255 -0.1178983
2.256 -0.117816
2.257 -0.1177338
2.258 -0.1176517
2.259 -0.1175698
2.26 -0.1174879
2.261 -0.1174061
2.262 -0.1173243
2.263 -0.1172427
2.264 -0.1171612
2.265 -0.1170798
2.266 -0.1169985
2.267 -0.1169172
2.268 -0.1168361
2.269 -0.116755
2.27 -0.1166741
2.271 -0.1165932
2.272 -0.1165125
2.273 -0.1164318
2.274 -0.1163512
2.275 -0.1162707
2.276 -0.1161903
2.277 -0.11611
2.278 -0.1160298
2.279 -0.1159497
2.28 -0.1158697
2.281 -0.1157898
2.282 -0.1157099
2.283 -0.1156302
2.284 -0.1155505
2.285 -0.1154709
2.286 -0.1153915
2.287 -0.1153121
2.288 -0.1152328
2.289 -0.1151536
2.29 -0.1150745
2.291 -0.1149955
2.292 -0.1149165
2.293 -0.1148377
2.294 -0.114759
2.295 -0.1146803
2.296 -0.1146017
2.297 -0.1145233
2.298 -0.1144449
2.299 -0.1143666
2.3 -0.1142884
2.301 -0.1142102
2.302 -0.1141322
2.303 -0.1140543
2.304 -0.1139764
2.305 -0.1138986
2.306 -0.113821
2.307 -0.1137434
2.308 -0.1136659
2.309 -0.1135884
2.31 -0.1135111
2.311 -0.1134339
2.312 -0.1133567
2.313 -0.1132797
2.314 -0.1132027
2.315 -0.1131258
2.316 -0.113049
2.317 -0.1129723
2.318 -0.1128957
2.319 -0.1128191
2.32 -0.1127427
2.321 -0.1126663
2.322 -0.11259
2.323 -0.1125138
2.324 -0.1124377
2.325 -0.1123617
2.326 -0.1122858
2.327 -0.1122099
2.328 -0.1121341
2.329 -0.1120584
2.33 -0.1119829
2.331 -0.1119073
2.332 -0.1118319
2.333 -0.1117566
2.334 -0.1116813
2.335 -0.1116061
2.336 -0.111531
2.337 -0.111456
2.338 -0.1113811
2.339 -0.1113063
2.34 -0.1112315
2.341 -0.1111569
2.342 -0.1110823
2.343 -0.1110078
2.344 -0.1109334
2.345 -0.110859
2.346 -0.1107848
2.347 -0.1107106
2.348 -0.1106365
2.349 -0.1105625
2.35 -0.1104886
2.351 -0.1104147
2.352 -0.110341
2.353 -0.1102673
2.354 -0.1101937
2.355 -0.1101202
2.356 -0.1100468
2.357 -0.1099734
2.358 -0.1099002
2.359 -0.109827
2.36 -0.1097539
2.361 -0.1096808
2.362 -0.1096079
2.363 -0.109535
2.364 -0.1094623
2.365 -0.1093896
2.366 -0.1093169
2.367 -0.1092444
2.368 -0.1091719
2.369 -0.1090996
2.37 -0.1090273
2.371 -0.108955
2.372 -0.1088829
2.373 -0.1088108
2.374 -0.1087389
2.375 -0.108667
2.376 -0.1085951
2.377 -0.1085234
2.378 -0.1084517
2.379 -0.1083802
2.38 -0.1083086
2.381 -0.1082372
2.382 -0.1081659
2.383 -0.1080946
2.384 -0.1080234
2.385 -0.1079523
2.386 -0.1078813
2.387 -0.1078103
2.388 -0.1077394
2.389 -0.1076686
2.39 -0.1075979
2.391 -0.1075272
2.392 -0.1074567
2.393 -0.1073862
2.394 -0.1073158
2.395 -0.1072454
2.396 -0.1071752
2.397 -0.107105
2.398 -0.1070349
2.399 -0.1069648
2.4 -0.1068949
2.401 -0.106825
2.402 -0.1067552
2.403 -0.1066855
2.404 -0.1066158
2.405 -0.1065462
2.406 -0.1064767
2.407 -0.1064073
2.408 -0.106338
2.409 -0.1062687
2.41 -0.1061995
2.411 -0.1061304
2.412 -0.1060613
2.413 -0.1059923
2.414 -0.1059234
2.415 -0.1058546
2.416 -0.1057859
2.417 -0.1057172
2.418 -0.1056486
2.419 -0.1055801
2.42 -0.1055116
2.421 -0.1054432
2.422 -0.1053749
2.423 -0.1053067
2.424 -0.1052385
2.425 -0.1051705
2.426 -0.1051024
2.427 -0.1050345
2.428 -0.1049666
2.429 -0.1048988
2.43 -0.1048311
2.431 -0.1047635
2.432 -0.1046959
2.433 -0.1046284
2.434 -0.104561
2.435 -0.1044936
2.436 -0.1044263
2.437 -0.1043591
2.438 -0.104292
2.439 -0.1042249
2.44 -0.1041579
2.441 -0.104091
2.442 -0.1040242
2.443 -0.1039574
2.444 -0.1038907
2.445 -0.103824
2.446 -0.1037575
2.447 -0.103691
2.448 -0.1036246
2.449 -0.1035582
2.45 -0.1034919
2.451 -0.1034257
2.452 -0.1033596
2.453 -0.1032935
2.454 -0.1032275
2.455 -0.1031616
2.456 -0.1030957
2.457 -0.1030299
2.458 -0.1029642
2.459 -0.1028985
2.46 -0.102833
2.461 -0.1027675
2.462 -0.102702
2.463 -0.1026366
2.464 -0.1025713
2.465 -0.1025061
2.466 -0.1024409
2.467 -0.1023759
2.468 -0.1023108
2.469 -0.1022459
2.47 -0.102181
2.471 -0.1021162
2.472 -0.1020514
2.473 -0.1019867
2.474 -0.1019221
2.475 -0.1018576
2.476 -0.1017931
2.477 -0.1017287
2.478 -0.1016643
2.479 -0.1016001
2.48 -0.1015359
2.481 -0.1014717
2.482 -0.1014077
2.483 -0.1013437
2.484 -0.1012797
2.485 -0.1012158
2.486 -0.101152
2.487 -0.1010883
2.488 -0.1010246
2.489 -0.100961
2.49 -0.1008975
2.491 -0.100834
2.492 -0.1007706
2.493 -0.1007073
2.494 -0.100644
2.495 -0.1005808
2.496 -0.1005177
2.497 -0.1004546
2.498 -0.1003916
2.499 -0.1003287
2.5 -0.1002658
&


==> anc/plot-dbetaoverloga.agr <==
# Grace project file
#
@version 50124
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Jan 15 11:38:48 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 1.5, -1, 2.5, -0.2
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.366141, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "\f{Symbol}b"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "d(beta)/d(log(a))"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format decimal
@    yaxis  ticklabel prec 1
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 1.1, 0.35
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 2.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 3
@    s0 line linewidth 2.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.370000
@    s0 errorbar linewidth 2.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 2.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot-dbetaoverloga.agr"
@    s0 legend  "perturb."
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 2.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "Cols 1:2:3"
@    s1 legend  "N\s\f{Symbol}t"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 3
@    s2 symbol pattern 1
@    s2 symbol fill color 3
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 2.0
@    s2 line color 3
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 3
@    s2 errorbar pattern 1
@    s2 errorbar size 0.030000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "Cols 1:2:3"
@    s2 legend  "w\s0"
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 4
@    s3 symbol pattern 1
@    s3 symbol fill color 4
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 2.0
@    s3 line color 4
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 4
@    s3 errorbar pattern 1
@    s3 errorbar size 0.030000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "Cols 1:2:3"
@    s3 legend  "t\s0"
@target G0.S0
@type xy
1.5 -0.4148141
1.501 -0.4147819
1.502 -0.4147497
1.503 -0.4147176
1.504 -0.4146855
1.505 -0.4146535
1.506 -0.4146215
1.507 -0.4145896
1.508 -0.4145577
1.509 -0.4145259
1.51 -0.4144941
1.511 -0.4144624
1.512 -0.4144307
1.513 -0.4143991
1.514 -0.4143675
1.515 -0.4143359
1.516 -0.4143044
1.517 -0.414273
1.518 -0.4142415
1.519 -0.4142102
1.52 -0.4141789
1.521 -0.4141476
1.522 -0.4141164
1.523 -0.4140852
1.524 -0.4140541
1.525 -0.414023
1.526 -0.4139919
1.527 -0.4139609
1.528 -0.41393
1.529 -0.4138991
1.53 -0.4138682
1.531 -0.4138374
1.532 -0.4138066
1.533 -0.4137759
1.534 -0.4137452
1.535 -0.4137145
1.536 -0.413684
1.537 -0.4136534
1.538 -0.4136229
1.539 -0.4135924
1.54 -0.413562
1.541 -0.4135316
1.542 -0.4135013
1.543 -0.413471
1.544 -0.4134408
1.545 -0.4134106
1.546 -0.4133804
1.547 -0.4133503
1.548 -0.4133202
1.549 -0.4132902
1.55 -0.4132602
1.551 -0.4132303
1.552 -0.4132004
1.553 -0.4131705
1.554 -0.4131407
1.555 -0.413111
1.556 -0.4130812
1.557 -0.4130515
1.558 -0.4130219
1.559 -0.4129923
1.56 -0.4129627
1.561 -0.4129332
1.562 -0.4129038
1.563 -0.4128743
1.564 -0.4128449
1.565 -0.4128156
1.566 -0.4127863
1.567 -0.412757
1.568 -0.4127278
1.569 -0.4126986
1.57 -0.4126695
1.571 -0.4126404
1.572 -0.4126113
1.573 -0.4125823
1.574 -0.4125533
1.575 -0.4125244
1.576 -0.4124955
1.577 -0.4124666
1.578 -0.4124378
1.579 -0.4124091
1.58 -0.4123803
1.581 -0.4123516
1.582 -0.412323
1.583 -0.4122944
1.584 -0.4122658
1.585 -0.4122373
1.586 -0.4122088
1.587 -0.4121803
1.588 -0.4121519
1.589 -0.4121235
1.59 -0.4120952
1.591 -0.4120669
1.592 -0.4120387
1.593 -0.4120104
1.594 -0.4119823
1.595 -0.4119541
1.596 -0.411926
1.597 -0.411898
1.598 -0.41187
1.599 -0.411842
1.6 -0.411814
1.601 -0.4117861
1.602 -0.4117583
1.603 -0.4117304
1.604 -0.4117027
1.605 -0.4116749
1.606 -0.4116472
1.607 -0.4116195
1.608 -0.4115919
1.609 -0.4115643
1.61 -0.4115367
1.611 -0.4115092
1.612 -0.4114817
1.613 -0.4114543
1.614 -0.4114269
1.615 -0.4113995
1.616 -0.4113722
1.617 -0.4113449
1.618 -0.4113176
1.619 -0.4112904
1.62 -0.4112632
1.621 -0.4112361
1.622 -0.411209
1.623 -0.4111819
1.624 -0.4111549
1.625 -0.4111279
1.626 -0.4111009
1.627 -0.411074
1.628 -0.4110471
1.629 -0.4110202
1.63 -0.4109934
1.631 -0.4109666
1.632 -0.4109399
1.633 -0.4109132
1.634 -0.4108865
1.635 -0.4108599
1.636 -0.4108333
1.637 -0.4108067
1.638 -0.4107802
1.639 -0.4107537
1.64 -0.4107273
1.641 -0.4107008
1.642 -0.4106745
1.643 -0.4106481
1.644 -0.4106218
1.645 -0.4105955
1.646 -0.4105693
1.647 -0.4105431
1.648 -0.4105169
1.649 -0.4104908
1.65 -0.4104647
1.651 -0.4104386
1.652 -0.4104126
1.653 -0.4103866
1.654 -0.4103606
1.655 -0.4103347
1.656 -0.4103088
1.657 -0.4102829
1.658 -0.4102571
1.659 -0.4102313
1.66 -0.4102056
1.661 -0.4101798
1.662 -0.4101542
1.663 -0.4101285
1.664 -0.4101029
1.665 -0.4100773
1.666 -0.4100518
1.667 -0.4100262
1.668 -0.4100008
1.669 -0.4099753
1.67 -0.4099499
1.671 -0.4099245
1.672 -0.4098992
1.673 -0.4098738
1.674 -0.4098486
1.675 -0.4098233
1.676 -0.4097981
1.677 -0.4097729
1.678 -0.4097478
1.679 -0.4097227
1.68 -0.4096976
1.681 -0.4096725
1.682 -0.4096475
1.683 -0.4096225
1.684 -0.4095976
1.685 -0.4095726
1.686 -0.4095478
1.687 -0.4095229
1.688 -0.4094981
1.689 -0.4094733
1.69 -0.4094485
1.691 -0.4094238
1.692 -0.4093991
1.693 -0.4093745
1.694 -0.4093498
1.695 -0.4093252
1.696 -0.4093007
1.697 -0.4092761
1.698 -0.4092516
1.699 -0.4092272
1.7 -0.4092027
1.701 -0.4091783
1.702 -0.409154
1.703 -0.4091296
1.704 -0.4091053
1.705 -0.409081
1.706 -0.4090568
1.707 -0.4090326
1.708 -0.4090084
1.709 -0.4089842
1.71 -0.4089601
1.711 -0.408936
1.712 -0.4089119
1.713 -0.4088879
1.714 -0.4088639
1.715 -0.4088399
1.716 -0.408816
1.717 -0.4087921
1.718 -0.4087682
1.719 -0.4087444
1.72 -0.4087206
1.721 -0.4086968
1.722 -0.408673
1.723 -0.4086493
1.724 -0.4086256
1.725 -0.4086019
1.726 -0.4085783
1.727 -0.4085547
1.728 -0.4085311
1.729 -0.4085076
1.73 -0.4084841
1.731 -0.4084606
1.732 -0.4084371
1.733 -0.4084137
1.734 -0.4083903
1.735 -0.408367
1.736 -0.4083436
1.737 -0.4083203
1.738 -0.408297
1.739 -0.4082738
1.74 -0.4082506
1.741 -0.4082274
1.742 -0.4082042
1.743 -0.4081811
1.744 -0.408158
1.745 -0.4081349
1.746 -0.4081119
1.747 -0.4080889
1.748 -0.4080659
1.749 -0.4080429
1.75 -0.40802
1.751 -0.4079971
1.752 -0.4079742
1.753 -0.4079514
1.754 -0.4079286
1.755 -0.4079058
1.756 -0.407883
1.757 -0.4078603
1.758 -0.4078376
1.759 -0.4078149
1.76 -0.4077923
1.761 -0.4077697
1.762 -0.4077471
1.763 -0.4077246
1.764 -0.407702
1.765 -0.4076795
1.766 -0.407657
1.767 -0.4076346
1.768 -0.4076122
1.769 -0.4075898
1.77 -0.4075674
1.771 -0.4075451
1.772 -0.4075228
1.773 -0.4075005
1.774 -0.4074783
1.775 -0.407456
1.776 -0.4074338
1.777 -0.4074117
1.778 -0.4073895
1.779 -0.4073674
1.78 -0.4073453
1.781 -0.4073233
1.782 -0.4073012
1.783 -0.4072792
1.784 -0.4072573
1.785 -0.4072353
1.786 -0.4072134
1.787 -0.4071915
1.788 -0.4071696
1.789 -0.4071478
1.79 -0.4071259
1.791 -0.4071042
1.792 -0.4070824
1.793 -0.4070607
1.794 -0.4070389
1.795 -0.4070173
1.796 -0.4069956
1.797 -0.406974
1.798 -0.4069524
1.799 -0.4069308
1.8 -0.4069092
1.801 -0.4068877
1.802 -0.4068662
1.803 -0.4068447
1.804 -0.4068233
1.805 -0.4068019
1.806 -0.4067805
1.807 -0.4067591
1.808 -0.4067378
1.809 -0.4067164
1.81 -0.4066951
1.811 -0.4066739
1.812 -0.4066526
1.813 -0.4066314
1.814 -0.4066102
1.815 -0.4065891
1.816 -0.4065679
1.817 -0.4065468
1.818 -0.4065257
1.819 -0.4065047
1.82 -0.4064836
1.821 -0.4064626
1.822 -0.4064416
1.823 -0.4064207
1.824 -0.4063997
1.825 -0.4063788
1.826 -0.4063579
1.827 -0.4063371
1.828 -0.4063162
1.829 -0.4062954
1.83 -0.4062746
1.831 -0.4062539
1.832 -0.4062331
1.833 -0.4062124
1.834 -0.4061917
1.835 -0.4061711
1.836 -0.4061504
1.837 -0.4061298
1.838 -0.4061092
1.839 -0.4060887
1.84 -0.4060681
1.841 -0.4060476
1.842 -0.4060271
1.843 -0.4060067
1.844 -0.4059862
1.845 -0.4059658
1.846 -0.4059454
1.847 -0.405925
1.848 -0.4059047
1.849 -0.4058844
1.85 -0.4058641
1.851 -0.4058438
1.852 -0.4058235
1.853 -0.4058033
1.854 -0.4057831
1.855 -0.4057629
1.856 -0.4057428
1.857 -0.4057226
1.858 -0.4057025
1.859 -0.4056824
1.86 -0.4056624
1.861 -0.4056424
1.862 -0.4056223
1.863 -0.4056023
1.864 -0.4055824
1.865 -0.4055624
1.866 -0.4055425
1.867 -0.4055226
1.868 -0.4055027
1.869 -0.4054829
1.87 -0.4054631
1.871 -0.4054433
1.872 -0.4054235
1.873 -0.4054037
1.874 -0.405384
1.875 -0.4053643
1.876 -0.4053446
1.877 -0.4053249
1.878 -0.4053053
1.879 -0.4052857
1.88 -0.4052661
1.881 -0.4052465
1.882 -0.4052269
1.883 -0.4052074
1.884 -0.4051879
1.885 -0.4051684
1.886 -0.405149
1.887 -0.4051295
1.888 -0.4051101
1.889 -0.4050907
1.89 -0.4050713
1.891 -0.405052
1.892 -0.4050327
1.893 -0.4050134
1.894 -0.4049941
1.895 -0.4049748
1.896 -0.4049556
1.897 -0.4049364
1.898 -0.4049172
1.899 -0.404898
1.9 -0.4048788
1.901 -0.4048597
1.902 -0.4048406
1.903 -0.4048215
1.904 -0.4048025
1.905 -0.4047834
1.906 -0.4047644
1.907 -0.4047454
1.908 -0.4047264
1.909 -0.4047075
1.91 -0.4046885
1.911 -0.4046696
1.912 -0.4046507
1.913 -0.4046319
1.914 -0.404613
1.915 -0.4045942
1.916 -0.4045754
1.917 -0.4045566
1.918 -0.4045378
1.919 -0.4045191
1.92 -0.4045004
1.921 -0.4044817
1.922 -0.404463
1.923 -0.4044444
1.924 -0.4044257
1.925 -0.4044071
1.926 -0.4043885
1.927 -0.40437
1.928 -0.4043514
1.929 -0.4043329
1.93 -0.4043144
1.931 -0.4042959
1.932 -0.4042774
1.933 -0.404259
1.934 -0.4042405
1.935 -0.4042221
1.936 -0.4042038
1.937 -0.4041854
1.938 -0.4041671
1.939 -0.4041487
1.94 -0.4041304
1.941 -0.4041122
1.942 -0.4040939
1.943 -0.4040757
1.944 -0.4040574
1.945 -0.4040392
1.946 -0.4040211
1.947 -0.4040029
1.948 -0.4039848
1.949 -0.4039666
1.95 -0.4039485
1.951 -0.4039305
1.952 -0.4039124
1.953 -0.4038944
1.954 -0.4038764
1.955 -0.4038584
1.956 -0.4038404
1.957 -0.4038224
1.958 -0.4038045
1.959 -0.4037866
1.96 -0.4037687
1.961 -0.4037508
1.962 -0.4037329
1.963 -0.4037151
1.964 -0.4036973
1.965 -0.4036795
1.966 -0.4036617
1.967 -0.403644
1.968 -0.4036262
1.969 -0.4036085
1.97 -0.4035908
1.971 -0.4035731
1.972 -0.4035555
1.973 -0.4035378
1.974 -0.4035202
1.975 -0.4035026
1.976 -0.403485
1.977 -0.4034674
1.978 -0.4034499
1.979 -0.4034324
1.98 -0.4034149
1.981 -0.4033974
1.982 -0.4033799
1.983 -0.4033625
1.984 -0.403345
1.985 -0.4033276
1.986 -0.4033102
1.987 -0.4032929
1.988 -0.4032755
1.989 -0.4032582
1.99 -0.4032409
1.991 -0.4032236
1.992 -0.4032063
1.993 -0.403189
1.994 -0.4031718
1.995 -0.4031546
1.996 -0.4031374
1.997 -0.4031202
1.998 -0.403103
1.999 -0.4030859
2 -0.4030687
2.001 -0.4030516
2.002 -0.4030345
2.003 -0.4030175
2.004 -0.4030004
2.005 -0.4029834
2.006 -0.4029663
2.007 -0.4029493
2.008 -0.4029324
2.009 -0.4029154
2.01 -0.4028985
2.011 -0.4028815
2.012 -0.4028646
2.013 -0.4028477
2.014 -0.4028309
2.015 -0.402814
2.016 -0.4027972
2.017 -0.4027804
2.018 -0.4027636
2.019 -0.4027468
2.02 -0.40273
2.021 -0.4027133
2.022 -0.4026965
2.023 -0.4026798
2.024 -0.4026631
2.025 -0.4026465
2.026 -0.4026298
2.027 -0.4026132
2.028 -0.4025966
2.029 -0.40258
2.03 -0.4025634
2.031 -0.4025468
2.032 -0.4025303
2.033 -0.4025137
2.034 -0.4024972
2.035 -0.4024807
2.036 -0.4024642
2.037 -0.4024478
2.038 -0.4024313
2.039 -0.4024149
2.04 -0.4023985
2.041 -0.4023821
2.042 -0.4023657
2.043 -0.4023494
2.044 -0.402333
2.045 -0.4023167
2.046 -0.4023004
2.047 -0.4022841
2.048 -0.4022679
2.049 -0.4022516
2.05 -0.4022354
2.051 -0.4022192
2.052 -0.4022029
2.053 -0.4021868
2.054 -0.4021706
2.055 -0.4021544
2.056 -0.4021383
2.057 -0.4021222
2.058 -0.4021061
2.059 -0.40209
2.06 -0.402074
2.061 -0.4020579
2.062 -0.4020419
2.063 -0.4020259
2.064 -0.4020099
2.065 -0.4019939
2.066 -0.4019779
2.067 -0.401962
2.068 -0.401946
2.069 -0.4019301
2.07 -0.4019142
2.071 -0.4018983
2.072 -0.4018825
2.073 -0.4018666
2.074 -0.4018508
2.075 -0.401835
2.076 -0.4018192
2.077 -0.4018034
2.078 -0.4017876
2.079 -0.4017719
2.08 -0.4017562
2.081 -0.4017404
2.082 -0.4017247
2.083 -0.4017091
2.084 -0.4016934
2.085 -0.4016777
2.086 -0.4016621
2.087 -0.4016465
2.088 -0.4016309
2.089 -0.4016153
2.09 -0.4015997
2.091 -0.4015842
2.092 -0.4015686
2.093 -0.4015531
2.094 -0.4015376
2.095 -0.4015221
2.096 -0.4015066
2.097 -0.4014912
2.098 -0.4014757
2.099 -0.4014603
2.1 -0.4014449
2.101 -0.4014295
2.102 -0.4014141
2.103 -0.4013988
2.104 -0.4013834
2.105 -0.4013681
2.106 -0.4013528
2.107 -0.4013375
2.108 -0.4013222
2.109 -0.4013069
2.11 -0.4012917
2.111 -0.4012764
2.112 -0.4012612
2.113 -0.401246
2.114 -0.4012308
2.115 -0.4012156
2.116 -0.4012005
2.117 -0.4011853
2.118 -0.4011702
2.119 -0.4011551
2.12 -0.40114
2.121 -0.4011249
2.122 -0.4011098
2.123 -0.4010948
2.124 -0.4010797
2.125 -0.4010647
2.126 -0.4010497
2.127 -0.4010347
2.128 -0.4010197
2.129 -0.4010048
2.13 -0.4009898
2.131 -0.4009749
2.132 -0.40096
2.133 -0.4009451
2.134 -0.4009302
2.135 -0.4009153
2.136 -0.4009005
2.137 -0.4008856
2.138 -0.4008708
2.139 -0.400856
2.14 -0.4008412
2.141 -0.4008264
2.142 -0.4008117
2.143 -0.4007969
2.144 -0.4007822
2.145 -0.4007675
2.146 -0.4007528
2.147 -0.4007381
2.148 -0.4007234
2.149 -0.4007087
2.15 -0.4006941
2.151 -0.4006794
2.152 -0.4006648
2.153 -0.4006502
2.154 -0.4006356
2.155 -0.4006211
2.156 -0.4006065
2.157 -0.400592
2.158 -0.4005774
2.159 -0.4005629
2.16 -0.4005484
2.161 -0.4005339
2.162 -0.4005194
2.163 -0.400505
2.164 -0.4004905
2.165 -0.4004761
2.166 -0.4004617
2.167 -0.4004473
2.168 -0.4004329
2.169 -0.4004185
2.17 -0.4004042
2.171 -0.4003898
2.172 -0.4003755
2.173 -0.4003612
2.174 -0.4003469
2.175 -0.4003326
2.176 -0.4003183
2.177 -0.4003041
2.178 -0.4002898
2.179 -0.4002756
2.18 -0.4002614
2.181 -0.4002472
2.182 -0.400233
2.183 -0.4002188
2.184 -0.4002047
2.185 -0.4001905
2.186 -0.4001764
2.187 -0.4001623
2.188 -0.4001482
2.189 -0.4001341
2.19 -0.40012
2.191 -0.4001059
2.192 -0.4000919
2.193 -0.4000779
2.194 -0.4000638
2.195 -0.4000498
2.196 -0.4000358
2.197 -0.4000219
2.198 -0.4000079
2.199 -0.3999939
2.2 -0.39998
2.201 -0.3999661
2.202 -0.3999522
2.203 -0.3999383
2.204 -0.3999244
2.205 -0.3999105
2.206 -0.3998967
2.207 -0.3998828
2.208 -0.399869
2.209 -0.3998552
2.21 -0.3998414
2.211 -0.3998276
2.212 -0.3998138
2.213 -0.3998
2.214 -0.3997863
2.215 -0.3997725
2.216 -0.3997588
2.217 -0.3997451
2.218 -0.3997314
2.219 -0.3997177
2.22 -0.3997041
2.221 -0.3996904
2.222 -0.3996768
2.223 -0.3996631
2.224 -0.3996495
2.225 -0.3996359
2.226 -0.3996223
2.227 -0.3996087
2.228 -0.3995952
2.229 -0.3995816
2.23 -0.3995681
2.231 -0.3995546
2.232 -0.399541
2.233 -0.3995275
2.234 -0.3995141
2.235 -0.3995006
2.236 -0.3994871
2.237 -0.3994737
2.238 -0.3994602
2.239 -0.3994468
2.24 -0.3994334
2.241 -0.39942
2.242 -0.3994066
2.243 -0.3993933
2.244 -0.3993799
2.245 -0.3993666
2.246 -0.3993532
2.247 -0.3993399
2.248 -0.3993266
2.249 -0.3993133
2.25 -0.3993
2.251 -0.3992868
2.252 -0.3992735
2.253 -0.3992603
2.254 -0.399247
2.255 -0.3992338
2.256 -0.3992206
2.257 -0.3992074
2.258 -0.3991942
2.259 -0.3991811
2.26 -0.3991679
2.261 -0.3991548
2.262 -0.3991416
2.263 -0.3991285
2.264 -0.3991154
2.265 -0.3991023
2.266 -0.3990893
2.267 -0.3990762
2.268 -0.3990631
2.269 -0.3990501
2.27 -0.3990371
2.271 -0.399024
2.272 -0.399011
2.273 -0.398998
2.274 -0.3989851
2.275 -0.3989721
2.276 -0.3989591
2.277 -0.3989462
2.278 -0.3989333
2.279 -0.3989203
2.28 -0.3989074
2.281 -0.3988945
2.282 -0.3988816
2.283 -0.3988688
2.284 -0.3988559
2.285 -0.3988431
2.286 -0.3988302
2.287 -0.3988174
2.288 -0.3988046
2.289 -0.3987918
2.29 -0.398779
2.291 -0.3987662
2.292 -0.3987535
2.293 -0.3987407
2.294 -0.398728
2.295 -0.3987152
2.296 -0.3987025
2.297 -0.3986898
2.298 -0.3986771
2.299 -0.3986645
2.3 -0.3986518
2.301 -0.3986391
2.302 -0.3986265
2.303 -0.3986139
2.304 -0.3986012
2.305 -0.3985886
2.306 -0.398576
2.307 -0.3985634
2.308 -0.3985509
2.309 -0.3985383
2.31 -0.3985258
2.311 -0.3985132
2.312 -0.3985007
2.313 -0.3984882
2.314 -0.3984757
2.315 -0.3984632
2.316 -0.3984507
2.317 -0.3984382
2.318 -0.3984258
2.319 -0.3984133
2.32 -0.3984009
2.321 -0.3983885
2.322 -0.398376
2.323 -0.3983636
2.324 -0.3983513
2.325 -0.3983389
2.326 -0.3983265
2.327 -0.3983142
2.328 -0.3983018
2.329 -0.3982895
2.33 -0.3982772
2.331 -0.3982649
2.332 -0.3982526
2.333 -0.3982403
2.334 -0.398228
2.335 -0.3982157
2.336 -0.3982035
2.337 -0.3981912
2.338 -0.398179
2.339 -0.3981668
2.34 -0.3981546
2.341 -0.3981424
2.342 -0.3981302
2.343 -0.398118
2.344 -0.3981059
2.345 -0.3980937
2.346 -0.3980816
2.347 -0.3980694
2.348 -0.3980573
2.349 -0.3980452
2.35 -0.3980331
2.351 -0.398021
2.352 -0.3980089
2.353 -0.3979969
2.354 -0.3979848
2.355 -0.3979728
2.356 -0.3979607
2.357 -0.3979487
2.358 -0.3979367
2.359 -0.3979247
2.36 -0.3979127
2.361 -0.3979008
2.362 -0.3978888
2.363 -0.3978768
2.364 -0.3978649
2.365 -0.397853
2.366 -0.397841
2.367 -0.3978291
2.368 -0.3978172
2.369 -0.3978053
2.37 -0.3977935
2.371 -0.3977816
2.372 -0.3977697
2.373 -0.3977579
2.374 -0.397746
2.375 -0.3977342
2.376 -0.3977224
2.377 -0.3977106
2.378 -0.3976988
2.379 -0.397687
2.38 -0.3976752
2.381 -0.3976635
2.382 -0.3976517
2.383 -0.39764
2.384 -0.3976283
2.385 -0.3976165
2.386 -0.3976048
2.387 -0.3975931
2.388 -0.3975814
2.389 -0.3975698
2.39 -0.3975581
2.391 -0.3975464
2.392 -0.3975348
2.393 -0.3975232
2.394 -0.3975115
2.395 -0.3974999
2.396 -0.3974883
2.397 -0.3974767
2.398 -0.3974651
2.399 -0.3974536
2.4 -0.397442
2.401 -0.3974304
2.402 -0.3974189
2.403 -0.3974074
2.404 -0.3973958
2.405 -0.3973843
2.406 -0.3973728
2.407 -0.3973613
2.408 -0.3973498
2.409 -0.3973384
2.41 -0.3973269
2.411 -0.3973155
2.412 -0.397304
2.413 -0.3972926
2.414 -0.3972812
2.415 -0.3972698
2.416 -0.3972584
2.417 -0.397247
2.418 -0.3972356
2.419 -0.3972242
2.42 -0.3972129
2.421 -0.3972015
2.422 -0.3971902
2.423 -0.3971788
2.424 -0.3971675
2.425 -0.3971562
2.426 -0.3971449
2.427 -0.3971336
2.428 -0.3971223
2.429 -0.3971111
2.43 -0.3970998
2.431 -0.3970886
2.432 -0.3970773
2.433 -0.3970661
2.434 -0.3970549
2.435 -0.3970437
2.436 -0.3970324
2.437 -0.3970213
2.438 -0.3970101
2.439 -0.3969989
2.44 -0.3969877
2.441 -0.3969766
2.442 -0.3969654
2.443 -0.3969543
2.444 -0.3969432
2.445 -0.3969321
2.446 -0.396921
2.447 -0.3969099
2.448 -0.3968988
2.449 -0.3968877
2.45 -0.3968767
2.451 -0.3968656
2.452 -0.3968546
2.453 -0.3968435
2.454 -0.3968325
2.455 -0.3968215
2.456 -0.3968105
2.457 -0.3967995
2.458 -0.3967885
2.459 -0.3967775
2.46 -0.3967665
2.461 -0.3967556
2.462 -0.3967446
2.463 -0.3967337
2.464 -0.3967228
2.465 -0.3967118
2.466 -0.3967009
2.467 -0.39669
2.468 -0.3966791
2.469 -0.3966682
2.47 -0.3966574
2.471 -0.3966465
2.472 -0.3966356
2.473 -0.3966248
2.474 -0.396614
2.475 -0.3966031
2.476 -0.3965923
2.477 -0.3965815
2.478 -0.3965707
2.479 -0.3965599
2.48 -0.3965491
2.481 -0.3965384
2.482 -0.3965276
2.483 -0.3965168
2.484 -0.3965061
2.485 -0.3964954
2.486 -0.3964846
2.487 -0.3964739
2.488 -0.3964632
2.489 -0.3964525
2.49 -0.3964418
2.491 -0.3964312
2.492 -0.3964205
2.493 -0.3964098
2.494 -0.3963992
2.495 -0.3963885
2.496 -0.3963779
2.497 -0.3963673
2.498 -0.3963566
2.499 -0.396346
2.5 -0.3963354
&
@target G0.S1
@type xydy
1.5 -0.5288969 0.0901611
1.501 -0.5262769 0.0883988
1.502 -0.5236989 0.0865167
1.503 -0.521162 0.0850933
1.504 -0.518665 0.0832821
1.505 -0.5162073 0.0818199
1.506 -0.5137878 0.0796876
1.507 -0.5114056 0.0781157
1.508 -0.5090599 0.0767865
1.509 -0.50675 0.0749938
1.51 -0.504475 0.0730895
1.511 -0.5022341 0.0717552
1.512 -0.5000267 0.070401
1.513 -0.4978519 0.0687952
1.514 -0.4957092 0.0677331
1.515 -0.4935976 0.0660258
1.516 -0.4915168 0.0649243
1.517 -0.4894661 0.0637397
1.518 -0.4874446 0.0620739
1.519 -0.4854519 0.0608747
1.52 -0.4834875 0.0599967
1.521 -0.4815507 0.0586811
1.522 -0.4796409 0.0578792
1.523 -0.4777576 0.0561429
1.524 -0.4759003 0.0550925
1.525 -0.4740685 0.0540083
1.526 -0.4722617 0.0528252
1.527 -0.4704794 0.0517477
1.528 -0.468721 0.0508853
1.529 -0.4669864 0.049682
1.53 -0.4652747 0.0489866
1.531 -0.4635858 0.0477697
1.532 -0.4619191 0.0468805
1.533 -0.4602742 0.0459918
1.534 -0.4586509 0.0449305
1.535 -0.4570484 0.044005
1.536 -0.4554667 0.0433793
1.537 -0.4539054 0.0423559
1.538 -0.4523638 0.0415022
1.539 -0.4508418 0.0408526
1.54 -0.4493391 0.0397951
1.541 -0.4478553 0.0391278
1.542 -0.4463898 0.0383166
1.543 -0.4449428 0.0376268
1.544 -0.4435135 0.03685
1.545 -0.4421019 0.0359732
1.546 -0.4407076 0.0353005
1.547 -0.4393302 0.0345822
1.548 -0.4379696 0.0338653
1.549 -0.4366254 0.033326
1.55 -0.4352974 0.0326422
1.551 -0.4339852 0.031896
1.552 -0.4326887 0.031306
1.553 -0.4314074 0.0306389
1.554 -0.4301414 0.0301653
1.555 -0.4288902 0.0293571
1.556 -0.4276536 0.0288275
1.557 -0.4264315 0.0282546
1.558 -0.4252235 0.0276837
1.559 -0.4240295 0.0271557
1.56 -0.4228491 0.0265952
1.561 -0.4216824 0.0259402
1.562 -0.4205288 0.0254639
1.563 -0.4193884 0.0250039
1.564 -0.4182608 0.0244733
1.565 -0.417146 0.0241067
1.566 -0.4160436 0.0235378
1.567 -0.4149535 0.0229715
1.568 -0.4138756 0.022531
1.569 -0.4128096 0.0220813
1.57 -0.4117554 0.0216717
1.571 -0.4107128 0.021135
1.572 -0.4096815 0.0205888
1.573 -0.4086616 0.0201946
1.574 -0.4076526 0.0198592
1.575 -0.4066547 0.0194794
1.576 -0.4056674 0.0189895
1.577 -0.4046908 0.0186228
1.578 -0.4037246 0.0181892
1.579 -0.4027688 0.0178855
1.58 -0.4018231 0.0174635
1.581 -0.4008874 0.0171279
1.582 -0.3999616 0.0167573
1.583 -0.3990455 0.0163765
1.584 -0.398139 0.0160335
1.585 -0.3972421 0.0157365
1.586 -0.3963544 0.0153877
1.587 -0.395476 0.0150253
1.588 -0.3946066 0.0147511
1.589 -0.3937463 0.0144298
1.59 -0.3928947 0.0140427
1.591 -0.3920518 0.0136624
1.592 -0.3912176 0.0134588
1.593 -0.3903919 0.0131306
1.594 -0.3895744 0.0127838
1.595 -0.3887654 0.012554
1.596 -0.3879644 0.0122179
1.597 -0.3871715 0.0120232
1.598 -0.3863865 0.0117541
1.599 -0.3856094 0.0113757
1.6 -0.38484 0.0112587
1.601 -0.3840783 0.0109834
1.602 -0.383324 0.0106915
1.603 -0.3825773 0.010438
1.604 -0.3818378 0.0103201
1.605 -0.3811057 0.0099521
1.606 -0.3803807 0.0097525
1.607 -0.3796627 0.0095059
1.608 -0.3789518 0.0092588
1.609 -0.3782477 0.0091183
1.61 -0.3775505 0.0088866
1.611 -0.3768601 0.0087156
1.612 -0.3761762 0.008594
1.613 -0.375499 0.0082949
1.614 -0.3748281 0.0080917
1.615 -0.3741637 0.007917
1.616 -0.3735057 0.0077568
1.617 -0.3728538 0.007464
1.618 -0.3722082 0.0074112
1.619 -0.3715686 0.0073153
1.62 -0.3709352 0.0071635
1.621 -0.3703075 0.0069116
1.622 -0.3696858 0.0068836
1.623 -0.36907 0.0069755
1.624 -0.3684599 0.0068501
1.625 -0.3678556 0.0068483
1.626 -0.3672567 0.0065811
1.627 -0.3666635 0.0065779
1.628 -0.3660757 0.0066144
1.629 -0.3654933 0.0063592
1.63 -0.3649163 0.0063256
1.631 -0.3643446 0.0062864
1.632 -0.3637782 0.0062793
1.633 -0.3632169 0.0062241
1.634 -0.3626608 0.0061716
1.635 -0.3621097 0.0061212
1.636 -0.3615636 0.0060223
1.637 -0.3610224 0.0060348
1.638 -0.3604862 0.0057578
1.639 -0.3599547 0.0058375
1.64 -0.3594281 0.0058244
1.641 -0.3589062 0.005711
1.642 -0.3583891 0.0055881
1.643 -0.3578765 0.005511
1.644 -0.3573684 0.0054892
1.645 -0.356865 0.0054717
1.646 -0.3563659 0.0054941
1.647 -0.3558714 0.0054387
1.648 -0.3553812 0.0054179
1.649 -0.3548954 0.0052642
1.65 -0.3544138 0.005236
1.651 -0.3539364 0.0053383
1.652 -0.3534633 0.0052136
1.653 -0.3529944 0.0051689
1.654 -0.3525295 0.0052418
1.655 -0.3520687 0.0050733
1.656 -0.3516119 0.00506
1.657 -0.3511591 0.0050653
1.658 -0.3507103 0.0050239
1.659 -0.3502653 0.0049322
1.66 -0.3498242 0.0049729
1.661 -0.3493869 0.004995
1.662 -0.3489534 0.0047841
1.663 -0.3485236 0.004973
1.664 -0.3480975 0.0047517
1.665 -0.3476751 0.0047269
1.666 -0.3472564 0.0047458
1.667 -0.3468412 0.0048048
1.668 -0.3464295 0.004695
1.669 -0.3460213 0.0047614
1.67 -0.3456167 0.0048542
1.671 -0.3452155 0.004847
1.672 -0.3448177 0.0048169
1.673 -0.3444233 0.0047782
1.674 -0.3440322 0.0048288
1.675 -0.3436444 0.0049854
1.676 -0.3432599 0.0048704
1.677 -0.3428786 0.004892
1.678 -0.3425006 0.0049097
1.679 -0.3421257 0.0049489
1.68 -0.341754 0.0049701
1.681 -0.3413854 0.0049287
1.682 -0.3410199 0.0049566
1.683 -0.3406575 0.0049802
1.684 -0.340298 0.0050738
1.685 -0.3399416 0.0049698
1.686 -0.3395882 0.0049745
1.687 -0.3392376 0.0050058
1.688 -0.33889 0.0048953
1.689 -0.3385453 0.0049453
1.69 -0.3382034 0.0050188
1.691 -0.3378644 0.005119
1.692 -0.3375282 0.005023
1.693 -0.3371948 0.0050595
1.694 -0.336864 0.004999
1.695 -0.336536 0.0050274
1.696 -0.3362108 0.0050426
1.697 -0.3358882 0.0050387
1.698 -0.3355681 0.005144
1.699 -0.3352508 0.0050213
1.7 -0.334936 0.0050894
1.701 -0.334624 0.0050646
1.702 -0.3343143 0.005037
1.703 -0.3340072 0.0050403
1.704 -0.3337027 0.0050542
1.705 -0.3334005 0.0050589
1.706 -0.3331009 0.0050614
1.707 -0.3328036 0.0050693
1.708 -0.3325088 0.0051514
1.709 -0.3322164 0.005144
1.71 -0.3319264 0.0050433
1.711 -0.3316387 0.0050914
1.712 -0.3313534 0.0050284
1.713 -0.3310703 0.0050725
1.714 -0.3307895 0.0050281
1.715 -0.330511 0.0050321
1.716 -0.3302347 0.0050889
1.717 -0.3299607 0.0050369
1.718 -0.3296888 0.0050375
1.719 -0.3294192 0.004981
1.72 -0.3291517 0.0050464
1.721 -0.3288864 0.0049969
1.722 -0.3286232 0.0049819
1.723 -0.328362 0.0049947
1.724 -0.328103 0.0048954
1.725 -0.3278461 0.00495
1.726 -0.3275912 0.0049848
1.727 -0.3273383 0.0048955
1.728 -0.3270875 0.0049556
1.729 -0.3268387 0.0050115
1.73 -0.3265918 0.004814
1.731 -0.3263469 0.0048652
1.732 -0.3261039 0.0047892
1.733 -0.3258629 0.0048705
1.734 -0.3256238 0.0049307
1.735 -0.3253866 0.0048985
1.736 -0.3251513 0.0048727
1.737 -0.3249178 0.0048543
1.738 -0.3246862 0.0047008
1.739 -0.3244564 0.0047582
1.74 -0.3242285 0.0046895
1.741 -0.3240023 0.0046633
1.742 -0.3237779 0.0047362
1.743 -0.3235554 0.0046256
1.744 -0.3233345 0.004657
1.745 -0.3231154 0.0046929
1.746 -0.322898 0.0046241
1.747 -0.3226823 0.0045412
1.748 -0.3224684 0.0046169
1.749 -0.3222561 0.0045438
1.75 -0.3220456 0.0046602
1.751 -0.3218366 0.0045944
1.752 -0.3216294 0.0047171
1.753 -0.3214237 0.0046162
1.754 -0.3212196 0.0046618
1.755 -0.3210172 0.0047739
1.756 -0.3208162 0.0047139
1.757 -0.3206169 0.0047092
1.758 -0.3204193 0.0046518
1.759 -0.3202231 0.004832
1.76 -0.3200284 0.0047165
1.761 -0.3198353 0.0047557
1.762 -0.3196437 0.0046502
1.763 -0.3194536 0.0048357
1.764 -0.319265 0.0047036
1.765 -0.3190779 0.0047911
1.766 -0.3188922 0.0047779
1.767 -0.318708 0.0047659
1.768 -0.3185252 0.004873
1.769 -0.3183439 0.0048933
1.77 -0.3181639 0.0048107
1.771 -0.3179854 0.0047258
1.772 -0.3178082 0.0049462
1.773 -0.3176324 0.0048961
1.774 -0.3174581 0.0047888
1.775 -0.3172851 0.0048306
1.776 -0.3171134 0.0048665
1.777 -0.3169431 0.0050187
1.778 -0.3167741 0.0049736
1.779 -0.3166064 0.0047989
1.78 -0.31644 0.0051404
1.781 -0.316275 0.0050175
1.782 -0.3161112 0.0049315
1.783 -0.3159487 0.0049892
1.784 -0.3157874 0.0051412
1.785 -0.3156275 0.0049586
1.786 -0.3154687 0.0050393
1.787 -0.3153112 0.0053428
1.788 -0.315155 0.0051339
1.789 -0.3149999 0.0052485
1.79 -0.3148461 0.0051321
1.791 -0.3146934 0.0050169
1.792 -0.314542 0.0050443
1.793 -0.3143917 0.0052043
1.794 -0.3142426 0.005329
1.795 -0.3140947 0.0053359
1.796 -0.3139479 0.0051134
1.797 -0.3138023 0.0053603
1.798 -0.3136577 0.0052665
1.799 -0.3135144 0.0052799
1.8 -0.3133722 0.0051364
1.801 -0.313231 0.0052203
1.802 -0.3130909 0.0052758
1.803 -0.3129521 0.0052672
1.804 -0.3128142 0.0053962
1.805 -0.3126774 0.0054585
1.806 -0.3125416 0.0054227
1.807 -0.312407 0.0054708
1.808 -0.3122735 0.0053281
1.809 -0.3121408 0.0052564
1.81 -0.3120093 0.0054604
1.811 -0.3118789 0.0053461
1.812 -0.3117494 0.0054383
1.813 -0.3116209 0.0054854
1.814 -0.3114935 0.0054264
1.815 -0.311367 0.0054726
1.816 -0.3112416 0.0054758
1.817 -0.3111171 0.0056235
1.818 -0.3109936 0.0055342
1.819 -0.3108711 0.005655
1.82 -0.3107495 0.0056561
1.821 -0.3106289 0.0056354
1.822 -0.3105092 0.0055919
1.823 -0.3103905 0.0056714
1.824 -0.3102727 0.00562
1.825 -0.3101558 0.0056201
1.826 -0.3100399 0.005794
1.827 -0.3099249 0.0057696
1.828 -0.3098108 0.0055665
1.829 -0.3096975 0.0058495
1.83 -0.3095852 0.0055868
1.831 -0.3094737 0.005632
1.832 -0.3093632 0.0057716
1.833 -0.3092535 0.0058893
1.834 -0.3091447 0.0058535
1.835 -0.3090367 0.005973
1.836 -0.3089296 0.0059909
1.837 -0.3088233 0.0059909
1.838 -0.3087179 0.0060726
1.839 -0.3086134 0.0061425
1.84 -0.3085096 0.0061907
1.841 -0.3084067 0.0062764
1.842 -0.3083045 0.0062374
1.843 -0.3082032 0.0063696
1.844 -0.3081028 0.0064536
1.845 -0.3080031 0.0064334
1.846 -0.3079041 0.006532
1.847 -0.3078061 0.0066049
1.848 -0.3077088 0.0065876
1.849 -0.3076122 0.0067115
1.85 -0.3075165 0.006708
1.851 -0.3074215 0.0068712
1.852 -0.3073272 0.0068508
1.853 -0.3072337 0.0068686
1.854 -0.307141 0.0069046
1.855 -0.3070489 0.0069641
1.856 -0.3069578 0.0070485
1.857 -0.3068672 0.0071731
1.858 -0.3067774 0.0071807
1.859 -0.3066883 0.0071331
1.86 -0.3066 0.0072628
1.861 -0.3065123 0.0073849
1.862 -0.3064254 0.0073861
1.863 -0.3063392 0.0074587
1.864 -0.3062538 0.0074902
1.865 -0.3061689 0.0074928
1.866 -0.3060847 0.0075308
1.867 -0.3060013 0.007656
1.868 -0.3059186 0.0077706
1.869 -0.3058365 0.0077755
1.87 -0.3057551 0.0078638
1.871 -0.3056743 0.0078244
1.872 -0.3055942 0.0080055
1.873 -0.3055148 0.0080902
1.874 -0.305436 0.0080259
1.875 -0.3053579 0.0082411
1.876 -0.3052803 0.0081576
1.877 -0.3052035 0.0082895
1.878 -0.3051272 0.0082793
1.879 -0.3050517 0.0084153
1.88 -0.3049767 0.00832
1.881 -0.3049024 0.0085209
1.882 -0.3048287 0.0084216
1.883 -0.3047555 0.0085473
1.884 -0.304683 0.0086181
1.885 -0.3046111 0.0086427
1.886 -0.3045398 0.0087664
1.887 -0.3044691 0.0087964
1.888 -0.3043989 0.0088377
1.889 -0.3043294 0.0089384
1.89 -0.3042605 0.0089135
1.891 -0.3041921 0.009017
1.892 -0.3041243 0.0090381
1.893 -0.3040571 0.0090758
1.894 -0.3039904 0.0091547
1.895 -0.3039244 0.0092645
1.896 -0.3038588 0.0092739
1.897 -0.3037939 0.0093152
1.898 -0.3037295 0.0094376
1.899 -0.3036655 0.0094153
1.9 -0.3036022 0.0095435
1.901 -0.3035395 0.0095867
1.902 -0.3034772 0.0095703
1.903 -0.3034155 0.0096618
1.904 -0.3033543 0.0096668
1.905 -0.3032937 0.009774
1.906 -0.3032336 0.0098058
1.907 -0.303174 0.009837
1.908 -0.3031148 0.009998
1.909 -0.3030563 0.0100763
1.91 -0.3029982 0.0100878
1.911 -0.3029406 0.0101803
1.912 -0.3028836 0.0101792
1.913 -0.302827 0.0101106
1.914 -0.3027709 0.010363
1.915 -0.3027153 0.0103843
1.916 -0.3026602 0.0104113
1.917 -0.3026057 0.0105487
1.918 -0.3025516 0.0104565
1.919 -0.3024979 0.0105736
1.92 -0.3024448 0.010592
1.921 -0.3023921 0.0107302
1.922 -0.3023399 0.0107867
1.923 -0.3022881 0.0109009
1.924 -0.3022368 0.0109105
1.925 -0.3021861 0.010853
1.926 -0.3021357 0.0110054
1.927 -0.3020857 0.0111051
1.928 -0.3020363 0.0111393
1.929 -0.3019873 0.0112343
1.93 -0.3019387 0.0112627
1.931 -0.3018906 0.011311
1.932 -0.3018429 0.0113291
1.933 -0.3017957 0.0113602
1.934 -0.3017489 0.0113961
1.935 -0.3017026 0.0115152
1.936 -0.3016566 0.011463
1.937 -0.3016111 0.0117239
1.938 -0.3015659 0.0116222
1.939 -0.3015213 0.0116015
1.94 -0.301477 0.0117771
1.941 -0.3014332 0.011852
1.942 -0.3013898 0.0119245
1.943 -0.3013468 0.0119675
1.944 -0.3013042 0.0119448
1.945 -0.3012619 0.0120478
1.946 -0.3012201 0.012145
1.947 -0.3011787 0.0122425
1.948 -0.3011377 0.0122926
1.949 -0.3010971 0.0122826
1.95 -0.3010569 0.0124088
1.951 -0.301017 0.0123117
1.952 -0.3009776 0.0123874
1.953 -0.3009386 0.0124917
1.954 -0.3008998 0.0125284
1.955 -0.3008616 0.0126209
1.956 -0.3008236 0.0126664
1.957 -0.300786 0.0127125
1.958 -0.3007489 0.012746
1.959 -0.3007121 0.0129019
1.96 -0.3006757 0.0128975
1.961 -0.3006395 0.0128351
1.962 -0.3006039 0.013013
1.963 -0.3005685 0.0130641
1.964 -0.3005335 0.0131726
1.965 -0.3004989 0.0131911
1.966 -0.3004646 0.0132247
1.967 -0.3004306 0.0132894
1.968 -0.300397 0.0133877
1.969 -0.3003638 0.0133953
1.97 -0.3003309 0.0134317
1.971 -0.3002983 0.0135114
1.972 -0.3002661 0.013504
1.973 -0.3002342 0.0136851
1.974 -0.3002027 0.0137078
1.975 -0.3001714 0.0137974
1.976 -0.3001406 0.0136922
1.977 -0.3001101 0.0139757
1.978 -0.3000798 0.013756
1.979 -0.3000499 0.0140161
1.98 -0.3000204 0.0139584
1.981 -0.2999911 0.0140343
1.982 -0.2999622 0.0140478
1.983 -0.2999335 0.0141455
1.984 -0.2999053 0.0142421
1.985 -0.2998773 0.0142701
1.986 -0.2998496 0.0143995
1.987 -0.2998223 0.014381
1.988 -0.2997951 0.0144604
1.989 -0.2997684 0.0144633
1.99 -0.2997419 0.0146485
1.991 -0.2997158 0.0145244
1.992 -0.2996899 0.0147303
1.993 -0.2996644 0.0147029
1.994 -0.2996392 0.0147392
1.995 -0.2996142 0.0147242
1.996 -0.2995895 0.0149578
1.997 -0.2995651 0.014986
1.998 -0.299541 0.0150784
1.999 -0.2995172 0.0149623
2 -0.2994937 0.0150602
2.001 -0.2994705 0.0151876
2.002 -0.2994475 0.0152071
2.003 -0.2994248 0.0152288
2.004 -0.2994025 0.0153204
2.005 -0.2993803 0.0152831
2.006 -0.2993585 0.0154723
2.007 -0.2993369 0.0154706
2.008 -0.2993155 0.0153777
2.009 -0.2992946 0.0155852
2.01 -0.2992738 0.0155711
2.011 -0.2992533 0.0157606
2.012 -0.2992331 0.015803
2.013 -0.2992131 0.0156796
2.014 -0.2991934 0.0158698
2.015 -0.2991739 0.0158855
2.016 -0.2991547 0.0158931
2.017 -0.2991358 0.0158363
2.018 -0.2991171 0.0159868
2.019 -0.2990987 0.0160406
2.02 -0.2990805 0.0161847
2.021 -0.2990626 0.0160726
2.022 -0.2990449 0.0161859
2.023 -0.2990275 0.0163002
2.024 -0.2990102 0.0164512
2.025 -0.2989934 0.0164162
2.026 -0.2989767 0.0164793
2.027 -0.2989602 0.0165405
2.028 -0.298944 0.0166904
2.029 -0.298928 0.0166047
2.03 -0.2989122 0.0165703
2.031 -0.2988967 0.0167289
2.032 -0.2988815 0.0167503
2.033 -0.2988664 0.0168079
2.034 -0.2988517 0.0168599
2.035 -0.2988371 0.0168976
2.036 -0.2988226 0.0170494
2.037 -0.2988085 0.0171389
2.038 -0.2987946 0.0171054
2.039 -0.2987809 0.0171618
2.04 -0.2987675 0.0172372
2.041 -0.2987543 0.0171966
2.042 -0.2987412 0.0173812
2.043 -0.2987285 0.0173869
2.044 -0.2987159 0.0173809
2.045 -0.2987036 0.0174304
2.046 -0.2986914 0.0175526
2.047 -0.2986795 0.0174418
2.048 -0.2986677 0.0176526
2.049 -0.2986562 0.0175325
2.05 -0.2986449 0.0176781
2.051 -0.2986338 0.0175657
2.052 -0.298623 0.0176822
2.053 -0.2986123 0.0178434
2.054 -0.2986018 0.0178308
2.055 -0.2985915 0.0179016
2.056 -0.2985815 0.0180089
2.057 -0.2985716 0.0179908
2.058 -0.298562 0.0181254
2.059 -0.2985525 0.0181289
2.06 -0.2985432 0.0181065
2.061 -0.2985341 0.0183098
2.062 -0.2985253 0.018248
2.063 -0.2985166 0.0183942
2.064 -0.2985081 0.0183221
2.065 -0.2984998 0.0184721
2.066 -0.2984916 0.0184497
2.067 -0.2984838 0.0184401
2.068 -0.298476 0.01865
2.069 -0.2984685 0.0186683
2.07 -0.298461 0.018632
2.071 -0.2984539 0.0186827
2.072 -0.2984469 0.018846
2.073 -0.2984401 0.0187888
2.074 -0.2984335 0.0189631
2.075 -0.298427 0.0189576
2.076 -0.2984208 0.0189695
2.077 -0.2984147 0.0190151
2.078 -0.2984088 0.0190484
2.079 -0.298403 0.0190444
2.08 -0.2983974 0.0190858
2.081 -0.2983921 0.0191873
2.082 -0.2983869 0.0193038
2.083 -0.2983818 0.0194035
2.084 -0.2983769 0.0193999
2.085 -0.2983722 0.0194294
2.086 -0.2983677 0.0193615
2.087 -0.2983633 0.019502
2.088 -0.2983591 0.0195594
2.089 -0.2983551 0.0196656
2.09 -0.2983512 0.0197565
2.091 -0.2983475 0.019644
2.092 -0.298344 0.0197418
2.093 -0.2983405 0.0198892
2.094 -0.2983373 0.0197794
2.095 -0.2983343 0.0199383
2.096 -0.2983313 0.0198273
2.097 -0.2983286 0.0199517
2.098 -0.298326 0.0200686
2.099 -0.2983236 0.0200948
2.1 -0.2983214 0.0200918
2.101 -0.2983192 0.0201399
2.102 -0.2983173 0.0201974
2.103 -0.2983154 0.0202858
2.104 -0.2983138 0.0202533
2.105 -0.2983123 0.0203971
2.106 -0.2983109 0.0203671
2.107 -0.2983097 0.0204949
2.108 -0.2983087 0.0204712
2.109 -0.2983077 0.0205135
2.11 -0.2983069 0.0205303
2.111 -0.2983064 0.0206066
2.112 -0.2983058 0.0207741
2.113 -0.2983055 0.0207678
2.114 -0.2983054 0.0207723
2.115 -0.2983053 0.0208809
2.116 -0.2983054 0.0208674
2.117 -0.2983056 0.0210239
2.118 -0.298306 0.0208792
2.119 -0.2983065 0.0209946
2.12 -0.2983071 0.0209872
2.121 -0.2983079 0.0211221
2.122 -0.2983089 0.0211075
2.123 -0.2983099 0.0210568
2.124 -0.2983111 0.0211946
2.125 -0.2983124 0.0211784
2.126 -0.2983139 0.0213261
2.127 -0.2983154 0.0214294
2.128 -0.2983172 0.0213641
2.129 -0.298319 0.0214846
2.13 -0.298321 0.0215767
2.131 -0.2983231 0.0215901
2.132 -0.2983254 0.0215817
2.133 -0.2983278 0.021576
2.134 -0.2983302 0.0216979
2.135 -0.2983329 0.0217187
2.136 -0.2983357 0.0217452
2.137 -0.2983385 0.0218021
2.138 -0.2983415 0.0218217
2.139 -0.2983447 0.0220158
2.14 -0.2983479 0.0218146
2.141 -0.2983512 0.0219507
2.142 -0.2983548 0.0220556
2.143 -0.2983583 0.0219988
2.144 -0.2983621 0.0221149
2.145 -0.2983659 0.0221412
2.146 -0.2983699 0.0221124
2.147 -0.298374 0.022281
2.148 -0.2983782 0.0223423
2.149 -0.2983825 0.0223434
2.15 -0.2983869 0.0223426
2.151 -0.2983915 0.0225019
2.152 -0.2983961 0.022475
2.153 -0.298401 0.0225144
2.154 -0.2984058 0.0224182
2.155 -0.2984109 0.0225696
2.156 -0.298416 0.0225905
2.157 -0.2984212 0.02275
2.158 -0.2984266 0.0227379
2.159 -0.298432 0.0226891
2.16 -0.2984376 0.0228808
2.161 -0.2984432 0.0228385
2.162 -0.298449 0.0228262
2.163 -0.2984549 0.0230239
2.164 -0.2984608 0.023058
2.165 -0.298467 0.0230381
2.166 -0.2984731 0.0231277
2.167 -0.2984795 0.023046
2.168 -0.2984858 0.0231074
2.169 -0.2984924 0.0232247
2.17 -0.298499 0.0231968
2.171 -0.2985057 0.02327
2.172 -0.2985126 0.0232971
2.173 -0.2985195 0.0234339
2.174 -0.2985265 0.0233075
2.175 -0.2985336 0.0234633
2.176 -0.2985408 0.0235388
2.177 -0.2985481 0.0234208
2.178 -0.2985556 0.0235637
2.179 -0.2985631 0.0235732
2.18 -0.2985706 0.0236267
2.181 -0.2985784 0.0237663
2.182 -0.2985863 0.0236628
2.183 -0.2985942 0.0237762
2.184 -0.2986021 0.0238064
2.185 -0.2986102 0.0239516
2.186 -0.2986184 0.0238207
2.187 -0.2986267 0.0238703
2.188 -0.2986351 0.0239842
2.189 -0.2986436 0.0239586
2.19 -0.298652 0.0241238
2.191 -0.2986607 0.024193
2.192 -0.2986694 0.0240952
2.193 -0.2986782 0.0241257
2.194 -0.2986872 0.0241347
2.195 -0.2986962 0.0241938
2.196 -0.2987053 0.0243191
2.197 -0.2987145 0.0243077
2.198 -0.2987237 0.0244903
2.199 -0.2987331 0.0243558
2.2 -0.2987426 0.0243534
2.201 -0.2987521 0.0245589
2.202 -0.2987617 0.0246085
2.203 -0.2987715 0.024524
2.204 -0.2987812 0.0246325
2.205 -0.2987911 0.0247202
2.206 -0.2988011 0.0248013
2.207 -0.2988111 0.0246438
2.208 -0.2988212 0.0246893
2.209 -0.2988314 0.0247246
2.21 -0.2988417 0.0248406
2.211 -0.2988521 0.0247231
2.212 -0.2988626 0.0250001
2.213 -0.2988731 0.0249255
2.214 -0.2988837 0.0251587
2.215 -0.2988943 0.0249636
2.216 -0.2989051 0.0251124
2.217 -0.2989159 0.0251414
2.218 -0.2989269 0.0252594
2.219 -0.2989379 0.025294
2.22 -0.298949 0.0252116
2.221 -0.2989601 0.0252787
2.222 -0.2989713 0.0251841
2.223 -0.2989827 0.0253742
2.224 -0.2989941 0.0253627
2.225 -0.2990056 0.0254037
2.226 -0.2990171 0.0254471
2.227 -0.2990286 0.0256381
2.228 -0.2990403 0.0255561
2.229 -0.2990521 0.0255813
2.23 -0.2990639 0.0257067
2.231 -0.2990758 0.0256783
2.232 -0.2990878 0.0256573
2.233 -0.2990998 0.0258147
2.234 -0.2991119 0.0256681
2.235 -0.2991242 0.0258243
2.236 -0.2991364 0.0257979
2.237 -0.2991486 0.0258627
2.238 -0.2991611 0.0260331
2.239 -0.2991735 0.0260355
2.24 -0.2991861 0.0259936
2.241 -0.2991987 0.0261365
2.242 -0.2992114 0.02609
2.243 -0.2992241 0.0261076
2.244 -0.2992369 0.0261001
2.245 -0.2992498 0.0261533
2.246 -0.2992627 0.0262174
2.247 -0.2992757 0.0262924
2.248 -0.2992887 0.026309
2.249 -0.2993019 0.0262801
2.25 -0.2993151 0.0264713
2.251 -0.2993283 0.0264863
2.252 -0.2993417 0.0263349
2.253 -0.2993551 0.0264878
2.254 -0.2993685 0.0263246
2.255 -0.2993821 0.0264507
2.256 -0.2993956 0.0265217
2.257 -0.2994092 0.0266251
2.258 -0.299423 0.0267161
2.259 -0.2994367 0.0266287
2.26 -0.2994505 0.0267468
2.261 -0.2994644 0.0268691
2.262 -0.2994783 0.02673
2.263 -0.2994924 0.02682
2.264 -0.2995065 0.0267133
2.265 -0.2995206 0.0268592
2.266 -0.2995348 0.0269634
2.267 -0.299549 0.0269603
2.268 -0.2995633 0.027006
2.269 -0.2995776 0.0269375
2.27 -0.2995921 0.027007
2.271 -0.2996065 0.0271733
2.272 -0.299621 0.0271149
2.273 -0.2996357 0.0271821
2.274 -0.2996503 0.0272697
2.275 -0.299665 0.0272948
2.276 -0.2996798 0.0273639
2.277 -0.2996946 0.0273944
2.278 -0.2997095 0.0273568
2.279 -0.2997243 0.0273836
2.28 -0.2997393 0.0275063
2.281 -0.2997544 0.0273106
2.282 -0.2997694 0.0274866
2.283 -0.2997846 0.0274969
2.284 -0.2997998 0.0276509
2.285 -0.299815 0.0275484
2.286 -0.2998303 0.0275568
2.287 -0.2998457 0.0276099
2.288 -0.2998611 0.0276711
2.289 -0.2998765 0.0277628
2.29 -0.2998921 0.0278336
2.291 -0.2999076 0.027744
2.292 -0.2999232 0.027774
2.293 -0.2999389 0.02794
2.294 -0.2999546 0.0279412
2.295 -0.2999704 0.0279879
2.296 -0.2999861 0.0280595
2.297 -0.300002 0.0280545
2.298 -0.3000179 0.0280853
2.299 -0.3000339 0.0280199
2.3 -0.3000499 0.0281651
2.301 -0.3000659 0.0281362
2.302 -0.300082 0.0281164
2.303 -0.3000981 0.0280727
2.304 -0.3001143 0.028105
2.305 -0.3001306 0.0283741
2.306 -0.3001468 0.0284183
2.307 -0.3001632 0.0283335
2.308 -0.3001795 0.0284256
2.309 -0.300196 0.0284246
2.31 -0.3002125 0.0284191
2.311 -0.300229 0.0283605
2.312 -0.3002455 0.0284713
2.313 -0.3002622 0.0285661
2.314 -0.3002788 0.028535
2.315 -0.3002955 0.0285167
2.316 -0.3003122 0.0288463
2.317 -0.300329 0.0286589
2.318 -0.3003458 0.0287202
2.319 -0.3003627 0.0286756
2.32 -0.3003796 0.0287641
2.321 -0.3003965 0.0288195
2.322 -0.3004135 0.02873
2.323 -0.3004306 0.0288158
2.324 -0.3004477 0.0288711
2.325 -0.3004648 0.028993
2.326 -0.300482 0.0289942
2.327 -0.3004992 0.0288044
2.328 -0.3005164 0.0291097
2.329 -0.3005337 0.0291327
2.33 -0.300551 0.0291262
2.331 -0.3005684 0.0290888
2.332 -0.3005858 0.0290506
2.333 -0.3006033 0.029196
2.334 -0.3006208 0.0291066
2.335 -0.3006383 0.0293313
2.336 -0.3006558 0.0291782
2.337 -0.3006734 0.0292711
2.338 -0.3006911 0.0292066
2.339 -0.3007088 0.0293739
2.34 -0.3007265 0.0293343
2.341 -0.3007443 0.029498
2.342 -0.3007621 0.029356
2.343 -0.3007799 0.0295203
2.344 -0.3007977 0.0295509
2.345 -0.3008156 0.0296435
2.346 -0.3008336 0.0296986
2.347 -0.3008516 0.0296239
2.348 -0.3008695 0.0295704
2.349 -0.3008876 0.0296771
2.35 -0.3009058 0.0297253
2.351 -0.3009238 0.0297211
2.352 -0.300942 0.0297434
2.353 -0.3009602 0.0298228
2.354 -0.3009785 0.0298075
2.355 -0.3009967 0.0298221
2.356 -0.301015 0.0299421
2.357 -0.3010334 0.0299166
2.358 -0.3010517 0.0300737
2.359 -0.3010701 0.0301067
2.36 -0.3010886 0.0299368
2.361 -0.301107 0.0300254
2.362 -0.3011255 0.0301214
2.363 -0.3011441 0.0300784
2.364 -0.3011626 0.0299783
2.365 -0.3011812 0.0301919
2.366 -0.3011998 0.0301267
2.367 -0.3012186 0.0301603
2.368 -0.3012373 0.0301325
2.369 -0.3012559 0.030253
2.37 -0.3012747 0.0303142
2.371 -0.3012935 0.0303484
2.372 -0.3013123 0.0303071
2.373 -0.3013312 0.030404
2.374 -0.3013501 0.0303159
2.375 -0.301369 0.03051
2.376 -0.3013879 0.030465
2.377 -0.3014069 0.0303396
2.378 -0.301426 0.03059
2.379 -0.301445 0.0304779
2.38 -0.3014641 0.0305883
2.381 -0.3014831 0.0306973
2.382 -0.3015023 0.0305822
2.383 -0.3015215 0.0306912
2.384 -0.3015407 0.0307134
2.385 -0.3015598 0.0307062
2.386 -0.3015791 0.0308303
2.387 -0.3015984 0.0308424
2.388 -0.3016177 0.0307607
2.389 -0.301637 0.0309671
2.39 -0.3016563 0.0308628
2.391 -0.3016758 0.030851
2.392 -0.3016952 0.0309379
2.393 -0.3017146 0.0310164
2.394 -0.3017341 0.031079
2.395 -0.3017535 0.0309915
2.396 -0.3017731 0.0309877
2.397 -0.3017926 0.0310749
2.398 -0.3018123 0.0309407
2.399 -0.3018318 0.0310706
2.4 -0.3018515 0.0310496
2.401 -0.3018711 0.0311579
2.402 -0.3018907 0.0312613
2.403 -0.3019105 0.0311914
2.404 -0.3019303 0.0312879
2.405 -0.30195 0.0312434
2.406 -0.3019697 0.0313701
2.407 -0.3019896 0.0311438
2.408 -0.3020094 0.0314085
2.409 -0.3020293 0.0313463
2.41 -0.3020492 0.0315041
2.411 -0.3020691 0.0315844
2.412 -0.302089 0.031461
2.413 -0.3021089 0.031508
2.414 -0.3021289 0.0316045
2.415 -0.302149 0.0315007
2.416 -0.302169 0.0315211
2.417 -0.302189 0.0315218
2.418 -0.3022091 0.0317032
2.419 -0.3022292 0.0315805
2.42 -0.3022493 0.0316532
2.421 -0.3022694 0.0317397
2.422 -0.3022896 0.0316027
2.423 -0.3023098 0.0318245
2.424 -0.30233 0.0317662
2.425 -0.3023503 0.0317767
2.426 -0.3023706 0.0318869
2.427 -0.3023908 0.0319792
2.428 -0.3024111 0.0317652
2.429 -0.3024314 0.0319076
2.43 -0.3024518 0.0320164
2.431 -0.3024721 0.031991
2.432 -0.3024926 0.0319713
2.433 -0.302513 0.0321388
2.434 -0.3025334 0.0321001
2.435 -0.3025538 0.0320686
2.436 -0.3025743 0.0319635
2.437 -0.3025948 0.0319949
2.438 -0.3026153 0.0320391
2.439 -0.3026358 0.0321819
2.44 -0.3026564 0.0321604
2.441 -0.3026769 0.0321061
2.442 -0.3026976 0.0323055
2.443 -0.3027182 0.0324132
2.444 -0.3027388 0.0322169
2.445 -0.3027595 0.032387
2.446 -0.3027801 0.0323709
2.447 -0.3028009 0.0323156
2.448 -0.3028215 0.0323134
2.449 -0.3028423 0.0324447
2.45 -0.302863 0.0324353
2.451 -0.3028838 0.0324288
2.452 -0.3029046 0.0325099
2.453 -0.3029254 0.0325273
2.454 -0.3029462 0.0324505
2.455 -0.3029671 0.0326864
2.456 -0.302988 0.0326153
2.457 -0.3030088 0.0326603
2.458 -0.3030297 0.0325712
2.459 -0.3030506 0.0326686
2.46 -0.3030716 0.0327198
2.461 -0.3030925 0.0327749
2.462 -0.3031134 0.0326889
2.463 -0.3031345 0.0327929
2.464 -0.3031555 0.0329298
2.465 -0.3031765 0.0327565
2.466 -0.3031975 0.0328741
2.467 -0.3032185 0.0327989
2.468 -0.3032396 0.0328863
2.469 -0.3032607 0.0329706
2.47 -0.3032818 0.0329371
2.471 -0.3033029 0.0331064
2.472 -0.3033241 0.0329524
2.473 -0.3033452 0.0331714
2.474 -0.3033664 0.03321
2.475 -0.3033876 0.0330069
2.476 -0.3034087 0.0331167
2.477 -0.3034299 0.033217
2.478 -0.3034512 0.0331314
2.479 -0.3034724 0.0332455
2.48 -0.3034937 0.0332507
2.481 -0.303515 0.0332396
2.482 -0.3035363 0.0331477
2.483 -0.3035575 0.0333512
2.484 -0.3035789 0.0332701
2.485 -0.3036003 0.0333579
2.486 -0.3036216 0.0335124
2.487 -0.3036429 0.0334032
2.488 -0.3036643 0.0333213
2.489 -0.3036857 0.0333992
2.49 -0.3037071 0.033399
2.491 -0.3037285 0.0333782
2.492 -0.30375 0.0334346
2.493 -0.3037714 0.0334502
2.494 -0.3037929 0.0334801
2.495 -0.3038144 0.0334826
2.496 -0.3038358 0.0334664
2.497 -0.3038574 0.0335953
2.498 -0.3038789 0.0336537
2.499 -0.3039004 0.0336194
2.5 -0.3039219 0.0335694
&
@target G0.S2
@type xydy
1.5 -0.8952354 0.030521
1.501 -0.8863706 0.0291696
1.502 -0.8777188 0.0278929
1.503 -0.8692726 0.0266805
1.504 -0.8610244 0.0255044
1.505 -0.8529677 0.0243897
1.506 -0.8450959 0.0233272
1.507 -0.8374026 0.0223028
1.508 -0.8298819 0.0213496
1.509 -0.8225281 0.0203993
1.51 -0.8153359 0.0195153
1.511 -0.8082998 0.01867
1.512 -0.8014151 0.0178663
1.513 -0.7946769 0.0170975
1.514 -0.7880806 0.0163458
1.515 -0.781622 0.0156444
1.516 -0.7752966 0.014955
1.517 -0.7691008 0.014317
1.518 -0.7630303 0.0136975
1.519 -0.7570817 0.0130887
1.52 -0.7512513 0.0125071
1.521 -0.7455358 0.0119755
1.522 -0.7399318 0.0114542
1.523 -0.7344362 0.01095
1.524 -0.7290459 0.0104688
1.525 -0.723758 0.0100011
1.526 -0.7185696 0.0095725
1.527 -0.7134782 0.0091458
1.528 -0.708481 0.00874
1.529 -0.7035756 0.0083585
1.53 -0.6987594 0.0079828
1.531 -0.6940302 0.0076241
1.532 -0.6893858 0.0072868
1.533 -0.6848238 0.0069519
1.534 -0.6803423 0.0066398
1.535 -0.6759391 0.0063405
1.536 -0.6716123 0.0060518
1.537 -0.6673601 0.0057842
1.538 -0.6631805 0.0055056
1.539 -0.6590718 0.0052546
1.54 -0.6550323 0.0050088
1.541 -0.6510602 0.0047736
1.542 -0.6471541 0.0045482
1.543 -0.6433123 0.0043364
1.544 -0.6395334 0.004124
1.545 -0.6358157 0.0039253
1.546 -0.6321581 0.0037428
1.547 -0.628559 0.0035634
1.548 -0.6250171 0.003382
1.549 -0.6215313 0.0032206
1.55 -0.6181001 0.0030602
1.551 -0.6147224 0.0029005
1.552 -0.611397 0.002753
1.553 -0.6081227 0.002611
1.554 -0.6048986 0.0024736
1.555 -0.6017233 0.002346
1.556 -0.598596 0.0022268
1.557 -0.5955157 0.0021039
1.558 -0.5924812 0.0019932
1.559 -0.5894917 0.0018772
1.56 -0.5865463 0.0017761
1.561 -0.5836438 0.0016736
1.562 -0.5807838 0.0015821
1.563 -0.5779649 0.0014894
1.564 -0.5751867 0.0014044
1.565 -0.5724483 0.0013201
1.566 -0.5697486 0.0012403
1.567 -0.5670873 0.0011615
1.568 -0.5644632 0.0010866
1.569 -0.5618759 0.001018
1.57 -0.5593245 0.0009456
1.571 -0.5568084 0.0008892
1.572 -0.5543269 0.0008216
1.573 -0.5518793 0.000764
1.574 -0.549465 0.0007067
1.575 -0.5470834 0.0006628
1.576 -0.5447339 0.0006054
1.577 -0.5424158 0.0005584
1.578 -0.5401286 0.0005192
1.579 -0.5378717 0.0004705
1.58 -0.5356446 0.0004352
1.581 -0.5334467 0.0004018
1.582 -0.5312775 0.0004272
1.583 -0.5291365 0.0004492
1.584 -0.5270232 0.0004724
1.585 -0.5249371 0.0004951
1.586 -0.5228776 0.0005165
1.587 -0.5208445 0.0005362
1.588 -0.5188371 0.0005518
1.589 -0.5168551 0.0005671
1.59 -0.514898 0.0005826
1.591 -0.5129654 0.0005929
1.592 -0.5110568 0.0006131
1.593 -0.5091719 0.0006236
1.594 -0.5073103 0.0006316
1.595 -0.5054716 0.000641
1.596 -0.5036554 0.0006511
1.597 -0.5018613 0.0006574
1.598 -0.5000889 0.000665
1.599 -0.498338 0.0006736
1.6 -0.4966082 0.0006756
1.601 -0.494899 0.0006808
1.602 -0.4932103 0.0006811
1.603 -0.4915417 0.0006825
1.604 -0.4898927 0.0006877
1.605 -0.4882632 0.0006907
1.606 -0.4866529 0.0006911
1.607 -0.4850613 0.0006893
1.608 -0.4834883 0.0006888
1.609 -0.4819335 0.00069
1.61 -0.4803967 0.0006873
1.611 -0.4788776 0.0006857
1.612 -0.4773758 0.0006819
1.613 -0.4758913 0.0006793
1.614 -0.4744236 0.0006766
1.615 -0.4729727 0.0006738
1.616 -0.471538 0.0006711
1.617 -0.4701196 0.0006635
1.618 -0.468717 0.0006592
1.619 -0.4673301 0.0006533
1.62 -0.4659587 0.0006494
1.621 -0.4646024 0.0006431
1.622 -0.4632611 0.0006384
1.623 -0.4619348 0.0006319
1.624 -0.4606228 0.0006273
1.625 -0.4593253 0.0006181
1.626 -0.4580419 0.000612
1.627 -0.4567725 0.0006056
1.628 -0.4555168 0.000598
1.629 -0.4542748 0.0005901
1.63 -0.453046 0.0005821
1.631 -0.4518304 0.0005778
1.632 -0.4506278 0.0005675
1.633 -0.4494382 0.0005594
1.634 -0.4482611 0.0005519
1.635 -0.4470964 0.0005449
1.636 -0.4459441 0.0005354
1.637 -0.4448039 0.0005283
1.638 -0.4436757 0.000519
1.639 -0.4425593 0.0005098
1.64 -0.4414546 0.0005015
1.641 -0.4403613 0.0004913
1.642 -0.4392793 0.0004814
1.643 -0.4382086 0.0004761
1.644 -0.4371489 0.0004674
1.645 -0.4361002 0.0004558
1.646 -0.4350621 0.0004483
1.647 -0.4340347 0.00044
1.648 -0.4330178 0.0004316
1.649 -0.4320111 0.0004217
1.65 -0.4310148 0.0004143
1.651 -0.4300284 0.0004061
1.652 -0.4290521 0.0003987
1.653 -0.4280856 0.0003886
1.654 -0.4271287 0.0003799
1.655 -0.4261815 0.00037
1.656 -0.4252437 0.0003644
1.657 -0.4243152 0.0003538
1.658 -0.4233959 0.0003465
1.659 -0.4224858 0.0003371
1.66 -0.4215847 0.0003291
1.661 -0.4206924 0.0003195
1.662 -0.4198089 0.0003134
1.663 -0.4189341 0.0003049
1.664 -0.4180678 0.0002953
1.665 -0.41721 0.0002881
1.666 -0.4163606 0.0002795
1.667 -0.4155194 0.000271
1.668 -0.4146864 0.0002652
1.669 -0.4138614 0.0002569
1.67 -0.4130444 0.0002486
1.671 -0.4122352 0.0002421
1.672 -0.4114338 0.0002336
1.673 -0.4106402 0.0002263
1.674 -0.4098541 0.0002192
1.675 -0.4090755 0.0002134
1.676 -0.4083043 0.0002053
1.677 -0.4075404 0.0001996
1.678 -0.4067839 0.0001922
1.679 -0.4060344 0.0001836
1.68 -0.4052921 0.0001792
1.681 -0.4045567 0.0001785
1.682 -0.4038282 0.0001773
1.683 -0.4031066 0.0001837
1.684 -0.4023918 0.0001879
1.685 -0.4016836 0.0001917
1.686 -0.4009821 0.0001979
1.687 -0.4002871 0.0002037
1.688 -0.3995986 0.0002083
1.689 -0.3989164 0.0002116
1.69 -0.3982405 0.0002167
1.691 -0.3975709 0.0002227
1.692 -0.3969075 0.0002277
1.693 -0.3962503 0.0002319
1.694 -0.3955991 0.0002363
1.695 -0.3949538 0.0002398
1.696 -0.3943144 0.0002465
1.697 -0.3936809 0.000248
1.698 -0.3930532 0.0002509
1.699 -0.3924312 0.0002576
1.7 -0.3918148 0.0002618
1.701 -0.3912041 0.0002632
1.702 -0.390599 0.0002693
1.703 -0.3899992 0.0002694
1.704 -0.3894049 0.0002743
1.705 -0.3888161 0.000278
1.706 -0.3882325 0.0002811
1.707 -0.3876541 0.0002849
1.708 -0.3870809 0.0002878
1.709 -0.3865129 0.0002907
1.71 -0.3859501 0.0002951
1.711 -0.3853922 0.0002969
1.712 -0.3848393 0.0003008
1.713 -0.3842913 0.0003027
1.714 -0.3837483 0.0003065
1.715 -0.3832101 0.0003086
1.716 -0.3826766 0.0003107
1.717 -0.3821479 0.0003145
1.718 -0.3816238 0.0003153
1.719 -0.3811044 0.0003179
1.72 -0.3805897 0.0003197
1.721 -0.3800794 0.0003231
1.722 -0.3795737 0.0003233
1.723 -0.3790724 0.0003267
1.724 -0.3785755 0.0003288
1.725 -0.3780829 0.0003305
1.726 -0.3775948 0.000332
1.727 -0.3771109 0.0003336
1.728 -0.3766312 0.0003378
1.729 -0.3761557 0.0003371
1.73 -0.3756843 0.0003384
1.731 -0.3752171 0.0003381
1.732 -0.374754 0.0003403
1.733 -0.3742949 0.000341
1.734 -0.3738398 0.0003429
1.735 -0.3733887 0.0003442
1.736 -0.3729413 0.0003438
1.737 -0.372498 0.0003443
1.738 -0.3720585 0.0003447
1.739 -0.3716228 0.0003463
1.74 -0.3711908 0.0003458
1.741 -0.3707626 0.000348
1.742 -0.3703381 0.0003472
1.743 -0.3699172 0.0003489
1.744 -0.3695 0.0003466
1.745 -0.3690863 0.0003486
1.746 -0.3686763 0.0003464
1.747 -0.3682697 0.0003493
1.748 -0.3678666 0.0003495
1.749 -0.3674671 0.0003491
1.75 -0.3670709 0.0003492
1.751 -0.3666781 0.0003474
1.752 -0.3662886 0.0003476
1.753 -0.3659025 0.0003476
1.754 -0.3655198 0.0003471
1.755 -0.3651402 0.0003466
1.756 -0.3647639 0.000347
1.757 -0.3643909 0.000346
1.758 -0.364021 0.0003459
1.759 -0.3636543 0.0003425
1.76 -0.3632907 0.0003433
1.761 -0.3629302 0.0003422
1.762 -0.3625727 0.0003404
1.763 -0.3622183 0.0003428
1.764 -0.3618669 0.0003392
1.765 -0.3615185 0.000338
1.766 -0.361173 0.0003366
1.767 -0.3608305 0.000337
1.768 -0.3604909 0.0003347
1.769 -0.3601541 0.0003337
1.77 -0.3598203 0.0003334
1.771 -0.3594892 0.0003307
1.772 -0.3591609 0.000329
1.773 -0.3588354 0.0003275
1.774 -0.3585128 0.0003262
1.775 -0.3581927 0.0003252
1.776 -0.3578754 0.0003223
1.777 -0.3575609 0.0003218
1.778 -0.3572489 0.000319
1.779 -0.3569396 0.0003179
1.78 -0.3566328 0.0003166
1.781 -0.3563287 0.0003143
1.782 -0.3560272 0.0003122
1.783 -0.3557282 0.0003102
1.784 -0.3554318 0.0003077
1.785 -0.3551377 0.0003054
1.786 -0.3548463 0.0003038
1.787 -0.3545572 0.000302
1.788 -0.3542706 0.0002984
1.789 -0.3539864 0.0002975
1.79 -0.3537046 0.0002944
1.791 -0.3534252 0.0002928
1.792 -0.3531481 0.0002902
1.793 -0.3528734 0.0002872
1.794 -0.352601 0.0002843
1.795 -0.3523309 0.0002826
1.796 -0.352063 0.0002796
1.797 -0.3517974 0.0002773
1.798 -0.3515341 0.0002743
1.799 -0.351273 0.0002734
1.8 -0.3510141 0.0002697
1.801 -0.3507573 0.0002679
1.802 -0.3505027 0.000264
1.803 -0.3502504 0.0002627
1.804 -0.35 0.0002577
1.805 -0.3497518 0.0002553
1.806 -0.3495057 0.0002528
1.807 -0.3492617 0.0002521
1.808 -0.3490197 0.000249
1.809 -0.3487798 0.0002442
1.81 -0.348542 0.0002412
1.811 -0.348306 0.0002403
1.812 -0.3480721 0.0002373
1.813 -0.3478403 0.0002336
1.814 -0.3476103 0.0002318
1.815 -0.3473822 0.0002281
1.816 -0.3471562 0.0002262
1.817 -0.346932 0.0002218
1.818 -0.3467098 0.0002185
1.819 -0.3464893 0.0002147
1.82 -0.3462709 0.0002157
1.821 -0.3460542 0.000217
1.822 -0.3458393 0.0002174
1.823 -0.3456263 0.0002221
1.824 -0.3454152 0.0002194
1.825 -0.3452057 0.0002198
1.826 -0.3449981 0.0002177
1.827 -0.3447922 0.0002188
1.828 -0.3445882 0.000221
1.829 -0.3443858 0.0002178
1.83 -0.3441851 0.0002217
1.831 -0.3439862 0.000224
1.832 -0.3437889 0.0002217
1.833 -0.3435934 0.000223
1.834 -0.3433995 0.0002249
1.835 -0.3432073 0.0002243
1.836 -0.3430167 0.0002269
1.837 -0.3428277 0.0002258
1.838 -0.3426404 0.0002276
1.839 -0.3424547 0.0002269
1.84 -0.3422705 0.000228
1.841 -0.342088 0.0002275
1.842 -0.341907 0.0002269
1.843 -0.3417275 0.0002286
1.844 -0.3415497 0.0002313
1.845 -0.3413733 0.0002311
1.846 -0.3411985 0.0002318
1.847 -0.3410252 0.0002336
1.848 -0.3408533 0.0002373
1.849 -0.3406831 0.0002405
1.85 -0.3405142 0.0002428
1.851 -0.3403467 0.0002482
1.852 -0.3401808 0.0002521
1.853 -0.3400163 0.0002545
1.854 -0.3398532 0.0002581
1.855 -0.3396916 0.0002644
1.856 -0.3395313 0.0002671
1.857 -0.3393724 0.0002692
1.858 -0.3392151 0.000275
1.859 -0.3390589 0.0002777
1.86 -0.3389042 0.0002807
1.861 -0.3387509 0.0002865
1.862 -0.3385989 0.0002882
1.863 -0.3384482 0.0002925
1.864 -0.3382988 0.0002966
1.865 -0.3381508 0.0003015
1.866 -0.338004 0.0003044
1.867 -0.3378586 0.0003078
1.868 -0.3377145 0.0003106
1.869 -0.3375716 0.0003158
1.87 -0.33743 0.0003184
1.871 -0.3372898 0.0003215
1.872 -0.3371506 0.0003263
1.873 -0.3370128 0.0003303
1.874 -0.3368762 0.0003339
1.875 -0.3367407 0.0003381
1.876 -0.3366066 0.000341
1.877 -0.3364736 0.0003471
1.878 -0.3363418 0.0003487
1.879 -0.3362112 0.0003528
1.88 -0.3360819 0.0003556
1.881 -0.3359536 0.0003591
1.882 -0.3358265 0.0003621
1.883 -0.3357006 0.0003651
1.884 -0.3355758 0.0003695
1.885 -0.3354521 0.0003744
1.886 -0.3353296 0.0003769
1.887 -0.3352082 0.0003776
1.888 -0.3350879 0.0003824
1.889 -0.3349687 0.0003859
1.89 -0.3348506 0.0003907
1.891 -0.3347336 0.0003941
1.892 -0.3346176 0.0003964
1.893 -0.3345028 0.0004002
1.894 -0.334389 0.000406
1.895 -0.3342763 0.0004071
1.896 -0.3341646 0.0004116
1.897 -0.334054 0.0004134
1.898 -0.3339444 0.0004156
1.899 -0.3338357 0.0004211
1.9 -0.3337282 0.0004229
1.901 -0.3336216 0.0004259
1.902 -0.3335161 0.0004298
1.903 -0.3334116 0.0004324
1.904 -0.333308 0.0004355
1.905 -0.3332055 0.000438
1.906 -0.3331039 0.000443
1.907 -0.3330032 0.0004436
1.908 -0.3329035 0.0004475
1.909 -0.3328048 0.0004492
1.91 -0.3327071 0.0004536
1.911 -0.3326103 0.0004568
1.912 -0.3325144 0.0004576
1.913 -0.3324194 0.0004607
1.914 -0.3323254 0.0004627
1.915 -0.3322323 0.0004659
1.916 -0.33214 0.0004697
1.917 -0.3320488 0.0004727
1.918 -0.3319584 0.0004745
1.919 -0.3318688 0.0004785
1.92 -0.3317802 0.0004789
1.921 -0.3316925 0.0004824
1.922 -0.3316056 0.0004852
1.923 -0.3315196 0.0004875
1.924 -0.3314345 0.0004888
1.925 -0.3313502 0.0004934
1.926 -0.3312668 0.0004958
1.927 -0.3311841 0.0004967
1.928 -0.3311024 0.0005004
1.929 -0.3310215 0.0005018
1.93 -0.3309413 0.0005043
1.931 -0.3308621 0.0005048
1.932 -0.3307836 0.0005083
1.933 -0.330706 0.0005101
1.934 -0.3306291 0.0005124
1.935 -0.3305531 0.0005131
1.936 -0.3304777 0.0005162
1.937 -0.3304033 0.0005191
1.938 -0.3303296 0.0005199
1.939 -0.3302567 0.0005221
1.94 -0.3301846 0.0005248
1.941 -0.3301132 0.0005256
1.942 -0.3300426 0.0005283
1.943 -0.3299726 0.0005303
1.944 -0.3299036 0.0005314
1.945 -0.3298352 0.0005317
1.946 -0.3297676 0.0005344
1.947 -0.3297006 0.0005354
1.948 -0.3296345 0.000537
1.949 -0.3295691 0.0005368
1.95 -0.3295044 0.0005408
1.951 -0.3294404 0.0005412
1.952 -0.329377 0.0005413
1.953 -0.3293145 0.0005458
1.954 -0.3292526 0.0005479
1.955 -0.3291915 0.0005466
1.956 -0.3291309 0.0005479
1.957 -0.3290711 0.0005483
1.958 -0.329012 0.0005527
1.959 -0.3289535 0.0005523
1.96 -0.3288958 0.0005538
1.961 -0.3288387 0.0005535
1.962 -0.3287822 0.0005578
1.963 -0.3287264 0.0005564
1.964 -0.3286713 0.0005578
1.965 -0.3286168 0.0005572
1.966 -0.328563 0.0005585
1.967 -0.3285099 0.0005583
1.968 -0.3284573 0.0005593
1.969 -0.3284054 0.0005596
1.97 -0.3283541 0.0005617
1.971 -0.3283034 0.0005628
1.972 -0.3282534 0.0005624
1.973 -0.328204 0.0005653
1.974 -0.3281552 0.0005643
1.975 -0.328107 0.0005648
1.976 -0.3280594 0.0005641
1.977 -0.3280125 0.0005661
1.978 -0.3279661 0.0005638
1.979 -0.3279203 0.0005657
1.98 -0.3278751 0.0005653
1.981 -0.3278305 0.0005654
1.982 -0.3277864 0.0005654
1.983 -0.327743 0.0005639
1.984 -0.3277001 0.0005669
1.985 -0.3276578 0.0005657
1.986 -0.3276161 0.0005681
1.987 -0.3275749 0.000567
1.988 -0.3275343 0.0005661
1.989 -0.3274942 0.0005636
1.99 -0.3274547 0.0005647
1.991 -0.3274157 0.000563
1.992 -0.3273773 0.0005661
1.993 -0.3273394 0.0005648
1.994 -0.3273021 0.0005637
1.995 -0.3272653 0.000566
1.996 -0.327229 0.0005605
1.997 -0.3271932 0.000563
1.998 -0.327158 0.0005608
1.999 -0.3271234 0.0005619
2 -0.3270892 0.0005585
2.001 -0.3270555 0.0005604
2.002 -0.3270224 0.0005585
2.003 -0.3269898 0.0005558
2.004 -0.3269576 0.0005575
2.005 -0.3269259 0.0005576
2.006 -0.3268948 0.0005555
2.007 -0.3268641 0.0005527
2.008 -0.326834 0.0005514
2.009 -0.3268043 0.000552
2.01 -0.3267751 0.0005514
2.011 -0.3267464 0.0005486
2.012 -0.3267182 0.0005466
2.013 -0.3266905 0.0005463
2.014 -0.3266632 0.0005434
2.015 -0.3266363 0.0005419
2.016 -0.3266101 0.0005402
2.017 -0.3265842 0.000541
2.018 -0.3265587 0.0005403
2.019 -0.3265338 0.0005347
2.02 -0.3265093 0.0005326
2.021 -0.3264853 0.0005324
2.022 -0.3264617 0.0005305
2.023 -0.3264385 0.0005293
2.024 -0.3264159 0.000527
2.025 -0.3263936 0.0005266
2.026 -0.3263718 0.0005253
2.027 -0.3263503 0.0005217
2.028 -0.3263294 0.0005194
2.029 -0.3263088 0.0005164
2.03 -0.3262887 0.0005156
2.031 -0.3262691 0.0005136
2.032 -0.3262498 0.0005094
2.033 -0.326231 0.0005076
2.034 -0.3262125 0.0005057
2.035 -0.3261945 0.0005064
2.036 -0.3261769 0.000502
2.037 -0.3261597 0.0004965
2.038 -0.3261429 0.0004964
2.039 -0.3261265 0.0004941
2.04 -0.3261105 0.0004886
2.041 -0.326095 0.0004871
2.042 -0.3260798 0.0004865
2.043 -0.326065 0.0004825
2.044 -0.3260506 0.0004807
2.045 -0.3260366 0.0004766
2.046 -0.326023 0.0004737
2.047 -0.3260097 0.0004719
2.048 -0.3259968 0.0004697
2.049 -0.3259843 0.0004647
2.05 -0.3259723 0.0004626
2.051 -0.3259605 0.0004592
2.052 -0.3259491 0.0004556
2.053 -0.3259381 0.0004528
2.054 -0.3259275 0.000449
2.055 -0.3259172 0.0004476
2.056 -0.3259073 0.0004395
2.057 -0.3258978 0.0004378
2.058 -0.3258886 0.0004355
2.059 -0.3258797 0.0004281
2.06 -0.3258713 0.0004246
2.061 -0.3258631 0.0004221
2.062 -0.3258554 0.0004203
2.063 -0.325848 0.0004164
2.064 -0.3258409 0.0004103
2.065 -0.3258341 0.0004056
2.066 -0.3258277 0.0004035
2.067 -0.3258216 0.0004013
2.068 -0.3258159 0.0003996
2.069 -0.3258105 0.0004011
2.07 -0.3258054 0.0004013
2.071 -0.3258007 0.0004075
2.072 -0.3257963 0.0004
2.073 -0.3257922 0.0004018
2.074 -0.3257884 0.000402
2.075 -0.325785 0.0004042
2.076 -0.3257819 0.0004108
2.077 -0.325779 0.0004045
2.078 -0.3257766 0.0004045
2.079 -0.3257744 0.000409
2.08 -0.3257725 0.0004073
2.081 -0.325771 0.0004098
2.082 -0.3257697 0.0004145
2.083 -0.3257688 0.0004165
2.084 -0.3257682 0.0004109
2.085 -0.3257678 0.0004164
2.086 -0.3257678 0.0004154
2.087 -0.325768 0.0004162
2.088 -0.3257686 0.0004188
2.089 -0.3257694 0.000416
2.09 -0.3257706 0.0004157
2.091 -0.325772 0.0004181
2.092 -0.3257738 0.0004229
2.093 -0.3257758 0.0004179
2.094 -0.3257781 0.0004218
2.095 -0.3257807 0.0004231
2.096 -0.3257835 0.0004219
2.097 -0.3257867 0.0004272
2.098 -0.3257902 0.0004232
2.099 -0.3257938 0.0004244
2.1 -0.3257977 0.0004313
2.101 -0.3258021 0.0004237
2.102 -0.3258065 0.0004273
2.103 -0.3258114 0.0004271
2.104 -0.3258165 0.0004336
2.105 -0.3258218 0.0004329
2.106 -0.3258274 0.0004271
2.107 -0.3258332 0.0004324
2.108 -0.3258393 0.0004315
2.109 -0.3258457 0.0004342
2.11 -0.3258523 0.0004329
2.111 -0.3258592 0.0004351
2.112 -0.3258663 0.0004353
2.113 -0.3258737 0.0004354
2.114 -0.3258814 0.0004352
2.115 -0.3258893 0.000443
2.116 -0.3258974 0.0004511
2.117 -0.3259059 0.0004563
2.118 -0.3259145 0.0004662
2.119 -0.3259234 0.0004736
2.12 -0.3259325 0.0004784
2.121 -0.3259419 0.000489
2.122 -0.3259515 0.0004954
2.123 -0.3259614 0.0005025
2.124 -0.3259714 0.0005102
2.125 -0.3259818 0.0005172
2.126 -0.3259923 0.0005256
2.127 -0.3260032 0.0005361
2.128 -0.3260141 0.0005415
2.129 -0.3260254 0.0005506
2.13 -0.3260369 0.0005602
2.131 -0.3260486 0.0005646
2.132 -0.3260605 0.0005747
2.133 -0.3260727 0.000584
2.134 -0.3260851 0.0005915
2.135 -0.3260976 0.0005992
2.136 -0.3261105 0.0006096
2.137 -0.3261235 0.0006152
2.138 -0.3261367 0.0006262
2.139 -0.3261502 0.000635
2.14 -0.3261639 0.0006448
2.141 -0.3261778 0.0006534
2.142 -0.3261919 0.0006565
2.143 -0.3262063 0.0006718
2.144 -0.3262208 0.0006798
2.145 -0.3262355 0.0006859
2.146 -0.3262505 0.0006984
2.147 -0.3262656 0.0007064
2.148 -0.326281 0.0007156
2.149 -0.3262965 0.0007233
2.15 -0.3263123 0.0007337
2.151 -0.3263282 0.0007419
2.152 -0.3263444 0.0007504
2.153 -0.3263608 0.0007588
2.154 -0.3263773 0.0007716
2.155 -0.3263941 0.0007781
2.156 -0.326411 0.0007819
2.157 -0.3264282 0.0007954
2.158 -0.3264455 0.0008068
2.159 -0.3264629 0.0008167
2.16 -0.3264807 0.0008215
2.161 -0.3264986 0.0008343
2.162 -0.3265167 0.0008462
2.163 -0.3265349 0.0008542
2.164 -0.3265534 0.0008641
2.165 -0.326572 0.0008725
2.166 -0.3265909 0.0008818
2.167 -0.3266099 0.0008954
2.168 -0.326629 0.0009047
2.169 -0.3266483 0.0009121
2.17 -0.3266679 0.0009284
2.171 -0.3266876 0.0009321
2.172 -0.3267075 0.0009449
2.173 -0.3267276 0.0009541
2.174 -0.3267478 0.0009644
2.175 -0.3267682 0.0009744
2.176 -0.3267888 0.0009859
2.177 -0.3268096 0.0009953
2.178 -0.3268304 0.0010045
2.179 -0.3268516 0.0010169
2.18 -0.3268728 0.0010255
2.181 -0.3268943 0.0010342
2.182 -0.3269158 0.0010436
2.183 -0.3269376 0.0010597
2.184 -0.3269595 0.0010704
2.185 -0.3269815 0.0010794
2.186 -0.3270038 0.0010895
2.187 -0.3270262 0.0011002
2.188 -0.3270488 0.0011111
2.189 -0.3270715 0.0011201
2.19 -0.3270943 0.0011306
2.191 -0.3271174 0.0011446
2.192 -0.3271405 0.0011549
2.193 -0.3271639 0.0011675
2.194 -0.3271873 0.0011765
2.195 -0.327211 0.0011907
2.196 -0.3272348 0.001195
2.197 -0.3272587 0.0012105
2.198 -0.3272829 0.0012222
2.199 -0.3273071 0.0012307
2.2 -0.3273315 0.0012482
2.201 -0.327356 0.0012544
2.202 -0.3273806 0.0012621
2.203 -0.3274055 0.0012761
2.204 -0.3274304 0.0012895
2.205 -0.3274555 0.0013057
2.206 -0.3274808 0.0013124
2.207 -0.3275062 0.0013224
2.208 -0.3275317 0.0013378
2.209 -0.3275574 0.0013475
2.21 -0.3275832 0.0013579
2.211 -0.3276092 0.0013728
2.212 -0.3276352 0.0013877
2.213 -0.3276614 0.0013971
2.214 -0.3276878 0.0014069
2.215 -0.3277143 0.0014246
2.216 -0.3277409 0.0014315
2.217 -0.3277676 0.0014426
2.218 -0.3277945 0.0014549
2.219 -0.3278216 0.0014672
2.22 -0.3278486 0.0014797
2.221 -0.327876 0.001494
2.222 -0.3279033 0.0015032
2.223 -0.3279309 0.0015157
2.224 -0.3279586 0.0015285
2.225 -0.3279863 0.0015394
2.226 -0.3280142 0.0015482
2.227 -0.3280422 0.0015633
2.228 -0.3280703 0.0015777
2.229 -0.3280986 0.0015902
2.23 -0.3281271 0.0016018
2.231 -0.3281555 0.0016188
2.232 -0.3281842 0.0016273
2.233 -0.328213 0.0016381
2.234 -0.3282419 0.0016543
2.235 -0.3282708 0.0016656
2.236 -0.3282999 0.0016788
2.237 -0.3283291 0.0016904
2.238 -0.3283585 0.0017018
2.239 -0.3283879 0.0017155
2.24 -0.3284175 0.0017326
2.241 -0.3284472 0.001742
2.242 -0.3284769 0.0017561
2.243 -0.3285069 0.0017677
2.244 -0.3285369 0.0017846
2.245 -0.328567 0.001795
2.246 -0.3285972 0.0018027
2.247 -0.3286276 0.0018209
2.248 -0.328658 0.0018328
2.249 -0.3286886 0.0018494
2.25 -0.3287193 0.0018569
2.251 -0.32875 0.0018756
2.252 -0.3287809 0.001882
2.253 -0.3288119 0.0019011
2.254 -0.328843 0.0019141
2.255 -0.3288742 0.0019219
2.256 -0.3289055 0.0019423
2.257 -0.3289368 0.0019487
2.258 -0.3289683 0.0019722
2.259 -0.3289999 0.0019795
2.26 -0.3290317 0.0019975
2.261 -0.3290634 0.0020047
2.262 -0.3290952 0.0020202
2.263 -0.3291273 0.0020314
2.264 -0.3291594 0.0020523
2.265 -0.3291916 0.0020624
2.266 -0.3292238 0.0020766
2.267 -0.3292562 0.0020943
2.268 -0.3292887 0.0021083
2.269 -0.3293212 0.0021154
2.27 -0.3293538 0.0021362
2.271 -0.3293866 0.0021461
2.272 -0.3294195 0.0021653
2.273 -0.3294524 0.002174
2.274 -0.3294855 0.0021906
2.275 -0.3295186 0.0022063
2.276 -0.3295517 0.0022171
2.277 -0.329585 0.0022369
2.278 -0.3296184 0.0022442
2.279 -0.3296519 0.0022562
2.28 -0.3296854 0.0022762
2.281 -0.329719 0.0022896
2.282 -0.3297528 0.0023046
2.283 -0.3297865 0.0023171
2.284 -0.3298205 0.0023318
2.285 -0.3298545 0.0023499
2.286 -0.3298885 0.0023593
2.287 -0.3299227 0.002379
2.288 -0.3299569 0.0023931
2.289 -0.3299912 0.0024068
2.29 -0.3300256 0.0024204
2.291 -0.3300601 0.0024336
2.292 -0.3300946 0.0024504
2.293 -0.3301293 0.0024644
2.294 -0.330164 0.0024792
2.295 -0.3301988 0.002495
2.296 -0.3302336 0.0025097
2.297 -0.3302686 0.0025214
2.298 -0.3303036 0.0025376
2.299 -0.3303387 0.002552
2.3 -0.3303739 0.0025735
2.301 -0.3304091 0.0025829
2.302 -0.3304445 0.0025993
2.303 -0.3304799 0.0026139
2.304 -0.3305153 0.0026277
2.305 -0.3305509 0.0026434
2.306 -0.3305865 0.0026589
2.307 -0.3306222 0.0026746
2.308 -0.3306579 0.0026872
2.309 -0.3306938 0.0027044
2.31 -0.3307297 0.0027239
2.311 -0.3307656 0.0027331
2.312 -0.3308018 0.0027496
2.313 -0.3308379 0.0027686
2.314 -0.330874 0.0027807
2.315 -0.3309102 0.0027968
2.316 -0.3309466 0.0028129
2.317 -0.3309829 0.0028256
2.318 -0.3310194 0.0028464
2.319 -0.3310559 0.0028524
2.32 -0.3310925 0.0028772
2.321 -0.3311291 0.0028894
2.322 -0.3311659 0.002908
2.323 -0.3312027 0.0029186
2.324 -0.3312394 0.0029373
2.325 -0.3312764 0.0029529
2.326 -0.3313134 0.0029681
2.327 -0.3313504 0.0029817
2.328 -0.3313874 0.0030015
2.329 -0.3314246 0.0030147
2.33 -0.3314618 0.0030308
2.331 -0.3314991 0.0030509
2.332 -0.3315365 0.0030585
2.333 -0.3315738 0.003079
2.334 -0.3316113 0.0030964
2.335 -0.3316488 0.0031105
2.336 -0.3316864 0.0031315
2.337 -0.331724 0.0031444
2.338 -0.3317617 0.0031556
2.339 -0.3317994 0.0031755
2.34 -0.3318373 0.0031934
2.341 -0.3318751 0.0032057
2.342 -0.3319129 0.0032244
2.343 -0.3319509 0.0032398
2.344 -0.331989 0.003254
2.345 -0.3320271 0.0032769
2.346 -0.3320651 0.0032915
2.347 -0.3321033 0.003304
2.348 -0.3321416 0.0033232
2.349 -0.3321798 0.0033369
2.35 -0.3322182 0.0033503
2.351 -0.3322566 0.0033656
2.352 -0.332295 0.0033879
2.353 -0.3323336 0.003404
2.354 -0.3323721 0.0034209
2.355 -0.3324106 0.0034347
2.356 -0.3324493 0.0034457
2.357 -0.332488 0.0034702
2.358 -0.3325268 0.0034905
2.359 -0.3325655 0.0035039
2.36 -0.3326044 0.0035186
2.361 -0.3326433 0.0035367
2.362 -0.3326822 0.0035517
2.363 -0.3327212 0.0035709
2.364 -0.3327602 0.0035859
2.365 -0.3327993 0.0035968
2.366 -0.3328384 0.0036239
2.367 -0.3328776 0.0036292
2.368 -0.3329168 0.003651
2.369 -0.3329561 0.0036689
2.37 -0.3329953 0.0036913
2.371 -0.3330347 0.0037079
2.372 -0.3330741 0.0037243
2.373 -0.3331135 0.0037427
2.374 -0.3331529 0.0037541
2.375 -0.3331925 0.0037694
2.376 -0.3332321 0.0037945
2.377 -0.3332716 0.0038044
2.378 -0.3333113 0.0038204
2.379 -0.333351 0.0038345
2.38 -0.3333907 0.0038562
2.381 -0.3334305 0.0038762
2.382 -0.3334703 0.0038885
2.383 -0.3335101 0.0039056
2.384 -0.33355 0.0039265
2.385 -0.3335899 0.0039424
2.386 -0.3336299 0.0039586
2.387 -0.3336699 0.0039787
2.388 -0.3337099 0.0039941
2.389 -0.33375 0.0040098
2.39 -0.3337902 0.0040257
2.391 -0.3338303 0.0040482
2.392 -0.3338704 0.0040602
2.393 -0.3339107 0.0040759
2.394 -0.3339509 0.0040946
2.395 -0.3339913 0.0041175
2.396 -0.3340316 0.0041334
2.397 -0.3340719 0.0041514
2.398 -0.3341123 0.0041664
2.399 -0.3341528 0.0041829
2.4 -0.3341933 0.004205
2.401 -0.3342337 0.0042214
2.402 -0.3342743 0.0042375
2.403 -0.3343148 0.0042562
2.404 -0.3343554 0.0042714
2.405 -0.334396 0.0042853
2.406 -0.3344367 0.0043103
2.407 -0.3344774 0.0043264
2.408 -0.3345182 0.0043454
2.409 -0.3345589 0.0043591
2.41 -0.3345997 0.0043766
2.411 -0.3346406 0.0043958
2.412 -0.3346813 0.0044109
2.413 -0.3347222 0.0044267
2.414 -0.3347632 0.0044499
2.415 -0.3348041 0.004477
2.416 -0.3348451 0.0044836
2.417 -0.334886 0.0045032
2.418 -0.3349271 0.0045253
2.419 -0.3349682 0.0045391
2.42 -0.3350093 0.0045586
2.421 -0.3350504 0.0045685
2.422 -0.3350915 0.0045931
2.423 -0.3351327 0.0046114
2.424 -0.3351738 0.0046367
2.425 -0.3352151 0.0046463
2.426 -0.3352563 0.0046597
2.427 -0.3352975 0.0046792
2.428 -0.3353389 0.0046991
2.429 -0.3353802 0.0047198
2.43 -0.3354216 0.0047376
2.431 -0.3354629 0.0047534
2.432 -0.3355043 0.0047784
2.433 -0.3355457 0.0047913
2.434 -0.3355872 0.0048089
2.435 -0.3356287 0.004821
2.436 -0.3356701 0.004844
2.437 -0.3357116 0.0048631
2.438 -0.3357533 0.0048805
2.439 -0.3357948 0.0049047
2.44 -0.3358364 0.0049135
2.441 -0.335878 0.004934
2.442 -0.3359196 0.0049516
2.443 -0.3359613 0.0049771
2.444 -0.3360029 0.0049906
2.445 -0.3360446 0.0050109
2.446 -0.3360863 0.0050276
2.447 -0.3361281 0.0050455
2.448 -0.3361698 0.0050679
2.449 -0.3362116 0.0050814
2.45 -0.3362534 0.0050965
2.451 -0.3362952 0.0051192
2.452 -0.3363371 0.0051413
2.453 -0.3363789 0.0051546
2.454 -0.3364207 0.0051735
2.455 -0.3364627 0.0051935
2.456 -0.3365045 0.0052117
2.457 -0.3365465 0.0052321
2.458 -0.3365885 0.0052532
2.459 -0.3366303 0.0052695
2.46 -0.3366724 0.0052818
2.461 -0.3367143 0.0053029
2.462 -0.3367564 0.0053248
2.463 -0.3367984 0.0053371
2.464 -0.3368404 0.0053569
2.465 -0.3368826 0.0053799
2.466 -0.3369246 0.0053928
2.467 -0.3369667 0.0054177
2.468 -0.3370088 0.0054344
2.469 -0.3370509 0.0054483
2.47 -0.3370931 0.0054708
2.471 -0.3371352 0.0054872
2.472 -0.3371774 0.0055051
2.473 -0.3372196 0.0055292
2.474 -0.3372617 0.0055485
2.475 -0.337304 0.0055634
2.476 -0.3373463 0.0055854
2.477 -0.3373885 0.0055985
2.478 -0.3374307 0.0056161
2.479 -0.337473 0.0056378
2.48 -0.3375153 0.0056604
2.481 -0.3375576 0.0056769
2.482 -0.3375998 0.0056905
2.483 -0.3376422 0.0057119
2.484 -0.3376845 0.0057374
2.485 -0.3377269 0.0057563
2.486 -0.3377693 0.0057796
2.487 -0.3378116 0.0057932
2.488 -0.337854 0.0058188
2.489 -0.3378964 0.0058266
2.49 -0.3379387 0.0058408
2.491 -0.3379812 0.0058643
2.492 -0.3380235 0.005887
2.493 -0.338066 0.0059069
2.494 -0.3381085 0.0059215
2.495 -0.3381509 0.0059409
2.496 -0.3381934 0.0059561
2.497 -0.3382358 0.0059805
2.498 -0.3382783 0.0060038
2.499 -0.3383208 0.0060219
2.5 -0.3383632 0.0060374
&
@target G0.S3
@type xydy
1.5 -0.7001744 0.0672692
1.501 -0.7019303 0.0651673
1.502 -0.7035767 0.0632927
1.503 -0.7051135 0.0611897
1.504 -0.706541 0.0592273
1.505 -0.7078596 0.0572469
1.506 -0.7090698 0.0552691
1.507 -0.7101722 0.053371
1.508 -0.7111675 0.0515876
1.509 -0.7120566 0.0496261
1.51 -0.7128403 0.0480084
1.511 -0.7135197 0.0462741
1.512 -0.7140958 0.0445754
1.513 -0.7145698 0.0428285
1.514 -0.7149432 0.0411905
1.515 -0.7152173 0.0395955
1.516 -0.7153933 0.0380019
1.517 -0.7154729 0.0364857
1.518 -0.7154578 0.0350321
1.519 -0.7153495 0.0336194
1.52 -0.7151498 0.0321881
1.521 -0.7148603 0.0308431
1.522 -0.7144831 0.0295361
1.523 -0.7140198 0.0282117
1.524 -0.7134725 0.0269863
1.525 -0.712843 0.0258046
1.526 -0.7121333 0.0245917
1.527 -0.7113455 0.0234317
1.528 -0.7104815 0.0223793
1.529 -0.7095436 0.0212697
1.53 -0.7085336 0.0202688
1.531 -0.7074536 0.0193213
1.532 -0.7063058 0.018364
1.533 -0.7050922 0.0173943
1.534 -0.703815 0.0165127
1.535 -0.7024762 0.0156534
1.536 -0.7010779 0.0148376
1.537 -0.6996222 0.0140573
1.538 -0.6981112 0.0132454
1.539 -0.6965468 0.0125408
1.54 -0.6949312 0.0118634
1.541 -0.6932662 0.0111503
1.542 -0.6915541 0.0105394
1.543 -0.6897967 0.0098936
1.544 -0.6879959 0.0093148
1.545 -0.6861536 0.0087478
1.546 -0.6842719 0.0082034
1.547 -0.6823524 0.0076861
1.548 -0.6803971 0.0072046
1.549 -0.6784078 0.0067158
1.55 -0.676386 0.0062738
1.551 -0.6743339 0.0058592
1.552 -0.6722527 0.0054457
1.553 -0.6701443 0.0050632
1.554 -0.6680103 0.0046923
1.555 -0.6658523 0.0043682
1.556 -0.6636718 0.0040202
1.557 -0.6614703 0.0037121
1.558 -0.6592493 0.0034216
1.559 -0.6570102 0.0031293
1.56 -0.6547544 0.002894
1.561 -0.6524833 0.0026312
1.562 -0.6501982 0.002389
1.563 -0.6479002 0.0021893
1.564 -0.6455907 0.0019887
1.565 -0.6432709 0.0018836
1.566 -0.6409419 0.0018427
1.567 -0.6386049 0.0017103
1.568 -0.6362609 0.0016833
1.569 -0.6339111 0.0016084
1.57 -0.6315563 0.0015709
1.571 -0.6291977 0.0016085
1.572 -0.6268362 0.0016141
1.573 -0.6244726 0.0016648
1.574 -0.6221078 0.0016928
1.575 -0.6197427 0.0017238
1.576 -0.6173782 0.0017035
1.577 -0.615015 0.0017271
1.578 -0.6126538 0.0017147
1.579 -0.6102954 0.0017343
1.58 -0.6079404 0.0017382
1.581 -0.6055897 0.0017317
1.582 -0.6032437 0.00172
1.583 -0.6009031 0.0017456
1.584 -0.5985686 0.0017316
1.585 -0.5962406 0.0017056
1.586 -0.5939196 0.0016968
1.587 -0.5916063 0.0016864
1.588 -0.5893011 0.0016706
1.589 -0.5870044 0.0016459
1.59 -0.5847167 0.0016513
1.591 -0.5824385 0.0016185
1.592 -0.58017 0.0016166
1.593 -0.5779118 0.0015938
1.594 -0.5756642 0.0015564
1.595 -0.5734274 0.0015471
1.596 -0.5712019 0.0015295
1.597 -0.5689879 0.0014909
1.598 -0.5667858 0.0014844
1.599 -0.5645957 0.001442
1.6 -0.562418 0.0014193
1.601 -0.560253 0.0014023
1.602 -0.5581007 0.0013865
1.603 -0.5559614 0.0013404
1.604 -0.5538354 0.0013252
1.605 -0.5517229 0.0012974
1.606 -0.5496238 0.0012668
1.607 -0.5475386 0.0012534
1.608 -0.5454672 0.0012313
1.609 -0.5434097 0.0012039
1.61 -0.5413666 0.0011562
1.611 -0.5393376 0.0011317
1.612 -0.537323 0.0010925
1.613 -0.5353229 0.0010785
1.614 -0.5333373 0.0010682
1.615 -0.5313664 0.0010646
1.616 -0.52941 0.0010429
1.617 -0.5274685 0.0010801
1.618 -0.5255417 0.0010608
1.619 -0.5236297 0.0010499
1.62 -0.5217326 0.001053
1.621 -0.5198504 0.0010564
1.622 -0.5179831 0.0010599
1.623 -0.5161307 0.0010593
1.624 -0.5142931 0.001039
1.625 -0.5124707 0.0010461
1.626 -0.510663 0.0010732
1.627 -0.5088703 0.001028
1.628 -0.5070926 0.0010291
1.629 -0.5053296 0.0010374
1.63 -0.5035815 0.0010534
1.631 -0.5018482 0.0010335
1.632 -0.5001298 0.0010351
1.633 -0.4984261 0.0010121
1.634 -0.4967371 0.0010259
1.635 -0.4950627 0.0010116
1.636 -0.4934031 0.0010296
1.637 -0.491758 0.0010152
1.638 -0.4901274 0.0010058
1.639 -0.4885112 0.001022
1.64 -0.4869095 0.00101
1.641 -0.485322 0.0010241
1.642 -0.4837489 0.0010022
1.643 -0.4821899 0.0010028
1.644 -0.4806451 0.0010148
1.645 -0.4791144 0.0010093
1.646 -0.4775976 0.0010208
1.647 -0.4760947 0.0010386
1.648 -0.4746056 0.001033
1.649 -0.4731304 0.0010467
1.65 -0.4716688 0.0010474
1.651 -0.4702208 0.0010625
1.652 -0.4687863 0.0010771
1.653 -0.4673653 0.001065
1.654 -0.4659575 0.0010695
1.655 -0.4645631 0.0010762
1.656 -0.4631818 0.001086
1.657 -0.4618135 0.0010912
1.658 -0.4604582 0.0010883
1.659 -0.4591159 0.0010945
1.66 -0.4577863 0.001085
1.661 -0.4564694 0.0010799
1.662 -0.4551653 0.0010827
1.663 -0.4538735 0.0010835
1.664 -0.4525943 0.0010891
1.665 -0.4513275 0.0010852
1.666 -0.4500728 0.0010957
1.667 -0.4488304 0.0010754
1.668 -0.4475999 0.0010754
1.669 -0.4463815 0.0010757
1.67 -0.4451749 0.0010805
1.671 -0.4439801 0.001067
1.672 -0.442797 0.0010664
1.673 -0.4416256 0.0010645
1.674 -0.4404656 0.0010521
1.675 -0.439317 0.0010517
1.676 -0.4381798 0.0010319
1.677 -0.4370537 0.0010387
1.678 -0.4359389 0.0010301
1.679 -0.4348351 0.001033
1.68 -0.4337421 0.0010129
1.681 -0.4326601 0.0010109
1.682 -0.4315888 0.0010114
1.683 -0.4305282 0.0009972
1.684 -0.4294782 0.000989
1.685 -0.4284387 0.0009873
1.686 -0.4274095 0.0009751
1.687 -0.4263907 0.0009718
1.688 -0.425382 0.000957
1.689 -0.4243835 0.0009418
1.69 -0.4233952 0.0009502
1.691 -0.4224166 0.0009274
1.692 -0.421448 0.0009138
1.693 -0.4204892 0.000914
1.694 -0.41954 0.0009022
1.695 -0.4186005 0.0008921
1.696 -0.4176705 0.0008823
1.697 -0.4167498 0.0008653
1.698 -0.4158387 0.000872
1.699 -0.4149367 0.0008554
1.7 -0.4140439 0.0008388
1.701 -0.4131602 0.0008399
1.702 -0.4122855 0.0008347
1.703 -0.4114197 0.0008124
1.704 -0.4105629 0.0008101
1.705 -0.4097148 0.000808
1.706 -0.4088754 0.0007844
1.707 -0.4080446 0.0007796
1.708 -0.4072223 0.0007723
1.709 -0.4064085 0.0007544
1.71 -0.405603 0.0007883
1.711 -0.4048059 0.0007603
1.712 -0.404017 0.0007631
1.713 -0.4032362 0.0007575
1.714 -0.4024635 0.0007596
1.715 -0.4016989 0.000728
1.716 -0.4009421 0.0007443
1.717 -0.4001932 0.0007416
1.718 -0.3994521 0.0007223
1.719 -0.3987187 0.0007504
1.72 -0.3979929 0.0007348
1.721 -0.3972747 0.0007033
1.722 -0.3965639 0.0007245
1.723 -0.3958606 0.0007256
1.724 -0.3951647 0.0007319
1.725 -0.394476 0.0007276
1.726 -0.3937947 0.0007254
1.727 -0.3931204 0.000725
1.728 -0.3924532 0.0007109
1.729 -0.391793 0.0007136
1.73 -0.3911398 0.0007123
1.731 -0.3904935 0.0007245
1.732 -0.389854 0.0007042
1.733 -0.3892213 0.0007187
1.734 -0.3885953 0.0007027
1.735 -0.3879758 0.0007165
1.736 -0.387363 0.0006931
1.737 -0.3867568 0.0006941
1.738 -0.386157 0.0007025
1.739 -0.3855635 0.0007027
1.74 -0.3849764 0.0007252
1.741 -0.3843955 0.000688
1.742 -0.3838209 0.0006989
1.743 -0.3832525 0.0007054
1.744 -0.3826901 0.0006969
1.745 -0.3821338 0.0007256
1.746 -0.3815834 0.0007297
1.747 -0.381039 0.0007016
1.748 -0.3805005 0.0007052
1.749 -0.3799678 0.0007136
1.75 -0.3794408 0.0007183
1.751 -0.3789196 0.0007034
1.752 -0.3784041 0.0007219
1.753 -0.3778942 0.0007162
1.754 -0.3773898 0.0007007
1.755 -0.3768909 0.0007006
1.756 -0.3763974 0.0006938
1.757 -0.3759095 0.0006794
1.758 -0.3754267 0.0006995
1.759 -0.3749494 0.0007101
1.76 -0.3744773 0.0006979
1.761 -0.3740104 0.0007146
1.762 -0.3735486 0.0007199
1.763 -0.3730919 0.0006968
1.764 -0.3726404 0.0007094
1.765 -0.3721938 0.0007256
1.766 -0.3717523 0.0007199
1.767 -0.3713156 0.0007324
1.768 -0.3708839 0.0007401
1.769 -0.3704569 0.0007473
1.77 -0.3700347 0.0007505
1.771 -0.3696173 0.0007513
1.772 -0.3692046 0.0007685
1.773 -0.3687965 0.0007613
1.774 -0.368393 0.0007738
1.775 -0.3679942 0.0007821
1.776 -0.3675999 0.0007863
1.777 -0.3672101 0.0007867
1.778 -0.3668247 0.0008041
1.779 -0.3664436 0.0008085
1.78 -0.3660671 0.0008073
1.781 -0.3656947 0.0008159
1.782 -0.3653268 0.0008217
1.783 -0.364963 0.0008291
1.784 -0.3646034 0.0008447
1.785 -0.3642481 0.0008376
1.786 -0.3638969 0.0008372
1.787 -0.3635497 0.0008559
1.788 -0.3632066 0.0008529
1.789 -0.3628676 0.0008557
1.79 -0.3625326 0.0008677
1.791 -0.3622014 0.0008838
1.792 -0.3618742 0.0008726
1.793 -0.3615508 0.0008814
1.794 -0.3612314 0.0008929
1.795 -0.3609158 0.0008999
1.796 -0.3606038 0.0008993
1.797 -0.3602957 0.0008895
1.798 -0.3599912 0.0009015
1.799 -0.3596905 0.0009012
1.8 -0.3593933 0.0008951
1.801 -0.3590998 0.0009263
1.802 -0.3588099 0.000916
1.803 -0.3585235 0.0009183
1.804 -0.3582405 0.0009256
1.805 -0.3579612 0.000926
1.806 -0.3576852 0.0009185
1.807 -0.3574127 0.0009358
1.808 -0.3571435 0.00094
1.809 -0.3568777 0.0009252
1.81 -0.3566152 0.0009296
1.811 -0.3563561 0.0009336
1.812 -0.3561001 0.0009467
1.813 -0.3558474 0.000937
1.814 -0.3555981 0.0009284
1.815 -0.3553518 0.0009522
1.816 -0.3551087 0.000942
1.817 -0.3548686 0.0009516
1.818 -0.3546317 0.0009545
1.819 -0.3543979 0.0009411
1.82 -0.3541671 0.0009507
1.821 -0.3539393 0.0009601
1.822 -0.3537146 0.0009414
1.823 -0.3534928 0.0009504
1.824 -0.3532739 0.0009566
1.825 -0.3530579 0.0009613
1.826 -0.3528449 0.000953
1.827 -0.3526347 0.0009395
1.828 -0.3524273 0.0009668
1.829 -0.3522227 0.0009529
1.83 -0.352021 0.000958
1.831 -0.3518219 0.0009459
1.832 -0.3516257 0.0009487
1.833 -0.3514321 0.0009635
1.834 -0.3512412 0.0009372
1.835 -0.351053 0.0009531
1.836 -0.3508674 0.0009531
1.837 -0.3506845 0.0009396
1.838 -0.3505042 0.0009412
1.839 -0.3503263 0.0009364
1.84 -0.3501512 0.0009452
1.841 -0.3499785 0.0009474
1.842 -0.3498083 0.000939
1.843 -0.3496406 0.0009299
1.844 -0.3494753 0.0009425
1.845 -0.3493126 0.0009302
1.846 -0.3491522 0.0009314
1.847 -0.3489943 0.0009097
1.848 -0.3488386 0.0009178
1.849 -0.3486855 0.0009149
1.85 -0.3485345 0.0009124
1.851 -0.348386 0.0009059
1.852 -0.3482398 0.0009005
1.853 -0.3480958 0.0009135
1.854 -0.347954 0.0009177
1.855 -0.3478145 0.0009138
1.856 -0.3476772 0.0009055
1.857 -0.3475422 0.0009432
1.858 -0.3474093 0.0009374
1.859 -0.3472786 0.0009348
1.86 -0.34715 0.0009167
1.861 -0.3470236 0.0009344
1.862 -0.3468993 0.0009393
1.863 -0.3467771 0.00095
1.864 -0.3466569 0.0009421
1.865 -0.3465388 0.0009601
1.866 -0.3464227 0.0009629
1.867 -0.3463086 0.0009493
1.868 -0.3461966 0.0009733
1.869 -0.3460866 0.0009613
1.87 -0.3459784 0.0009701
1.871 -0.3458723 0.0009777
1.872 -0.3457681 0.000984
1.873 -0.3456658 0.0009922
1.874 -0.3455654 0.0009878
1.875 -0.345467 0.0009785
1.876 -0.3453703 0.0009984
1.877 -0.3452756 0.0009897
1.878 -0.3451827 0.0009874
1.879 -0.3450916 0.0009975
1.88 -0.3450023 0.0010164
1.881 -0.3449148 0.0010046
1.882 -0.3448291 0.0010161
1.883 -0.3447452 0.0010341
1.884 -0.344663 0.0010133
1.885 -0.3445825 0.0010604
1.886 -0.3445038 0.0010104
1.887 -0.3444267 0.0010332
1.888 -0.3443513 0.001054
1.889 -0.3442777 0.0010488
1.89 -0.3442056 0.0010521
1.891 -0.3441353 0.0010708
1.892 -0.3440666 0.0010642
1.893 -0.3439995 0.0010815
1.894 -0.343934 0.0010718
1.895 -0.3438701 0.001061
1.896 -0.3438077 0.001098
1.897 -0.343747 0.0010827
1.898 -0.3436878 0.0011058
1.899 -0.3436301 0.0011325
1.9 -0.343574 0.0011562
1.901 -0.3435194 0.0011676
1.902 -0.3434662 0.001175
1.903 -0.3434146 0.0011927
1.904 -0.3433644 0.0012308
1.905 -0.3433158 0.0012311
1.906 -0.3432685 0.0012431
1.907 -0.3432227 0.0012662
1.908 -0.3431784 0.0012757
1.909 -0.3431354 0.0013044
1.91 -0.3430939 0.0013255
1.911 -0.3430537 0.0013442
1.912 -0.343015 0.0013594
1.913 -0.3429776 0.0013897
1.914 -0.3429415 0.0014089
1.915 -0.3429069 0.0014256
1.916 -0.3428735 0.0014329
1.917 -0.3428415 0.0014647
1.918 -0.3428108 0.0014859
1.919 -0.3427814 0.0015027
1.92 -0.3427533 0.0015278
1.921 -0.3427264 0.0015685
1.922 -0.3427009 0.0015603
1.923 -0.3426766 0.0015958
1.924 -0.3426535 0.0016007
1.925 -0.3426317 0.0016285
1.926 -0.3426111 0.0016555
1.927 -0.3425918 0.0016905
1.928 -0.3425737 0.0016917
1.929 -0.3425567 0.0017272
1.93 -0.3425409 0.0017334
1.931 -0.3425264 0.0017647
1.932 -0.3425129 0.0017721
1.933 -0.3425007 0.0018138
1.934 -0.3424896 0.0018272
1.935 -0.3424796 0.0018467
1.936 -0.3424708 0.0018919
1.937 -0.3424631 0.0019122
1.938 -0.3424565 0.001928
1.939 -0.342451 0.001959
1.94 -0.3424467 0.0019815
1.941 -0.3424433 0.0019971
1.942 -0.3424411 0.0020188
1.943 -0.34244 0.002056
1.944 -0.3424399 0.0020698
1.945 -0.3424408 0.0020988
1.946 -0.3424428 0.0021268
1.947 -0.3424458 0.0021544
1.948 -0.3424499 0.0021743
1.949 -0.3424549 0.0021748
1.95 -0.342461 0.0022202
1.951 -0.342468 0.0022465
1.952 -0.3424761 0.0022614
1.953 -0.3424852 0.0022883
1.954 -0.3424952 0.0023111
1.955 -0.3425061 0.0023437
1.956 -0.3425181 0.0023768
1.957 -0.3425311 0.0024188
1.958 -0.3425449 0.0024096
1.959 -0.3425596 0.0024383
1.96 -0.3425753 0.0024812
1.961 -0.3425919 0.0024938
1.962 -0.3426096 0.0025276
1.963 -0.3426279 0.0025478
1.964 -0.3426472 0.0025735
1.965 -0.3426675 0.0026142
1.966 -0.3426886 0.0026281
1.967 -0.3427106 0.0026608
1.968 -0.3427334 0.0026758
1.969 -0.3427572 0.0027151
1.97 -0.3427817 0.0027607
1.971 -0.3428071 0.0027809
1.972 -0.3428334 0.0028033
1.973 -0.3428605 0.0028174
1.974 -0.3428884 0.0028668
1.975 -0.3429171 0.0028777
1.976 -0.3429466 0.0029207
1.977 -0.342977 0.0029466
1.978 -0.3430081 0.0029652
1.979 -0.3430401 0.0030033
1.98 -0.3430728 0.003028
1.981 -0.3431064 0.0030633
1.982 -0.3431406 0.0030831
1.983 -0.3431757 0.0031311
1.984 -0.3432114 0.0031501
1.985 -0.343248 0.0031791
1.986 -0.3432854 0.0032029
1.987 -0.3433234 0.0032345
1.988 -0.3433622 0.0032771
1.989 -0.3434016 0.003304
1.99 -0.3434419 0.0033286
1.991 -0.3434828 0.003353
1.992 -0.3435245 0.0033912
1.993 -0.3435669 0.0034231
1.994 -0.3436099 0.0034807
1.995 -0.3436536 0.0034883
1.996 -0.3436982 0.0034977
1.997 -0.3437432 0.0035395
1.998 -0.343789 0.0035795
1.999 -0.3438355 0.0036101
2 -0.3438826 0.0036265
2.001 -0.3439304 0.003668
2.002 -0.3439789 0.0036957
2.003 -0.344028 0.0037205
2.004 -0.3440777 0.003768
2.005 -0.3441281 0.0037904
2.006 -0.3441791 0.0038341
2.007 -0.3442307 0.0038719
2.008 -0.344283 0.0038875
2.009 -0.3443359 0.0039342
2.01 -0.3443893 0.0039539
2.011 -0.3444435 0.003991
2.012 -0.3444981 0.0040483
2.013 -0.3445535 0.0040613
2.014 -0.3446093 0.0040994
2.015 -0.3446657 0.0041257
2.016 -0.3447228 0.0041748
2.017 -0.3447805 0.0042022
2.018 -0.3448386 0.0042238
2.019 -0.3448974 0.0042535
2.02 -0.3449568 0.0043057
2.021 -0.3450166 0.0043439
2.022 -0.345077 0.0043446
2.023 -0.345138 0.0043926
2.024 -0.3451995 0.0044281
2.025 -0.3452616 0.0044609
2.026 -0.3453242 0.0044968
2.027 -0.3453873 0.0045293
2.028 -0.3454509 0.0045806
2.029 -0.3455151 0.0045955
2.03 -0.3455798 0.0046385
2.031 -0.3456449 0.0046673
2.032 -0.3457107 0.004695
2.033 -0.3457768 0.0047474
2.034 -0.3458436 0.0047726
2.035 -0.3459107 0.0047946
2.036 -0.3459784 0.0048527
2.037 -0.3460466 0.0048822
2.038 -0.3461152 0.0049141
2.039 -0.3461843 0.0049559
2.04 -0.3462539 0.0049754
2.041 -0.346324 0.0050223
2.042 -0.3463945 0.0050663
2.043 -0.3464655 0.0051012
2.044 -0.346537 0.0051215
2.045 -0.3466088 0.0051866
2.046 -0.3466812 0.0052069
2.047 -0.3467539 0.0052554
2.048 -0.3468272 0.0052824
2.049 -0.3469008 0.0053154
2.05 -0.346975 0.005372
2.051 -0.3470495 0.0053812
2.052 -0.3471244 0.0054116
2.053 -0.3471999 0.0054617
2.054 -0.3472757 0.005485
2.055 -0.3473519 0.005535
2.056 -0.3474285 0.005562
2.057 -0.3475054 0.0056016
2.058 -0.3475829 0.0056461
2.059 -0.3476608 0.0056807
2.06 -0.3477389 0.0057291
2.061 -0.3478176 0.0057719
2.062 -0.3478966 0.0057919
2.063 -0.347976 0.0058397
2.064 -0.3480558 0.0058777
2.065 -0.348136 0.0059232
2.066 -0.3482164 0.0059581
2.067 -0.3482974 0.0059849
2.068 -0.3483786 0.0060318
2.069 -0.3484603 0.0060636
2.07 -0.3485423 0.006101
2.071 -0.3486247 0.0061466
2.072 -0.3487074 0.0061816
2.073 -0.3487905 0.0062279
2.074 -0.3488739 0.0062762
2.075 -0.3489576 0.0063052
2.076 -0.3490418 0.0063334
2.077 -0.3491262 0.0063763
2.078 -0.349211 0.0064364
2.079 -0.3492961 0.0064696
2.08 -0.3493816 0.0064946
2.081 -0.3494673 0.0065352
2.082 -0.3495535 0.0065808
2.083 -0.3496399 0.0066137
2.084 -0.3497266 0.0066686
2.085 -0.3498137 0.0066911
2.086 -0.349901 0.0067453
2.087 -0.3499887 0.0067822
2.088 -0.3500767 0.0068407
2.089 -0.350165 0.0068716
2.09 -0.3502536 0.0069004
2.091 -0.3503424 0.0069498
2.092 -0.3504317 0.0069966
2.093 -0.3505211 0.0070356
2.094 -0.3506109 0.0070653
2.095 -0.350701 0.0070888
2.096 -0.3507913 0.0071398
2.097 -0.3508819 0.0071626
2.098 -0.3509728 0.007213
2.099 -0.3510639 0.0072575
2.1 -0.3511554 0.0073009
2.101 -0.3512471 0.0073539
2.102 -0.3513391 0.0073838
2.103 -0.3514314 0.0074366
2.104 -0.3515239 0.007477
2.105 -0.3516166 0.0075332
2.106 -0.3517097 0.0075627
2.107 -0.351803 0.0076076
2.108 -0.3518966 0.0076549
2.109 -0.3519903 0.007681
2.11 -0.3520843 0.0077103
2.111 -0.3521787 0.0077821
2.112 -0.3522732 0.0078199
2.113 -0.352368 0.0078638
2.114 -0.352463 0.0079009
2.115 -0.3525582 0.0079413
2.116 -0.3526536 0.0079907
2.117 -0.3527494 0.008023
2.118 -0.3528453 0.0080666
2.119 -0.3529415 0.0080928
2.12 -0.3530379 0.0081721
2.121 -0.3531345 0.0081877
2.122 -0.3532313 0.0082424
2.123 -0.3533284 0.0082632
2.124 -0.3534256 0.0083505
2.125 -0.3535232 0.0083523
2.126 -0.3536208 0.008412
2.127 -0.3537187 0.0084652
2.128 -0.3538168 0.0084838
2.129 -0.3539151 0.0085457
2.13 -0.3540136 0.0085894
2.131 -0.3541123 0.0086299
2.132 -0.3542112 0.0086561
2.133 -0.3543103 0.0087196
2.134 -0.3544096 0.0087528
2.135 -0.3545091 0.0087948
2.136 -0.3546087 0.0088409
2.137 -0.3547086 0.0088737
2.138 -0.3548087 0.0089095
2.139 -0.3549089 0.0089999
2.14 -0.3550093 0.0090099
2.141 -0.3551099 0.0090824
2.142 -0.3552107 0.0091014
2.143 -0.3553116 0.0091784
2.144 -0.3554126 0.009192
2.145 -0.355514 0.009244
2.146 -0.3556154 0.0092966
2.147 -0.355717 0.0093299
2.148 -0.3558189 0.0093835
2.149 -0.3559208 0.0094202
2.15 -0.3560229 0.0094763
2.151 -0.3561251 0.0094977
2.152 -0.3562276 0.0095509
2.153 -0.3563301 0.0096016
2.154 -0.3564329 0.0096529
2.155 -0.3565358 0.009685
2.156 -0.3566389 0.0097357
2.157 -0.3567421 0.0097846
2.158 -0.3568454 0.0098311
2.159 -0.3569488 0.0098763
2.16 -0.3570525 0.0099393
2.161 -0.3571563 0.0099797
2.162 -0.3572602 0.0100109
2.163 -0.3573642 0.0100697
2.164 -0.3574684 0.0101085
2.165 -0.3575727 0.0101488
2.166 -0.3576772 0.0102007
2.167 -0.3577817 0.0102688
2.168 -0.3578865 0.0102864
2.169 -0.3579913 0.0103486
2.17 -0.3580963 0.0103903
2.171 -0.3582014 0.0104248
2.172 -0.3583066 0.0104668
2.173 -0.3584119 0.0105139
2.174 -0.3585174 0.0105604
2.175 -0.3586229 0.0106357
2.176 -0.3587286 0.0106679
2.177 -0.3588344 0.0107169
2.178 -0.3589404 0.0107632
2.179 -0.3590464 0.0107995
2.18 -0.3591526 0.0108405
2.181 -0.3592588 0.0109119
2.182 -0.3593652 0.0109359
2.183 -0.3594716 0.0109852
2.184 -0.3595783 0.0110487
2.185 -0.3596849 0.0110843
2.186 -0.3597917 0.0111101
2.187 -0.3598985 0.0112028
2.188 -0.3600056 0.0111999
2.189 -0.3601126 0.0112708
2.19 -0.3602198 0.0113247
2.191 -0.3603271 0.0113649
2.192 -0.3604344 0.0114021
2.193 -0.3605419 0.0114504
2.194 -0.3606494 0.0115041
2.195 -0.360757 0.011558
2.196 -0.3608647 0.0116149
2.197 -0.3609725 0.0116518
2.198 -0.3610805 0.0117009
2.199 -0.3611884 0.0117396
2.2 -0.3612965 0.0117996
2.201 -0.3614046 0.011821
2.202 -0.3615128 0.0118742
2.203 -0.3616212 0.011936
2.204 -0.3617295 0.0119666
2.205 -0.361838 0.012035
2.206 -0.3619464 0.0120728
2.207 -0.3620551 0.012133
2.208 -0.3621637 0.0121682
2.209 -0.3622724 0.0122174
2.21 -0.3623813 0.0122685
2.211 -0.3624902 0.0123353
2.212 -0.3625991 0.0123656
2.213 -0.3627081 0.0124113
2.214 -0.3628172 0.0124669
2.215 -0.3629263 0.0125346
2.216 -0.3630355 0.0125566
2.217 -0.3631447 0.0126289
2.218 -0.363254 0.0126489
2.219 -0.3633634 0.0127135
2.22 -0.3634728 0.0127636
2.221 -0.3635823 0.0127822
2.222 -0.3636918 0.0128562
2.223 -0.3638015 0.0128859
2.224 -0.3639111 0.0129375
2.225 -0.3640208 0.0129962
2.226 -0.3641305 0.0130652
2.227 -0.3642404 0.0130923
2.228 -0.3643502 0.0131537
2.229 -0.36446 0.0131988
2.23 -0.36457 0.0132196
2.231 -0.3646799 0.0133073
2.232 -0.36479 0.0133538
2.233 -0.3649001 0.0134141
2.234 -0.3650102 0.0134453
2.235 -0.3651203 0.013504
2.236 -0.3652305 0.0135047
2.237 -0.3653407 0.0135869
2.238 -0.365451 0.0136636
2.239 -0.3655613 0.013703
2.24 -0.3656716 0.0137198
2.241 -0.365782 0.0137895
2.242 -0.3658924 0.0138388
2.243 -0.3660028 0.0139049
2.244 -0.3661133 0.0139656
2.245 -0.3662237 0.01401
2.246 -0.3663343 0.0140185
2.247 -0.3664449 0.0140997
2.248 -0.3665555 0.0141593
2.249 -0.366666 0.0141902
2.25 -0.3667767 0.0142442
2.251 -0.3668873 0.0142929
2.252 -0.366998 0.0143347
2.253 -0.3671087 0.0143662
2.254 -0.3672194 0.0144467
2.255 -0.3673302 0.0145075
2.256 -0.3674409 0.01451
2.257 -0.3675517 0.0145883
2.258 -0.3676625 0.0146224
2.259 -0.3677732 0.0147083
2.26 -0.3678841 0.0147221
2.261 -0.3679949 0.014788
2.262 -0.3681058 0.0148343
2.263 -0.3682167 0.014854
2.264 -0.3683276 0.014957
2.265 -0.3684385 0.0149691
2.266 -0.3685494 0.0150308
2.267 -0.3686603 0.0150633
2.268 -0.3687712 0.0151183
2.269 -0.3688821 0.0151729
2.27 -0.3689931 0.0152421
2.271 -0.369104 0.0152878
2.272 -0.3692149 0.0153453
2.273 -0.3693258 0.015387
2.274 -0.3694368 0.0154347
2.275 -0.3695478 0.0154616
2.276 -0.3696588 0.0155454
2.277 -0.3697696 0.0156201
2.278 -0.3698806 0.0156123
2.279 -0.3699916 0.0156908
2.28 -0.3701025 0.0157365
2.281 -0.3702136 0.0157784
2.282 -0.3703245 0.0158123
2.283 -0.3704355 0.0158969
2.284 -0.3705464 0.0159245
2.285 -0.3706573 0.0159795
2.286 -0.3707683 0.016043
2.287 -0.3708792 0.0161128
2.288 -0.3709901 0.0161607
2.289 -0.371101 0.0162089
2.29 -0.3712119 0.016251
2.291 -0.3713228 0.0163037
2.292 -0.3714337 0.0163503
2.293 -0.3715446 0.0164008
2.294 -0.3716554 0.0164423
2.295 -0.3717662 0.0165212
2.296 -0.3718771 0.0165335
2.297 -0.3719879 0.0166066
2.298 -0.3720987 0.016669
2.299 -0.3722095 0.016713
2.3 -0.3723203 0.0167784
2.301 -0.372431 0.0168015
2.302 -0.3725418 0.0168452
2.303 -0.3726525 0.0169212
2.304 -0.3727632 0.0169584
2.305 -0.3728738 0.0169938
2.306 -0.3729846 0.0170539
2.307 -0.3730952 0.0171147
2.308 -0.3732058 0.0171596
2.309 -0.3733164 0.0172122
2.31 -0.373427 0.0172418
2.311 -0.3735375 0.0173096
2.312 -0.373648 0.0173896
2.313 -0.3737586 0.0174224
2.314 -0.373869 0.0174582
2.315 -0.3739795 0.0175149
2.316 -0.3740899 0.0175668
2.317 -0.3742003 0.0176377
2.318 -0.3743106 0.0176793
2.319 -0.374421 0.0177262
2.32 -0.3745313 0.017788
2.321 -0.3746415 0.0178204
2.322 -0.3747518 0.0178853
2.323 -0.374862 0.017943
2.324 -0.3749722 0.018005
2.325 -0.3750823 0.0180456
2.326 -0.3751925 0.0180743
2.327 -0.3753026 0.0181414
2.328 -0.3754127 0.0181718
2.329 -0.3755227 0.0182452
2.33 -0.3756326 0.018278
2.331 -0.3757426 0.0183503
2.332 -0.3758525 0.0184001
2.333 -0.3759624 0.0184513
2.334 -0.3760722 0.0184879
2.335 -0.376182 0.0185794
2.336 -0.3762917 0.0186314
2.337 -0.3764015 0.01867
2.338 -0.3765112 0.0187058
2.339 -0.3766208 0.0187674
2.34 -0.3767304 0.0188385
2.341 -0.3768399 0.0188646
2.342 -0.3769494 0.0189257
2.343 -0.3770589 0.0189739
2.344 -0.3771684 0.0190625
2.345 -0.3772777 0.0190762
2.346 -0.3773871 0.0190959
2.347 -0.3774964 0.0191518
2.348 -0.3776057 0.0192208
2.349 -0.3777149 0.019287
2.35 -0.377824 0.0193467
2.351 -0.3779332 0.0193527
2.352 -0.3780422 0.0194219
2.353 -0.3781512 0.0194831
2.354 -0.3782603 0.0195485
2.355 -0.3783692 0.0196036
2.356 -0.3784781 0.019651
2.357 -0.3785868 0.0196722
2.358 -0.3786957 0.0197397
2.359 -0.3788044 0.0197872
2.36 -0.378913 0.0198798
2.361 -0.3790217 0.0199097
2.362 -0.3791302 0.0199395
2.363 -0.3792387 0.020011
2.364 -0.3793472 0.0200553
2.365 -0.3794556 0.0201213
2.366 -0.3795639 0.0201439
2.367 -0.3796723 0.0201969
2.368 -0.3797805 0.0202786
2.369 -0.3798888 0.0203099
2.37 -0.3799969 0.0203476
2.371 -0.3801049 0.020418
2.372 -0.380213 0.0204839
2.373 -0.3803209 0.0205507
2.374 -0.3804289 0.0205733
2.375 -0.3805368 0.020632
2.376 -0.3806445 0.0206726
2.377 -0.3807523 0.0207127
2.378 -0.38086 0.0207782
2.379 -0.3809676 0.0208305
2.38 -0.3810752 0.0209008
2.381 -0.3811826 0.020942
2.382 -0.3812901 0.0209967
2.383 -0.3813975 0.0210341
2.384 -0.3815048 0.0210839
2.385 -0.381612 0.0211417
2.386 -0.3817193 0.0211958
2.387 -0.3818263 0.0212638
2.388 -0.3819334 0.0212726
2.389 -0.3820404 0.0213621
2.39 -0.3821474 0.0214014
2.391 -0.3822543 0.0214496
2.392 -0.382361 0.0215019
2.393 -0.3824679 0.0215425
2.394 -0.3825745 0.0216197
2.395 -0.3826812 0.0216631
2.396 -0.3827877 0.0217113
2.397 -0.3828942 0.0217836
2.398 -0.3830006 0.0218263
2.399 -0.383107 0.0218752
2.4 -0.3832133 0.021956
2.401 -0.3833194 0.0219639
2.402 -0.3834256 0.0220266
2.403 -0.3835317 0.0220835
2.404 -0.3836377 0.0221376
2.405 -0.3837436 0.0221994
2.406 -0.3838495 0.0222347
2.407 -0.3839554 0.0223349
2.408 -0.384061 0.0223148
2.409 -0.3841667 0.0224117
2.41 -0.3842723 0.0224492
2.411 -0.3843778 0.0224967
2.412 -0.3844833 0.0225582
2.413 -0.3845886 0.0226273
2.414 -0.3846939 0.0226683
2.415 -0.3847992 0.0227196
2.416 -0.3849043 0.0227552
2.417 -0.3850094 0.0227989
2.418 -0.3851145 0.022872
2.419 -0.3852194 0.0229183
2.42 -0.3853242 0.022985
2.421 -0.385429 0.0229847
2.422 -0.3855337 0.0230843
2.423 -0.3856383 0.023104
2.424 -0.3857429 0.0231753
2.425 -0.3858474 0.0232321
2.426 -0.3859518 0.0233007
2.427 -0.3860561 0.0233191
2.428 -0.3861605 0.0233613
2.429 -0.3862646 0.0234286
2.43 -0.3863687 0.023518
2.431 -0.3864728 0.0235538
2.432 -0.3865767 0.0236067
2.433 -0.3866806 0.0236507
2.434 -0.3867844 0.0237165
2.435 -0.3868881 0.0237389
2.436 -0.3869917 0.0237573
2.437 -0.3870953 0.0238531
2.438 -0.3871987 0.0239229
2.439 -0.3873021 0.0239734
2.44 -0.3874055 0.0240343
2.441 -0.3875087 0.0240378
2.442 -0.3876118 0.0241068
2.443 -0.3877149 0.0241678
2.444 -0.3878179 0.0242307
2.445 -0.3879209 0.0242594
2.446 -0.3880237 0.0243275
2.447 -0.3881264 0.0243787
2.448 -0.3882291 0.0243959
2.449 -0.3883316 0.0244495
2.45 -0.3884341 0.0245342
2.451 -0.3885365 0.0245751
2.452 -0.3886388 0.0246007
2.453 -0.3887412 0.0246532
2.454 -0.3888433 0.0247511
2.455 -0.3889454 0.0247196
2.456 -0.3890474 0.0248409
2.457 -0.3891493 0.0248823
2.458 -0.3892512 0.0249073
2.459 -0.3893529 0.0249665
2.46 -0.3894545 0.0250472
2.461 -0.3895561 0.0250853
2.462 -0.3896576 0.0251484
2.463 -0.389759 0.0251863
2.464 -0.3898604 0.0252545
2.465 -0.3899616 0.0252785
2.466 -0.3900627 0.0253529
2.467 -0.3901638 0.0254029
2.468 -0.3902647 0.0254216
2.469 -0.3903656 0.0254981
2.47 -0.3904664 0.0255561
2.471 -0.3905671 0.0256139
2.472 -0.3906677 0.0256643
2.473 -0.3907683 0.0257134
2.474 -0.3908687 0.0257744
2.475 -0.390969 0.0257739
2.476 -0.3910694 0.0258326
2.477 -0.3911695 0.0259247
2.478 -0.3912696 0.0259574
2.479 -0.3913696 0.0260189
2.48 -0.3914695 0.0260655
2.481 -0.3915693 0.0261313
2.482 -0.3916691 0.0261613
2.483 -0.3917686 0.0261871
2.484 -0.3918682 0.0262787
2.485 -0.3919677 0.026323
2.486 -0.3920671 0.0264178
2.487 -0.3921664 0.026421
2.488 -0.3922655 0.0264558
2.489 -0.3923646 0.0265355
2.49 -0.3924636 0.0265471
2.491 -0.3925625 0.0265762
2.492 -0.3926614 0.0267027
2.493 -0.3927601 0.0267082
2.494 -0.3928587 0.0268103
2.495 -0.3929572 0.0267888
2.496 -0.3930557 0.0268669
2.497 -0.393154 0.0269133
2.498 -0.3932524 0.0269865
2.499 -0.3933505 0.027079
2.5 -0.3934486 0.0270977
&


==> anc/plot-dbetaoverloga_err.agr <==
# Grace project file
#
@version 50124
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Jan 15 16:14:10 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 1.5, -1, 2.5, -0.2
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.366141, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "\f{Symbol}b"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "d(beta)/d(log(a))"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format decimal
@    yaxis  ticklabel prec 1
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 1.1, 0.35
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden true
@    s0 type xydy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 2
@    s0 symbol pattern 1
@    s0 symbol fill color 2
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 2.0
@    s0 line color 2
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 2
@    s0 errorbar pattern 1
@    s0 errorbar size 0.030000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot-dbetaoverloga_err.agr"
@    s0 legend  "N\s\f{Symbol}t"
@    s1 hidden true
@    s1 type xydy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 3
@    s1 symbol pattern 1
@    s1 symbol fill color 3
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 2.0
@    s1 line color 3
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 3
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "plot-dbetaoverloga_err.agr"
@    s1 legend  "w\s0"
@    s2 hidden true
@    s2 type xydy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 2.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 0.030000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "plot-dbetaoverloga_err.agr"
@    s2 legend  "t\s0"
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 11
@    s3 symbol pattern 1
@    s3 symbol fill color 11
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 11
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 11
@    s3 errorbar pattern 1
@    s3 errorbar size 0.010000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "Cols 1:2:3"
@    s3 legend  "error"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 1
@    s4 symbol pattern 1
@    s4 symbol fill color 1
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 2.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 3
@    s4 line linewidth 2.0
@    s4 line color 1
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 1
@    s4 errorbar pattern 1
@    s4 errorbar size 0.370000
@    s4 errorbar linewidth 2.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 2.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "plot-dbetaoverloga_err.agr"
@    s4 legend  "perturb."
@target G0.S0
@type xydy
1.5 -0.5288969 0.0901611
1.501 -0.5262769 0.0883988
1.502 -0.5236989 0.0865167
1.503 -0.521162 0.0850933
1.504 -0.518665 0.0832821
1.505 -0.5162073 0.0818199
1.506 -0.5137878 0.0796876
1.507 -0.5114056 0.0781157
1.508 -0.5090599 0.0767865
1.509 -0.50675 0.0749938
1.51 -0.504475 0.0730895
1.511 -0.5022341 0.0717552
1.512 -0.5000267 0.070401
1.513 -0.4978519 0.0687952
1.514 -0.4957092 0.0677331
1.515 -0.4935976 0.0660258
1.516 -0.4915168 0.0649243
1.517 -0.4894661 0.0637397
1.518 -0.4874446 0.0620739
1.519 -0.4854519 0.0608747
1.52 -0.4834875 0.0599967
1.521 -0.4815507 0.0586811
1.522 -0.4796409 0.0578792
1.523 -0.4777576 0.0561429
1.524 -0.4759003 0.0550925
1.525 -0.4740685 0.0540083
1.526 -0.4722617 0.0528252
1.527 -0.4704794 0.0517477
1.528 -0.468721 0.0508853
1.529 -0.4669864 0.049682
1.53 -0.4652747 0.0489866
1.531 -0.4635858 0.0477697
1.532 -0.4619191 0.0468805
1.533 -0.4602742 0.0459918
1.534 -0.4586509 0.0449305
1.535 -0.4570484 0.044005
1.536 -0.4554667 0.0433793
1.537 -0.4539054 0.0423559
1.538 -0.4523638 0.0415022
1.539 -0.4508418 0.0408526
1.54 -0.4493391 0.0397951
1.541 -0.4478553 0.0391278
1.542 -0.4463898 0.0383166
1.543 -0.4449428 0.0376268
1.544 -0.4435135 0.03685
1.545 -0.4421019 0.0359732
1.546 -0.4407076 0.0353005
1.547 -0.4393302 0.0345822
1.548 -0.4379696 0.0338653
1.549 -0.4366254 0.033326
1.55 -0.4352974 0.0326422
1.551 -0.4339852 0.031896
1.552 -0.4326887 0.031306
1.553 -0.4314074 0.0306389
1.554 -0.4301414 0.0301653
1.555 -0.4288902 0.0293571
1.556 -0.4276536 0.0288275
1.557 -0.4264315 0.0282546
1.558 -0.4252235 0.0276837
1.559 -0.4240295 0.0271557
1.56 -0.4228491 0.0265952
1.561 -0.4216824 0.0259402
1.562 -0.4205288 0.0254639
1.563 -0.4193884 0.0250039
1.564 -0.4182608 0.0244733
1.565 -0.417146 0.0241067
1.566 -0.4160436 0.0235378
1.567 -0.4149535 0.0229715
1.568 -0.4138756 0.022531
1.569 -0.4128096 0.0220813
1.57 -0.4117554 0.0216717
1.571 -0.4107128 0.021135
1.572 -0.4096815 0.0205888
1.573 -0.4086616 0.0201946
1.574 -0.4076526 0.0198592
1.575 -0.4066547 0.0194794
1.576 -0.4056674 0.0189895
1.577 -0.4046908 0.0186228
1.578 -0.4037246 0.0181892
1.579 -0.4027688 0.0178855
1.58 -0.4018231 0.0174635
1.581 -0.4008874 0.0171279
1.582 -0.3999616 0.0167573
1.583 -0.3990455 0.0163765
1.584 -0.398139 0.0160335
1.585 -0.3972421 0.0157365
1.586 -0.3963544 0.0153877
1.587 -0.395476 0.0150253
1.588 -0.3946066 0.0147511
1.589 -0.3937463 0.0144298
1.59 -0.3928947 0.0140427
1.591 -0.3920518 0.0136624
1.592 -0.3912176 0.0134588
1.593 -0.3903919 0.0131306
1.594 -0.3895744 0.0127838
1.595 -0.3887654 0.012554
1.596 -0.3879644 0.0122179
1.597 -0.3871715 0.0120232
1.598 -0.3863865 0.0117541
1.599 -0.3856094 0.0113757
1.6 -0.38484 0.0112587
1.601 -0.3840783 0.0109834
1.602 -0.383324 0.0106915
1.603 -0.3825773 0.010438
1.604 -0.3818378 0.0103201
1.605 -0.3811057 0.0099521
1.606 -0.3803807 0.0097525
1.607 -0.3796627 0.0095059
1.608 -0.3789518 0.0092588
1.609 -0.3782477 0.0091183
1.61 -0.3775505 0.0088866
1.611 -0.3768601 0.0087156
1.612 -0.3761762 0.008594
1.613 -0.375499 0.0082949
1.614 -0.3748281 0.0080917
1.615 -0.3741637 0.007917
1.616 -0.3735057 0.0077568
1.617 -0.3728538 0.007464
1.618 -0.3722082 0.0074112
1.619 -0.3715686 0.0073153
1.62 -0.3709352 0.0071635
1.621 -0.3703075 0.0069116
1.622 -0.3696858 0.0068836
1.623 -0.36907 0.0069755
1.624 -0.3684599 0.0068501
1.625 -0.3678556 0.0068483
1.626 -0.3672567 0.0065811
1.627 -0.3666635 0.0065779
1.628 -0.3660757 0.0066144
1.629 -0.3654933 0.0063592
1.63 -0.3649163 0.0063256
1.631 -0.3643446 0.0062864
1.632 -0.3637782 0.0062793
1.633 -0.3632169 0.0062241
1.634 -0.3626608 0.0061716
1.635 -0.3621097 0.0061212
1.636 -0.3615636 0.0060223
1.637 -0.3610224 0.0060348
1.638 -0.3604862 0.0057578
1.639 -0.3599547 0.0058375
1.64 -0.3594281 0.0058244
1.641 -0.3589062 0.005711
1.642 -0.3583891 0.0055881
1.643 -0.3578765 0.005511
1.644 -0.3573684 0.0054892
1.645 -0.356865 0.0054717
1.646 -0.3563659 0.0054941
1.647 -0.3558714 0.0054387
1.648 -0.3553812 0.0054179
1.649 -0.3548954 0.0052642
1.65 -0.3544138 0.005236
1.651 -0.3539364 0.0053383
1.652 -0.3534633 0.0052136
1.653 -0.3529944 0.0051689
1.654 -0.3525295 0.0052418
1.655 -0.3520687 0.0050733
1.656 -0.3516119 0.00506
1.657 -0.3511591 0.0050653
1.658 -0.3507103 0.0050239
1.659 -0.3502653 0.0049322
1.66 -0.3498242 0.0049729
1.661 -0.3493869 0.004995
1.662 -0.3489534 0.0047841
1.663 -0.3485236 0.004973
1.664 -0.3480975 0.0047517
1.665 -0.3476751 0.0047269
1.666 -0.3472564 0.0047458
1.667 -0.3468412 0.0048048
1.668 -0.3464295 0.004695
1.669 -0.3460213 0.0047614
1.67 -0.3456167 0.0048542
1.671 -0.3452155 0.004847
1.672 -0.3448177 0.0048169
1.673 -0.3444233 0.0047782
1.674 -0.3440322 0.0048288
1.675 -0.3436444 0.0049854
1.676 -0.3432599 0.0048704
1.677 -0.3428786 0.004892
1.678 -0.3425006 0.0049097
1.679 -0.3421257 0.0049489
1.68 -0.341754 0.0049701
1.681 -0.3413854 0.0049287
1.682 -0.3410199 0.0049566
1.683 -0.3406575 0.0049802
1.684 -0.340298 0.0050738
1.685 -0.3399416 0.0049698
1.686 -0.3395882 0.0049745
1.687 -0.3392376 0.0050058
1.688 -0.33889 0.0048953
1.689 -0.3385453 0.0049453
1.69 -0.3382034 0.0050188
1.691 -0.3378644 0.005119
1.692 -0.3375282 0.005023
1.693 -0.3371948 0.0050595
1.694 -0.336864 0.004999
1.695 -0.336536 0.0050274
1.696 -0.3362108 0.0050426
1.697 -0.3358882 0.0050387
1.698 -0.3355681 0.005144
1.699 -0.3352508 0.0050213
1.7 -0.334936 0.0050894
1.701 -0.334624 0.0050646
1.702 -0.3343143 0.005037
1.703 -0.3340072 0.0050403
1.704 -0.3337027 0.0050542
1.705 -0.3334005 0.0050589
1.706 -0.3331009 0.0050614
1.707 -0.3328036 0.0050693
1.708 -0.3325088 0.0051514
1.709 -0.3322164 0.005144
1.71 -0.3319264 0.0050433
1.711 -0.3316387 0.0050914
1.712 -0.3313534 0.0050284
1.713 -0.3310703 0.0050725
1.714 -0.3307895 0.0050281
1.715 -0.330511 0.0050321
1.716 -0.3302347 0.0050889
1.717 -0.3299607 0.0050369
1.718 -0.3296888 0.0050375
1.719 -0.3294192 0.004981
1.72 -0.3291517 0.0050464
1.721 -0.3288864 0.0049969
1.722 -0.3286232 0.0049819
1.723 -0.328362 0.0049947
1.724 -0.328103 0.0048954
1.725 -0.3278461 0.00495
1.726 -0.3275912 0.0049848
1.727 -0.3273383 0.0048955
1.728 -0.3270875 0.0049556
1.729 -0.3268387 0.0050115
1.73 -0.3265918 0.004814
1.731 -0.3263469 0.0048652
1.732 -0.3261039 0.0047892
1.733 -0.3258629 0.0048705
1.734 -0.3256238 0.0049307
1.735 -0.3253866 0.0048985
1.736 -0.3251513 0.0048727
1.737 -0.3249178 0.0048543
1.738 -0.3246862 0.0047008
1.739 -0.3244564 0.0047582
1.74 -0.3242285 0.0046895
1.741 -0.3240023 0.0046633
1.742 -0.3237779 0.0047362
1.743 -0.3235554 0.0046256
1.744 -0.3233345 0.004657
1.745 -0.3231154 0.0046929
1.746 -0.322898 0.0046241
1.747 -0.3226823 0.0045412
1.748 -0.3224684 0.0046169
1.749 -0.3222561 0.0045438
1.75 -0.3220456 0.0046602
1.751 -0.3218366 0.0045944
1.752 -0.3216294 0.0047171
1.753 -0.3214237 0.0046162
1.754 -0.3212196 0.0046618
1.755 -0.3210172 0.0047739
1.756 -0.3208162 0.0047139
1.757 -0.3206169 0.0047092
1.758 -0.3204193 0.0046518
1.759 -0.3202231 0.004832
1.76 -0.3200284 0.0047165
1.761 -0.3198353 0.0047557
1.762 -0.3196437 0.0046502
1.763 -0.3194536 0.0048357
1.764 -0.319265 0.0047036
1.765 -0.3190779 0.0047911
1.766 -0.3188922 0.0047779
1.767 -0.318708 0.0047659
1.768 -0.3185252 0.004873
1.769 -0.3183439 0.0048933
1.77 -0.3181639 0.0048107
1.771 -0.3179854 0.0047258
1.772 -0.3178082 0.0049462
1.773 -0.3176324 0.0048961
1.774 -0.3174581 0.0047888
1.775 -0.3172851 0.0048306
1.776 -0.3171134 0.0048665
1.777 -0.3169431 0.0050187
1.778 -0.3167741 0.0049736
1.779 -0.3166064 0.0047989
1.78 -0.31644 0.0051404
1.781 -0.316275 0.0050175
1.782 -0.3161112 0.0049315
1.783 -0.3159487 0.0049892
1.784 -0.3157874 0.0051412
1.785 -0.3156275 0.0049586
1.786 -0.3154687 0.0050393
1.787 -0.3153112 0.0053428
1.788 -0.315155 0.0051339
1.789 -0.3149999 0.0052485
1.79 -0.3148461 0.0051321
1.791 -0.3146934 0.0050169
1.792 -0.314542 0.0050443
1.793 -0.3143917 0.0052043
1.794 -0.3142426 0.005329
1.795 -0.3140947 0.0053359
1.796 -0.3139479 0.0051134
1.797 -0.3138023 0.0053603
1.798 -0.3136577 0.0052665
1.799 -0.3135144 0.0052799
1.8 -0.3133722 0.0051364
1.801 -0.313231 0.0052203
1.802 -0.3130909 0.0052758
1.803 -0.3129521 0.0052672
1.804 -0.3128142 0.0053962
1.805 -0.3126774 0.0054585
1.806 -0.3125416 0.0054227
1.807 -0.312407 0.0054708
1.808 -0.3122735 0.0053281
1.809 -0.3121408 0.0052564
1.81 -0.3120093 0.0054604
1.811 -0.3118789 0.0053461
1.812 -0.3117494 0.0054383
1.813 -0.3116209 0.0054854
1.814 -0.3114935 0.0054264
1.815 -0.311367 0.0054726
1.816 -0.3112416 0.0054758
1.817 -0.3111171 0.0056235
1.818 -0.3109936 0.0055342
1.819 -0.3108711 0.005655
1.82 -0.3107495 0.0056561
1.821 -0.3106289 0.0056354
1.822 -0.3105092 0.0055919
1.823 -0.3103905 0.0056714
1.824 -0.3102727 0.00562
1.825 -0.3101558 0.0056201
1.826 -0.3100399 0.005794
1.827 -0.3099249 0.0057696
1.828 -0.3098108 0.0055665
1.829 -0.3096975 0.0058495
1.83 -0.3095852 0.0055868
1.831 -0.3094737 0.005632
1.832 -0.3093632 0.0057716
1.833 -0.3092535 0.0058893
1.834 -0.3091447 0.0058535
1.835 -0.3090367 0.005973
1.836 -0.3089296 0.0059909
1.837 -0.3088233 0.0059909
1.838 -0.3087179 0.0060726
1.839 -0.3086134 0.0061425
1.84 -0.3085096 0.0061907
1.841 -0.3084067 0.0062764
1.842 -0.3083045 0.0062374
1.843 -0.3082032 0.0063696
1.844 -0.3081028 0.0064536
1.845 -0.3080031 0.0064334
1.846 -0.3079041 0.006532
1.847 -0.3078061 0.0066049
1.848 -0.3077088 0.0065876
1.849 -0.3076122 0.0067115
1.85 -0.3075165 0.006708
1.851 -0.3074215 0.0068712
1.852 -0.3073272 0.0068508
1.853 -0.3072337 0.0068686
1.854 -0.307141 0.0069046
1.855 -0.3070489 0.0069641
1.856 -0.3069578 0.0070485
1.857 -0.3068672 0.0071731
1.858 -0.3067774 0.0071807
1.859 -0.3066883 0.0071331
1.86 -0.3066 0.0072628
1.861 -0.3065123 0.0073849
1.862 -0.3064254 0.0073861
1.863 -0.3063392 0.0074587
1.864 -0.3062538 0.0074902
1.865 -0.3061689 0.0074928
1.866 -0.3060847 0.0075308
1.867 -0.3060013 0.007656
1.868 -0.3059186 0.0077706
1.869 -0.3058365 0.0077755
1.87 -0.3057551 0.0078638
1.871 -0.3056743 0.0078244
1.872 -0.3055942 0.0080055
1.873 -0.3055148 0.0080902
1.874 -0.305436 0.0080259
1.875 -0.3053579 0.0082411
1.876 -0.3052803 0.0081576
1.877 -0.3052035 0.0082895
1.878 -0.3051272 0.0082793
1.879 -0.3050517 0.0084153
1.88 -0.3049767 0.00832
1.881 -0.3049024 0.0085209
1.882 -0.3048287 0.0084216
1.883 -0.3047555 0.0085473
1.884 -0.304683 0.0086181
1.885 -0.3046111 0.0086427
1.886 -0.3045398 0.0087664
1.887 -0.3044691 0.0087964
1.888 -0.3043989 0.0088377
1.889 -0.3043294 0.0089384
1.89 -0.3042605 0.0089135
1.891 -0.3041921 0.009017
1.892 -0.3041243 0.0090381
1.893 -0.3040571 0.0090758
1.894 -0.3039904 0.0091547
1.895 -0.3039244 0.0092645
1.896 -0.3038588 0.0092739
1.897 -0.3037939 0.0093152
1.898 -0.3037295 0.0094376
1.899 -0.3036655 0.0094153
1.9 -0.3036022 0.0095435
1.901 -0.3035395 0.0095867
1.902 -0.3034772 0.0095703
1.903 -0.3034155 0.0096618
1.904 -0.3033543 0.0096668
1.905 -0.3032937 0.009774
1.906 -0.3032336 0.0098058
1.907 -0.303174 0.009837
1.908 -0.3031148 0.009998
1.909 -0.3030563 0.0100763
1.91 -0.3029982 0.0100878
1.911 -0.3029406 0.0101803
1.912 -0.3028836 0.0101792
1.913 -0.302827 0.0101106
1.914 -0.3027709 0.010363
1.915 -0.3027153 0.0103843
1.916 -0.3026602 0.0104113
1.917 -0.3026057 0.0105487
1.918 -0.3025516 0.0104565
1.919 -0.3024979 0.0105736
1.92 -0.3024448 0.010592
1.921 -0.3023921 0.0107302
1.922 -0.3023399 0.0107867
1.923 -0.3022881 0.0109009
1.924 -0.3022368 0.0109105
1.925 -0.3021861 0.010853
1.926 -0.3021357 0.0110054
1.927 -0.3020857 0.0111051
1.928 -0.3020363 0.0111393
1.929 -0.3019873 0.0112343
1.93 -0.3019387 0.0112627
1.931 -0.3018906 0.011311
1.932 -0.3018429 0.0113291
1.933 -0.3017957 0.0113602
1.934 -0.3017489 0.0113961
1.935 -0.3017026 0.0115152
1.936 -0.3016566 0.011463
1.937 -0.3016111 0.0117239
1.938 -0.3015659 0.0116222
1.939 -0.3015213 0.0116015
1.94 -0.301477 0.0117771
1.941 -0.3014332 0.011852
1.942 -0.3013898 0.0119245
1.943 -0.3013468 0.0119675
1.944 -0.3013042 0.0119448
1.945 -0.3012619 0.0120478
1.946 -0.3012201 0.012145
1.947 -0.3011787 0.0122425
1.948 -0.3011377 0.0122926
1.949 -0.3010971 0.0122826
1.95 -0.3010569 0.0124088
1.951 -0.301017 0.0123117
1.952 -0.3009776 0.0123874
1.953 -0.3009386 0.0124917
1.954 -0.3008998 0.0125284
1.955 -0.3008616 0.0126209
1.956 -0.3008236 0.0126664
1.957 -0.300786 0.0127125
1.958 -0.3007489 0.012746
1.959 -0.3007121 0.0129019
1.96 -0.3006757 0.0128975
1.961 -0.3006395 0.0128351
1.962 -0.3006039 0.013013
1.963 -0.3005685 0.0130641
1.964 -0.3005335 0.0131726
1.965 -0.3004989 0.0131911
1.966 -0.3004646 0.0132247
1.967 -0.3004306 0.0132894
1.968 -0.300397 0.0133877
1.969 -0.3003638 0.0133953
1.97 -0.3003309 0.0134317
1.971 -0.3002983 0.0135114
1.972 -0.3002661 0.013504
1.973 -0.3002342 0.0136851
1.974 -0.3002027 0.0137078
1.975 -0.3001714 0.0137974
1.976 -0.3001406 0.0136922
1.977 -0.3001101 0.0139757
1.978 -0.3000798 0.013756
1.979 -0.3000499 0.0140161
1.98 -0.3000204 0.0139584
1.981 -0.2999911 0.0140343
1.982 -0.2999622 0.0140478
1.983 -0.2999335 0.0141455
1.984 -0.2999053 0.0142421
1.985 -0.2998773 0.0142701
1.986 -0.2998496 0.0143995
1.987 -0.2998223 0.014381
1.988 -0.2997951 0.0144604
1.989 -0.2997684 0.0144633
1.99 -0.2997419 0.0146485
1.991 -0.2997158 0.0145244
1.992 -0.2996899 0.0147303
1.993 -0.2996644 0.0147029
1.994 -0.2996392 0.0147392
1.995 -0.2996142 0.0147242
1.996 -0.2995895 0.0149578
1.997 -0.2995651 0.014986
1.998 -0.299541 0.0150784
1.999 -0.2995172 0.0149623
2 -0.2994937 0.0150602
2.001 -0.2994705 0.0151876
2.002 -0.2994475 0.0152071
2.003 -0.2994248 0.0152288
2.004 -0.2994025 0.0153204
2.005 -0.2993803 0.0152831
2.006 -0.2993585 0.0154723
2.007 -0.2993369 0.0154706
2.008 -0.2993155 0.0153777
2.009 -0.2992946 0.0155852
2.01 -0.2992738 0.0155711
2.011 -0.2992533 0.0157606
2.012 -0.2992331 0.015803
2.013 -0.2992131 0.0156796
2.014 -0.2991934 0.0158698
2.015 -0.2991739 0.0158855
2.016 -0.2991547 0.0158931
2.017 -0.2991358 0.0158363
2.018 -0.2991171 0.0159868
2.019 -0.2990987 0.0160406
2.02 -0.2990805 0.0161847
2.021 -0.2990626 0.0160726
2.022 -0.2990449 0.0161859
2.023 -0.2990275 0.0163002
2.024 -0.2990102 0.0164512
2.025 -0.2989934 0.0164162
2.026 -0.2989767 0.0164793
2.027 -0.2989602 0.0165405
2.028 -0.298944 0.0166904
2.029 -0.298928 0.0166047
2.03 -0.2989122 0.0165703
2.031 -0.2988967 0.0167289
2.032 -0.2988815 0.0167503
2.033 -0.2988664 0.0168079
2.034 -0.2988517 0.0168599
2.035 -0.2988371 0.0168976
2.036 -0.2988226 0.0170494
2.037 -0.2988085 0.0171389
2.038 -0.2987946 0.0171054
2.039 -0.2987809 0.0171618
2.04 -0.2987675 0.0172372
2.041 -0.2987543 0.0171966
2.042 -0.2987412 0.0173812
2.043 -0.2987285 0.0173869
2.044 -0.2987159 0.0173809
2.045 -0.2987036 0.0174304
2.046 -0.2986914 0.0175526
2.047 -0.2986795 0.0174418
2.048 -0.2986677 0.0176526
2.049 -0.2986562 0.0175325
2.05 -0.2986449 0.0176781
2.051 -0.2986338 0.0175657
2.052 -0.298623 0.0176822
2.053 -0.2986123 0.0178434
2.054 -0.2986018 0.0178308
2.055 -0.2985915 0.0179016
2.056 -0.2985815 0.0180089
2.057 -0.2985716 0.0179908
2.058 -0.298562 0.0181254
2.059 -0.2985525 0.0181289
2.06 -0.2985432 0.0181065
2.061 -0.2985341 0.0183098
2.062 -0.2985253 0.018248
2.063 -0.2985166 0.0183942
2.064 -0.2985081 0.0183221
2.065 -0.2984998 0.0184721
2.066 -0.2984916 0.0184497
2.067 -0.2984838 0.0184401
2.068 -0.298476 0.01865
2.069 -0.2984685 0.0186683
2.07 -0.298461 0.018632
2.071 -0.2984539 0.0186827
2.072 -0.2984469 0.018846
2.073 -0.2984401 0.0187888
2.074 -0.2984335 0.0189631
2.075 -0.298427 0.0189576
2.076 -0.2984208 0.0189695
2.077 -0.2984147 0.0190151
2.078 -0.2984088 0.0190484
2.079 -0.298403 0.0190444
2.08 -0.2983974 0.0190858
2.081 -0.2983921 0.0191873
2.082 -0.2983869 0.0193038
2.083 -0.2983818 0.0194035
2.084 -0.2983769 0.0193999
2.085 -0.2983722 0.0194294
2.086 -0.2983677 0.0193615
2.087 -0.2983633 0.019502
2.088 -0.2983591 0.0195594
2.089 -0.2983551 0.0196656
2.09 -0.2983512 0.0197565
2.091 -0.2983475 0.019644
2.092 -0.298344 0.0197418
2.093 -0.2983405 0.0198892
2.094 -0.2983373 0.0197794
2.095 -0.2983343 0.0199383
2.096 -0.2983313 0.0198273
2.097 -0.2983286 0.0199517
2.098 -0.298326 0.0200686
2.099 -0.2983236 0.0200948
2.1 -0.2983214 0.0200918
2.101 -0.2983192 0.0201399
2.102 -0.2983173 0.0201974
2.103 -0.2983154 0.0202858
2.104 -0.2983138 0.0202533
2.105 -0.2983123 0.0203971
2.106 -0.2983109 0.0203671
2.107 -0.2983097 0.0204949
2.108 -0.2983087 0.0204712
2.109 -0.2983077 0.0205135
2.11 -0.2983069 0.0205303
2.111 -0.2983064 0.0206066
2.112 -0.2983058 0.0207741
2.113 -0.2983055 0.0207678
2.114 -0.2983054 0.0207723
2.115 -0.2983053 0.0208809
2.116 -0.2983054 0.0208674
2.117 -0.2983056 0.0210239
2.118 -0.298306 0.0208792
2.119 -0.2983065 0.0209946
2.12 -0.2983071 0.0209872
2.121 -0.2983079 0.0211221
2.122 -0.2983089 0.0211075
2.123 -0.2983099 0.0210568
2.124 -0.2983111 0.0211946
2.125 -0.2983124 0.0211784
2.126 -0.2983139 0.0213261
2.127 -0.2983154 0.0214294
2.128 -0.2983172 0.0213641
2.129 -0.298319 0.0214846
2.13 -0.298321 0.0215767
2.131 -0.2983231 0.0215901
2.132 -0.2983254 0.0215817
2.133 -0.2983278 0.021576
2.134 -0.2983302 0.0216979
2.135 -0.2983329 0.0217187
2.136 -0.2983357 0.0217452
2.137 -0.2983385 0.0218021
2.138 -0.2983415 0.0218217
2.139 -0.2983447 0.0220158
2.14 -0.2983479 0.0218146
2.141 -0.2983512 0.0219507
2.142 -0.2983548 0.0220556
2.143 -0.2983583 0.0219988
2.144 -0.2983621 0.0221149
2.145 -0.2983659 0.0221412
2.146 -0.2983699 0.0221124
2.147 -0.298374 0.022281
2.148 -0.2983782 0.0223423
2.149 -0.2983825 0.0223434
2.15 -0.2983869 0.0223426
2.151 -0.2983915 0.0225019
2.152 -0.2983961 0.022475
2.153 -0.298401 0.0225144
2.154 -0.2984058 0.0224182
2.155 -0.2984109 0.0225696
2.156 -0.298416 0.0225905
2.157 -0.2984212 0.02275
2.158 -0.2984266 0.0227379
2.159 -0.298432 0.0226891
2.16 -0.2984376 0.0228808
2.161 -0.2984432 0.0228385
2.162 -0.298449 0.0228262
2.163 -0.2984549 0.0230239
2.164 -0.2984608 0.023058
2.165 -0.298467 0.0230381
2.166 -0.2984731 0.0231277
2.167 -0.2984795 0.023046
2.168 -0.2984858 0.0231074
2.169 -0.2984924 0.0232247
2.17 -0.298499 0.0231968
2.171 -0.2985057 0.02327
2.172 -0.2985126 0.0232971
2.173 -0.2985195 0.0234339
2.174 -0.2985265 0.0233075
2.175 -0.2985336 0.0234633
2.176 -0.2985408 0.0235388
2.177 -0.2985481 0.0234208
2.178 -0.2985556 0.0235637
2.179 -0.2985631 0.0235732
2.18 -0.2985706 0.0236267
2.181 -0.2985784 0.0237663
2.182 -0.2985863 0.0236628
2.183 -0.2985942 0.0237762
2.184 -0.2986021 0.0238064
2.185 -0.2986102 0.0239516
2.186 -0.2986184 0.0238207
2.187 -0.2986267 0.0238703
2.188 -0.2986351 0.0239842
2.189 -0.2986436 0.0239586
2.19 -0.298652 0.0241238
2.191 -0.2986607 0.024193
2.192 -0.2986694 0.0240952
2.193 -0.2986782 0.0241257
2.194 -0.2986872 0.0241347
2.195 -0.2986962 0.0241938
2.196 -0.2987053 0.0243191
2.197 -0.2987145 0.0243077
2.198 -0.2987237 0.0244903
2.199 -0.2987331 0.0243558
2.2 -0.2987426 0.0243534
2.201 -0.2987521 0.0245589
2.202 -0.2987617 0.0246085
2.203 -0.2987715 0.024524
2.204 -0.2987812 0.0246325
2.205 -0.2987911 0.0247202
2.206 -0.2988011 0.0248013
2.207 -0.2988111 0.0246438
2.208 -0.2988212 0.0246893
2.209 -0.2988314 0.0247246
2.21 -0.2988417 0.0248406
2.211 -0.2988521 0.0247231
2.212 -0.2988626 0.0250001
2.213 -0.2988731 0.0249255
2.214 -0.2988837 0.0251587
2.215 -0.2988943 0.0249636
2.216 -0.2989051 0.0251124
2.217 -0.2989159 0.0251414
2.218 -0.2989269 0.0252594
2.219 -0.2989379 0.025294
2.22 -0.298949 0.0252116
2.221 -0.2989601 0.0252787
2.222 -0.2989713 0.0251841
2.223 -0.2989827 0.0253742
2.224 -0.2989941 0.0253627
2.225 -0.2990056 0.0254037
2.226 -0.2990171 0.0254471
2.227 -0.2990286 0.0256381
2.228 -0.2990403 0.0255561
2.229 -0.2990521 0.0255813
2.23 -0.2990639 0.0257067
2.231 -0.2990758 0.0256783
2.232 -0.2990878 0.0256573
2.233 -0.2990998 0.0258147
2.234 -0.2991119 0.0256681
2.235 -0.2991242 0.0258243
2.236 -0.2991364 0.0257979
2.237 -0.2991486 0.0258627
2.238 -0.2991611 0.0260331
2.239 -0.2991735 0.0260355
2.24 -0.2991861 0.0259936
2.241 -0.2991987 0.0261365
2.242 -0.2992114 0.02609
2.243 -0.2992241 0.0261076
2.244 -0.2992369 0.0261001
2.245 -0.2992498 0.0261533
2.246 -0.2992627 0.0262174
2.247 -0.2992757 0.0262924
2.248 -0.2992887 0.026309
2.249 -0.2993019 0.0262801
2.25 -0.2993151 0.0264713
2.251 -0.2993283 0.0264863
2.252 -0.2993417 0.0263349
2.253 -0.2993551 0.0264878
2.254 -0.2993685 0.0263246
2.255 -0.2993821 0.0264507
2.256 -0.2993956 0.0265217
2.257 -0.2994092 0.0266251
2.258 -0.299423 0.0267161
2.259 -0.2994367 0.0266287
2.26 -0.2994505 0.0267468
2.261 -0.2994644 0.0268691
2.262 -0.2994783 0.02673
2.263 -0.2994924 0.02682
2.264 -0.2995065 0.0267133
2.265 -0.2995206 0.0268592
2.266 -0.2995348 0.0269634
2.267 -0.299549 0.0269603
2.268 -0.2995633 0.027006
2.269 -0.2995776 0.0269375
2.27 -0.2995921 0.027007
2.271 -0.2996065 0.0271733
2.272 -0.299621 0.0271149
2.273 -0.2996357 0.0271821
2.274 -0.2996503 0.0272697
2.275 -0.299665 0.0272948
2.276 -0.2996798 0.0273639
2.277 -0.2996946 0.0273944
2.278 -0.2997095 0.0273568
2.279 -0.2997243 0.0273836
2.28 -0.2997393 0.0275063
2.281 -0.2997544 0.0273106
2.282 -0.2997694 0.0274866
2.283 -0.2997846 0.0274969
2.284 -0.2997998 0.0276509
2.285 -0.299815 0.0275484
2.286 -0.2998303 0.0275568
2.287 -0.2998457 0.0276099
2.288 -0.2998611 0.0276711
2.289 -0.2998765 0.0277628
2.29 -0.2998921 0.0278336
2.291 -0.2999076 0.027744
2.292 -0.2999232 0.027774
2.293 -0.2999389 0.02794
2.294 -0.2999546 0.0279412
2.295 -0.2999704 0.0279879
2.296 -0.2999861 0.0280595
2.297 -0.300002 0.0280545
2.298 -0.3000179 0.0280853
2.299 -0.3000339 0.0280199
2.3 -0.3000499 0.0281651
2.301 -0.3000659 0.0281362
2.302 -0.300082 0.0281164
2.303 -0.3000981 0.0280727
2.304 -0.3001143 0.028105
2.305 -0.3001306 0.0283741
2.306 -0.3001468 0.0284183
2.307 -0.3001632 0.0283335
2.308 -0.3001795 0.0284256
2.309 -0.300196 0.0284246
2.31 -0.3002125 0.0284191
2.311 -0.300229 0.0283605
2.312 -0.3002455 0.0284713
2.313 -0.3002622 0.0285661
2.314 -0.3002788 0.028535
2.315 -0.3002955 0.0285167
2.316 -0.3003122 0.0288463
2.317 -0.300329 0.0286589
2.318 -0.3003458 0.0287202
2.319 -0.3003627 0.0286756
2.32 -0.3003796 0.0287641
2.321 -0.3003965 0.0288195
2.322 -0.3004135 0.02873
2.323 -0.3004306 0.0288158
2.324 -0.3004477 0.0288711
2.325 -0.3004648 0.028993
2.326 -0.300482 0.0289942
2.327 -0.3004992 0.0288044
2.328 -0.3005164 0.0291097
2.329 -0.3005337 0.0291327
2.33 -0.300551 0.0291262
2.331 -0.3005684 0.0290888
2.332 -0.3005858 0.0290506
2.333 -0.3006033 0.029196
2.334 -0.3006208 0.0291066
2.335 -0.3006383 0.0293313
2.336 -0.3006558 0.0291782
2.337 -0.3006734 0.0292711
2.338 -0.3006911 0.0292066
2.339 -0.3007088 0.0293739
2.34 -0.3007265 0.0293343
2.341 -0.3007443 0.029498
2.342 -0.3007621 0.029356
2.343 -0.3007799 0.0295203
2.344 -0.3007977 0.0295509
2.345 -0.3008156 0.0296435
2.346 -0.3008336 0.0296986
2.347 -0.3008516 0.0296239
2.348 -0.3008695 0.0295704
2.349 -0.3008876 0.0296771
2.35 -0.3009058 0.0297253
2.351 -0.3009238 0.0297211
2.352 -0.300942 0.0297434
2.353 -0.3009602 0.0298228
2.354 -0.3009785 0.0298075
2.355 -0.3009967 0.0298221
2.356 -0.301015 0.0299421
2.357 -0.3010334 0.0299166
2.358 -0.3010517 0.0300737
2.359 -0.3010701 0.0301067
2.36 -0.3010886 0.0299368
2.361 -0.301107 0.0300254
2.362 -0.3011255 0.0301214
2.363 -0.3011441 0.0300784
2.364 -0.3011626 0.0299783
2.365 -0.3011812 0.0301919
2.366 -0.3011998 0.0301267
2.367 -0.3012186 0.0301603
2.368 -0.3012373 0.0301325
2.369 -0.3012559 0.030253
2.37 -0.3012747 0.0303142
2.371 -0.3012935 0.0303484
2.372 -0.3013123 0.0303071
2.373 -0.3013312 0.030404
2.374 -0.3013501 0.0303159
2.375 -0.301369 0.03051
2.376 -0.3013879 0.030465
2.377 -0.3014069 0.0303396
2.378 -0.301426 0.03059
2.379 -0.301445 0.0304779
2.38 -0.3014641 0.0305883
2.381 -0.3014831 0.0306973
2.382 -0.3015023 0.0305822
2.383 -0.3015215 0.0306912
2.384 -0.3015407 0.0307134
2.385 -0.3015598 0.0307062
2.386 -0.3015791 0.0308303
2.387 -0.3015984 0.0308424
2.388 -0.3016177 0.0307607
2.389 -0.301637 0.0309671
2.39 -0.3016563 0.0308628
2.391 -0.3016758 0.030851
2.392 -0.3016952 0.0309379
2.393 -0.3017146 0.0310164
2.394 -0.3017341 0.031079
2.395 -0.3017535 0.0309915
2.396 -0.3017731 0.0309877
2.397 -0.3017926 0.0310749
2.398 -0.3018123 0.0309407
2.399 -0.3018318 0.0310706
2.4 -0.3018515 0.0310496
2.401 -0.3018711 0.0311579
2.402 -0.3018907 0.0312613
2.403 -0.3019105 0.0311914
2.404 -0.3019303 0.0312879
2.405 -0.30195 0.0312434
2.406 -0.3019697 0.0313701
2.407 -0.3019896 0.0311438
2.408 -0.3020094 0.0314085
2.409 -0.3020293 0.0313463
2.41 -0.3020492 0.0315041
2.411 -0.3020691 0.0315844
2.412 -0.302089 0.031461
2.413 -0.3021089 0.031508
2.414 -0.3021289 0.0316045
2.415 -0.302149 0.0315007
2.416 -0.302169 0.0315211
2.417 -0.302189 0.0315218
2.418 -0.3022091 0.0317032
2.419 -0.3022292 0.0315805
2.42 -0.3022493 0.0316532
2.421 -0.3022694 0.0317397
2.422 -0.3022896 0.0316027
2.423 -0.3023098 0.0318245
2.424 -0.30233 0.0317662
2.425 -0.3023503 0.0317767
2.426 -0.3023706 0.0318869
2.427 -0.3023908 0.0319792
2.428 -0.3024111 0.0317652
2.429 -0.3024314 0.0319076
2.43 -0.3024518 0.0320164
2.431 -0.3024721 0.031991
2.432 -0.3024926 0.0319713
2.433 -0.302513 0.0321388
2.434 -0.3025334 0.0321001
2.435 -0.3025538 0.0320686
2.436 -0.3025743 0.0319635
2.437 -0.3025948 0.0319949
2.438 -0.3026153 0.0320391
2.439 -0.3026358 0.0321819
2.44 -0.3026564 0.0321604
2.441 -0.3026769 0.0321061
2.442 -0.3026976 0.0323055
2.443 -0.3027182 0.0324132
2.444 -0.3027388 0.0322169
2.445 -0.3027595 0.032387
2.446 -0.3027801 0.0323709
2.447 -0.3028009 0.0323156
2.448 -0.3028215 0.0323134
2.449 -0.3028423 0.0324447
2.45 -0.302863 0.0324353
2.451 -0.3028838 0.0324288
2.452 -0.3029046 0.0325099
2.453 -0.3029254 0.0325273
2.454 -0.3029462 0.0324505
2.455 -0.3029671 0.0326864
2.456 -0.302988 0.0326153
2.457 -0.3030088 0.0326603
2.458 -0.3030297 0.0325712
2.459 -0.3030506 0.0326686
2.46 -0.3030716 0.0327198
2.461 -0.3030925 0.0327749
2.462 -0.3031134 0.0326889
2.463 -0.3031345 0.0327929
2.464 -0.3031555 0.0329298
2.465 -0.3031765 0.0327565
2.466 -0.3031975 0.0328741
2.467 -0.3032185 0.0327989
2.468 -0.3032396 0.0328863
2.469 -0.3032607 0.0329706
2.47 -0.3032818 0.0329371
2.471 -0.3033029 0.0331064
2.472 -0.3033241 0.0329524
2.473 -0.3033452 0.0331714
2.474 -0.3033664 0.03321
2.475 -0.3033876 0.0330069
2.476 -0.3034087 0.0331167
2.477 -0.3034299 0.033217
2.478 -0.3034512 0.0331314
2.479 -0.3034724 0.0332455
2.48 -0.3034937 0.0332507
2.481 -0.303515 0.0332396
2.482 -0.3035363 0.0331477
2.483 -0.3035575 0.0333512
2.484 -0.3035789 0.0332701
2.485 -0.3036003 0.0333579
2.486 -0.3036216 0.0335124
2.487 -0.3036429 0.0334032
2.488 -0.3036643 0.0333213
2.489 -0.3036857 0.0333992
2.49 -0.3037071 0.033399
2.491 -0.3037285 0.0333782
2.492 -0.30375 0.0334346
2.493 -0.3037714 0.0334502
2.494 -0.3037929 0.0334801
2.495 -0.3038144 0.0334826
2.496 -0.3038358 0.0334664
2.497 -0.3038574 0.0335953
2.498 -0.3038789 0.0336537
2.499 -0.3039004 0.0336194
2.5 -0.3039219 0.0335694
&
@target G0.S1
@type xydy
1.5 -0.8952354 0.030521
1.501 -0.8863706 0.0291696
1.502 -0.8777188 0.0278929
1.503 -0.8692726 0.0266805
1.504 -0.8610244 0.0255044
1.505 -0.8529677 0.0243897
1.506 -0.8450959 0.0233272
1.507 -0.8374026 0.0223028
1.508 -0.8298819 0.0213496
1.509 -0.8225281 0.0203993
1.51 -0.8153359 0.0195153
1.511 -0.8082998 0.01867
1.512 -0.8014151 0.0178663
1.513 -0.7946769 0.0170975
1.514 -0.7880806 0.0163458
1.515 -0.781622 0.0156444
1.516 -0.7752966 0.014955
1.517 -0.7691008 0.014317
1.518 -0.7630303 0.0136975
1.519 -0.7570817 0.0130887
1.52 -0.7512513 0.0125071
1.521 -0.7455358 0.0119755
1.522 -0.7399318 0.0114542
1.523 -0.7344362 0.01095
1.524 -0.7290459 0.0104688
1.525 -0.723758 0.0100011
1.526 -0.7185696 0.0095725
1.527 -0.7134782 0.0091458
1.528 -0.708481 0.00874
1.529 -0.7035756 0.0083585
1.53 -0.6987594 0.0079828
1.531 -0.6940302 0.0076241
1.532 -0.6893858 0.0072868
1.533 -0.6848238 0.0069519
1.534 -0.6803423 0.0066398
1.535 -0.6759391 0.0063405
1.536 -0.6716123 0.0060518
1.537 -0.6673601 0.0057842
1.538 -0.6631805 0.0055056
1.539 -0.6590718 0.0052546
1.54 -0.6550323 0.0050088
1.541 -0.6510602 0.0047736
1.542 -0.6471541 0.0045482
1.543 -0.6433123 0.0043364
1.544 -0.6395334 0.004124
1.545 -0.6358157 0.0039253
1.546 -0.6321581 0.0037428
1.547 -0.628559 0.0035634
1.548 -0.6250171 0.003382
1.549 -0.6215313 0.0032206
1.55 -0.6181001 0.0030602
1.551 -0.6147224 0.0029005
1.552 -0.611397 0.002753
1.553 -0.6081227 0.002611
1.554 -0.6048986 0.0024736
1.555 -0.6017233 0.002346
1.556 -0.598596 0.0022268
1.557 -0.5955157 0.0021039
1.558 -0.5924812 0.0019932
1.559 -0.5894917 0.0018772
1.56 -0.5865463 0.0017761
1.561 -0.5836438 0.0016736
1.562 -0.5807838 0.0015821
1.563 -0.5779649 0.0014894
1.564 -0.5751867 0.0014044
1.565 -0.5724483 0.0013201
1.566 -0.5697486 0.0012403
1.567 -0.5670873 0.0011615
1.568 -0.5644632 0.0010866
1.569 -0.5618759 0.001018
1.57 -0.5593245 0.0009456
1.571 -0.5568084 0.0008892
1.572 -0.5543269 0.0008216
1.573 -0.5518793 0.000764
1.574 -0.549465 0.0007067
1.575 -0.5470834 0.0006628
1.576 -0.5447339 0.0006054
1.577 -0.5424158 0.0005584
1.578 -0.5401286 0.0005192
1.579 -0.5378717 0.0004705
1.58 -0.5356446 0.0004352
1.581 -0.5334467 0.0004018
1.582 -0.5312775 0.0004272
1.583 -0.5291365 0.0004492
1.584 -0.5270232 0.0004724
1.585 -0.5249371 0.0004951
1.586 -0.5228776 0.0005165
1.587 -0.5208445 0.0005362
1.588 -0.5188371 0.0005518
1.589 -0.5168551 0.0005671
1.59 -0.514898 0.0005826
1.591 -0.5129654 0.0005929
1.592 -0.5110568 0.0006131
1.593 -0.5091719 0.0006236
1.594 -0.5073103 0.0006316
1.595 -0.5054716 0.000641
1.596 -0.5036554 0.0006511
1.597 -0.5018613 0.0006574
1.598 -0.5000889 0.000665
1.599 -0.498338 0.0006736
1.6 -0.4966082 0.0006756
1.601 -0.494899 0.0006808
1.602 -0.4932103 0.0006811
1.603 -0.4915417 0.0006825
1.604 -0.4898927 0.0006877
1.605 -0.4882632 0.0006907
1.606 -0.4866529 0.0006911
1.607 -0.4850613 0.0006893
1.608 -0.4834883 0.0006888
1.609 -0.4819335 0.00069
1.61 -0.4803967 0.0006873
1.611 -0.4788776 0.0006857
1.612 -0.4773758 0.0006819
1.613 -0.4758913 0.0006793
1.614 -0.4744236 0.0006766
1.615 -0.4729727 0.0006738
1.616 -0.471538 0.0006711
1.617 -0.4701196 0.0006635
1.618 -0.468717 0.0006592
1.619 -0.4673301 0.0006533
1.62 -0.4659587 0.0006494
1.621 -0.4646024 0.0006431
1.622 -0.4632611 0.0006384
1.623 -0.4619348 0.0006319
1.624 -0.4606228 0.0006273
1.625 -0.4593253 0.0006181
1.626 -0.4580419 0.000612
1.627 -0.4567725 0.0006056
1.628 -0.4555168 0.000598
1.629 -0.4542748 0.0005901
1.63 -0.453046 0.0005821
1.631 -0.4518304 0.0005778
1.632 -0.4506278 0.0005675
1.633 -0.4494382 0.0005594
1.634 -0.4482611 0.0005519
1.635 -0.4470964 0.0005449
1.636 -0.4459441 0.0005354
1.637 -0.4448039 0.0005283
1.638 -0.4436757 0.000519
1.639 -0.4425593 0.0005098
1.64 -0.4414546 0.0005015
1.641 -0.4403613 0.0004913
1.642 -0.4392793 0.0004814
1.643 -0.4382086 0.0004761
1.644 -0.4371489 0.0004674
1.645 -0.4361002 0.0004558
1.646 -0.4350621 0.0004483
1.647 -0.4340347 0.00044
1.648 -0.4330178 0.0004316
1.649 -0.4320111 0.0004217
1.65 -0.4310148 0.0004143
1.651 -0.4300284 0.0004061
1.652 -0.4290521 0.0003987
1.653 -0.4280856 0.0003886
1.654 -0.4271287 0.0003799
1.655 -0.4261815 0.00037
1.656 -0.4252437 0.0003644
1.657 -0.4243152 0.0003538
1.658 -0.4233959 0.0003465
1.659 -0.4224858 0.0003371
1.66 -0.4215847 0.0003291
1.661 -0.4206924 0.0003195
1.662 -0.4198089 0.0003134
1.663 -0.4189341 0.0003049
1.664 -0.4180678 0.0002953
1.665 -0.41721 0.0002881
1.666 -0.4163606 0.0002795
1.667 -0.4155194 0.000271
1.668 -0.4146864 0.0002652
1.669 -0.4138614 0.0002569
1.67 -0.4130444 0.0002486
1.671 -0.4122352 0.0002421
1.672 -0.4114338 0.0002336
1.673 -0.4106402 0.0002263
1.674 -0.4098541 0.0002192
1.675 -0.4090755 0.0002134
1.676 -0.4083043 0.0002053
1.677 -0.4075404 0.0001996
1.678 -0.4067839 0.0001922
1.679 -0.4060344 0.0001836
1.68 -0.4052921 0.0001792
1.681 -0.4045567 0.0001785
1.682 -0.4038282 0.0001773
1.683 -0.4031066 0.0001837
1.684 -0.4023918 0.0001879
1.685 -0.4016836 0.0001917
1.686 -0.4009821 0.0001979
1.687 -0.4002871 0.0002037
1.688 -0.3995986 0.0002083
1.689 -0.3989164 0.0002116
1.69 -0.3982405 0.0002167
1.691 -0.3975709 0.0002227
1.692 -0.3969075 0.0002277
1.693 -0.3962503 0.0002319
1.694 -0.3955991 0.0002363
1.695 -0.3949538 0.0002398
1.696 -0.3943144 0.0002465
1.697 -0.3936809 0.000248
1.698 -0.3930532 0.0002509
1.699 -0.3924312 0.0002576
1.7 -0.3918148 0.0002618
1.701 -0.3912041 0.0002632
1.702 -0.390599 0.0002693
1.703 -0.3899992 0.0002694
1.704 -0.3894049 0.0002743
1.705 -0.3888161 0.000278
1.706 -0.3882325 0.0002811
1.707 -0.3876541 0.0002849
1.708 -0.3870809 0.0002878
1.709 -0.3865129 0.0002907
1.71 -0.3859501 0.0002951
1.711 -0.3853922 0.0002969
1.712 -0.3848393 0.0003008
1.713 -0.3842913 0.0003027
1.714 -0.3837483 0.0003065
1.715 -0.3832101 0.0003086
1.716 -0.3826766 0.0003107
1.717 -0.3821479 0.0003145
1.718 -0.3816238 0.0003153
1.719 -0.3811044 0.0003179
1.72 -0.3805897 0.0003197
1.721 -0.3800794 0.0003231
1.722 -0.3795737 0.0003233
1.723 -0.3790724 0.0003267
1.724 -0.3785755 0.0003288
1.725 -0.3780829 0.0003305
1.726 -0.3775948 0.000332
1.727 -0.3771109 0.0003336
1.728 -0.3766312 0.0003378
1.729 -0.3761557 0.0003371
1.73 -0.3756843 0.0003384
1.731 -0.3752171 0.0003381
1.732 -0.374754 0.0003403
1.733 -0.3742949 0.000341
1.734 -0.3738398 0.0003429
1.735 -0.3733887 0.0003442
1.736 -0.3729413 0.0003438
1.737 -0.372498 0.0003443
1.738 -0.3720585 0.0003447
1.739 -0.3716228 0.0003463
1.74 -0.3711908 0.0003458
1.741 -0.3707626 0.000348
1.742 -0.3703381 0.0003472
1.743 -0.3699172 0.0003489
1.744 -0.3695 0.0003466
1.745 -0.3690863 0.0003486
1.746 -0.3686763 0.0003464
1.747 -0.3682697 0.0003493
1.748 -0.3678666 0.0003495
1.749 -0.3674671 0.0003491
1.75 -0.3670709 0.0003492
1.751 -0.3666781 0.0003474
1.752 -0.3662886 0.0003476
1.753 -0.3659025 0.0003476
1.754 -0.3655198 0.0003471
1.755 -0.3651402 0.0003466
1.756 -0.3647639 0.000347
1.757 -0.3643909 0.000346
1.758 -0.364021 0.0003459
1.759 -0.3636543 0.0003425
1.76 -0.3632907 0.0003433
1.761 -0.3629302 0.0003422
1.762 -0.3625727 0.0003404
1.763 -0.3622183 0.0003428
1.764 -0.3618669 0.0003392
1.765 -0.3615185 0.000338
1.766 -0.361173 0.0003366
1.767 -0.3608305 0.000337
1.768 -0.3604909 0.0003347
1.769 -0.3601541 0.0003337
1.77 -0.3598203 0.0003334
1.771 -0.3594892 0.0003307
1.772 -0.3591609 0.000329
1.773 -0.3588354 0.0003275
1.774 -0.3585128 0.0003262
1.775 -0.3581927 0.0003252
1.776 -0.3578754 0.0003223
1.777 -0.3575609 0.0003218
1.778 -0.3572489 0.000319
1.779 -0.3569396 0.0003179
1.78 -0.3566328 0.0003166
1.781 -0.3563287 0.0003143
1.782 -0.3560272 0.0003122
1.783 -0.3557282 0.0003102
1.784 -0.3554318 0.0003077
1.785 -0.3551377 0.0003054
1.786 -0.3548463 0.0003038
1.787 -0.3545572 0.000302
1.788 -0.3542706 0.0002984
1.789 -0.3539864 0.0002975
1.79 -0.3537046 0.0002944
1.791 -0.3534252 0.0002928
1.792 -0.3531481 0.0002902
1.793 -0.3528734 0.0002872
1.794 -0.352601 0.0002843
1.795 -0.3523309 0.0002826
1.796 -0.352063 0.0002796
1.797 -0.3517974 0.0002773
1.798 -0.3515341 0.0002743
1.799 -0.351273 0.0002734
1.8 -0.3510141 0.0002697
1.801 -0.3507573 0.0002679
1.802 -0.3505027 0.000264
1.803 -0.3502504 0.0002627
1.804 -0.35 0.0002577
1.805 -0.3497518 0.0002553
1.806 -0.3495057 0.0002528
1.807 -0.3492617 0.0002521
1.808 -0.3490197 0.000249
1.809 -0.3487798 0.0002442
1.81 -0.348542 0.0002412
1.811 -0.348306 0.0002403
1.812 -0.3480721 0.0002373
1.813 -0.3478403 0.0002336
1.814 -0.3476103 0.0002318
1.815 -0.3473822 0.0002281
1.816 -0.3471562 0.0002262
1.817 -0.346932 0.0002218
1.818 -0.3467098 0.0002185
1.819 -0.3464893 0.0002147
1.82 -0.3462709 0.0002157
1.821 -0.3460542 0.000217
1.822 -0.3458393 0.0002174
1.823 -0.3456263 0.0002221
1.824 -0.3454152 0.0002194
1.825 -0.3452057 0.0002198
1.826 -0.3449981 0.0002177
1.827 -0.3447922 0.0002188
1.828 -0.3445882 0.000221
1.829 -0.3443858 0.0002178
1.83 -0.3441851 0.0002217
1.831 -0.3439862 0.000224
1.832 -0.3437889 0.0002217
1.833 -0.3435934 0.000223
1.834 -0.3433995 0.0002249
1.835 -0.3432073 0.0002243
1.836 -0.3430167 0.0002269
1.837 -0.3428277 0.0002258
1.838 -0.3426404 0.0002276
1.839 -0.3424547 0.0002269
1.84 -0.3422705 0.000228
1.841 -0.342088 0.0002275
1.842 -0.341907 0.0002269
1.843 -0.3417275 0.0002286
1.844 -0.3415497 0.0002313
1.845 -0.3413733 0.0002311
1.846 -0.3411985 0.0002318
1.847 -0.3410252 0.0002336
1.848 -0.3408533 0.0002373
1.849 -0.3406831 0.0002405
1.85 -0.3405142 0.0002428
1.851 -0.3403467 0.0002482
1.852 -0.3401808 0.0002521
1.853 -0.3400163 0.0002545
1.854 -0.3398532 0.0002581
1.855 -0.3396916 0.0002644
1.856 -0.3395313 0.0002671
1.857 -0.3393724 0.0002692
1.858 -0.3392151 0.000275
1.859 -0.3390589 0.0002777
1.86 -0.3389042 0.0002807
1.861 -0.3387509 0.0002865
1.862 -0.3385989 0.0002882
1.863 -0.3384482 0.0002925
1.864 -0.3382988 0.0002966
1.865 -0.3381508 0.0003015
1.866 -0.338004 0.0003044
1.867 -0.3378586 0.0003078
1.868 -0.3377145 0.0003106
1.869 -0.3375716 0.0003158
1.87 -0.33743 0.0003184
1.871 -0.3372898 0.0003215
1.872 -0.3371506 0.0003263
1.873 -0.3370128 0.0003303
1.874 -0.3368762 0.0003339
1.875 -0.3367407 0.0003381
1.876 -0.3366066 0.000341
1.877 -0.3364736 0.0003471
1.878 -0.3363418 0.0003487
1.879 -0.3362112 0.0003528
1.88 -0.3360819 0.0003556
1.881 -0.3359536 0.0003591
1.882 -0.3358265 0.0003621
1.883 -0.3357006 0.0003651
1.884 -0.3355758 0.0003695
1.885 -0.3354521 0.0003744
1.886 -0.3353296 0.0003769
1.887 -0.3352082 0.0003776
1.888 -0.3350879 0.0003824
1.889 -0.3349687 0.0003859
1.89 -0.3348506 0.0003907
1.891 -0.3347336 0.0003941
1.892 -0.3346176 0.0003964
1.893 -0.3345028 0.0004002
1.894 -0.334389 0.000406
1.895 -0.3342763 0.0004071
1.896 -0.3341646 0.0004116
1.897 -0.334054 0.0004134
1.898 -0.3339444 0.0004156
1.899 -0.3338357 0.0004211
1.9 -0.3337282 0.0004229
1.901 -0.3336216 0.0004259
1.902 -0.3335161 0.0004298
1.903 -0.3334116 0.0004324
1.904 -0.333308 0.0004355
1.905 -0.3332055 0.000438
1.906 -0.3331039 0.000443
1.907 -0.3330032 0.0004436
1.908 -0.3329035 0.0004475
1.909 -0.3328048 0.0004492
1.91 -0.3327071 0.0004536
1.911 -0.3326103 0.0004568
1.912 -0.3325144 0.0004576
1.913 -0.3324194 0.0004607
1.914 -0.3323254 0.0004627
1.915 -0.3322323 0.0004659
1.916 -0.33214 0.0004697
1.917 -0.3320488 0.0004727
1.918 -0.3319584 0.0004745
1.919 -0.3318688 0.0004785
1.92 -0.3317802 0.0004789
1.921 -0.3316925 0.0004824
1.922 -0.3316056 0.0004852
1.923 -0.3315196 0.0004875
1.924 -0.3314345 0.0004888
1.925 -0.3313502 0.0004934
1.926 -0.3312668 0.0004958
1.927 -0.3311841 0.0004967
1.928 -0.3311024 0.0005004
1.929 -0.3310215 0.0005018
1.93 -0.3309413 0.0005043
1.931 -0.3308621 0.0005048
1.932 -0.3307836 0.0005083
1.933 -0.330706 0.0005101
1.934 -0.3306291 0.0005124
1.935 -0.3305531 0.0005131
1.936 -0.3304777 0.0005162
1.937 -0.3304033 0.0005191
1.938 -0.3303296 0.0005199
1.939 -0.3302567 0.0005221
1.94 -0.3301846 0.0005248
1.941 -0.3301132 0.0005256
1.942 -0.3300426 0.0005283
1.943 -0.3299726 0.0005303
1.944 -0.3299036 0.0005314
1.945 -0.3298352 0.0005317
1.946 -0.3297676 0.0005344
1.947 -0.3297006 0.0005354
1.948 -0.3296345 0.000537
1.949 -0.3295691 0.0005368
1.95 -0.3295044 0.0005408
1.951 -0.3294404 0.0005412
1.952 -0.329377 0.0005413
1.953 -0.3293145 0.0005458
1.954 -0.3292526 0.0005479
1.955 -0.3291915 0.0005466
1.956 -0.3291309 0.0005479
1.957 -0.3290711 0.0005483
1.958 -0.329012 0.0005527
1.959 -0.3289535 0.0005523
1.96 -0.3288958 0.0005538
1.961 -0.3288387 0.0005535
1.962 -0.3287822 0.0005578
1.963 -0.3287264 0.0005564
1.964 -0.3286713 0.0005578
1.965 -0.3286168 0.0005572
1.966 -0.328563 0.0005585
1.967 -0.3285099 0.0005583
1.968 -0.3284573 0.0005593
1.969 -0.3284054 0.0005596
1.97 -0.3283541 0.0005617
1.971 -0.3283034 0.0005628
1.972 -0.3282534 0.0005624
1.973 -0.328204 0.0005653
1.974 -0.3281552 0.0005643
1.975 -0.328107 0.0005648
1.976 -0.3280594 0.0005641
1.977 -0.3280125 0.0005661
1.978 -0.3279661 0.0005638
1.979 -0.3279203 0.0005657
1.98 -0.3278751 0.0005653
1.981 -0.3278305 0.0005654
1.982 -0.3277864 0.0005654
1.983 -0.327743 0.0005639
1.984 -0.3277001 0.0005669
1.985 -0.3276578 0.0005657
1.986 -0.3276161 0.0005681
1.987 -0.3275749 0.000567
1.988 -0.3275343 0.0005661
1.989 -0.3274942 0.0005636
1.99 -0.3274547 0.0005647
1.991 -0.3274157 0.000563
1.992 -0.3273773 0.0005661
1.993 -0.3273394 0.0005648
1.994 -0.3273021 0.0005637
1.995 -0.3272653 0.000566
1.996 -0.327229 0.0005605
1.997 -0.3271932 0.000563
1.998 -0.327158 0.0005608
1.999 -0.3271234 0.0005619
2 -0.3270892 0.0005585
2.001 -0.3270555 0.0005604
2.002 -0.3270224 0.0005585
2.003 -0.3269898 0.0005558
2.004 -0.3269576 0.0005575
2.005 -0.3269259 0.0005576
2.006 -0.3268948 0.0005555
2.007 -0.3268641 0.0005527
2.008 -0.326834 0.0005514
2.009 -0.3268043 0.000552
2.01 -0.3267751 0.0005514
2.011 -0.3267464 0.0005486
2.012 -0.3267182 0.0005466
2.013 -0.3266905 0.0005463
2.014 -0.3266632 0.0005434
2.015 -0.3266363 0.0005419
2.016 -0.3266101 0.0005402
2.017 -0.3265842 0.000541
2.018 -0.3265587 0.0005403
2.019 -0.3265338 0.0005347
2.02 -0.3265093 0.0005326
2.021 -0.3264853 0.0005324
2.022 -0.3264617 0.0005305
2.023 -0.3264385 0.0005293
2.024 -0.3264159 0.000527
2.025 -0.3263936 0.0005266
2.026 -0.3263718 0.0005253
2.027 -0.3263503 0.0005217
2.028 -0.3263294 0.0005194
2.029 -0.3263088 0.0005164
2.03 -0.3262887 0.0005156
2.031 -0.3262691 0.0005136
2.032 -0.3262498 0.0005094
2.033 -0.326231 0.0005076
2.034 -0.3262125 0.0005057
2.035 -0.3261945 0.0005064
2.036 -0.3261769 0.000502
2.037 -0.3261597 0.0004965
2.038 -0.3261429 0.0004964
2.039 -0.3261265 0.0004941
2.04 -0.3261105 0.0004886
2.041 -0.326095 0.0004871
2.042 -0.3260798 0.0004865
2.043 -0.326065 0.0004825
2.044 -0.3260506 0.0004807
2.045 -0.3260366 0.0004766
2.046 -0.326023 0.0004737
2.047 -0.3260097 0.0004719
2.048 -0.3259968 0.0004697
2.049 -0.3259843 0.0004647
2.05 -0.3259723 0.0004626
2.051 -0.3259605 0.0004592
2.052 -0.3259491 0.0004556
2.053 -0.3259381 0.0004528
2.054 -0.3259275 0.000449
2.055 -0.3259172 0.0004476
2.056 -0.3259073 0.0004395
2.057 -0.3258978 0.0004378
2.058 -0.3258886 0.0004355
2.059 -0.3258797 0.0004281
2.06 -0.3258713 0.0004246
2.061 -0.3258631 0.0004221
2.062 -0.3258554 0.0004203
2.063 -0.325848 0.0004164
2.064 -0.3258409 0.0004103
2.065 -0.3258341 0.0004056
2.066 -0.3258277 0.0004035
2.067 -0.3258216 0.0004013
2.068 -0.3258159 0.0003996
2.069 -0.3258105 0.0004011
2.07 -0.3258054 0.0004013
2.071 -0.3258007 0.0004075
2.072 -0.3257963 0.0004
2.073 -0.3257922 0.0004018
2.074 -0.3257884 0.000402
2.075 -0.325785 0.0004042
2.076 -0.3257819 0.0004108
2.077 -0.325779 0.0004045
2.078 -0.3257766 0.0004045
2.079 -0.3257744 0.000409
2.08 -0.3257725 0.0004073
2.081 -0.325771 0.0004098
2.082 -0.3257697 0.0004145
2.083 -0.3257688 0.0004165
2.084 -0.3257682 0.0004109
2.085 -0.3257678 0.0004164
2.086 -0.3257678 0.0004154
2.087 -0.325768 0.0004162
2.088 -0.3257686 0.0004188
2.089 -0.3257694 0.000416
2.09 -0.3257706 0.0004157
2.091 -0.325772 0.0004181
2.092 -0.3257738 0.0004229
2.093 -0.3257758 0.0004179
2.094 -0.3257781 0.0004218
2.095 -0.3257807 0.0004231
2.096 -0.3257835 0.0004219
2.097 -0.3257867 0.0004272
2.098 -0.3257902 0.0004232
2.099 -0.3257938 0.0004244
2.1 -0.3257977 0.0004313
2.101 -0.3258021 0.0004237
2.102 -0.3258065 0.0004273
2.103 -0.3258114 0.0004271
2.104 -0.3258165 0.0004336
2.105 -0.3258218 0.0004329
2.106 -0.3258274 0.0004271
2.107 -0.3258332 0.0004324
2.108 -0.3258393 0.0004315
2.109 -0.3258457 0.0004342
2.11 -0.3258523 0.0004329
2.111 -0.3258592 0.0004351
2.112 -0.3258663 0.0004353
2.113 -0.3258737 0.0004354
2.114 -0.3258814 0.0004352
2.115 -0.3258893 0.000443
2.116 -0.3258974 0.0004511
2.117 -0.3259059 0.0004563
2.118 -0.3259145 0.0004662
2.119 -0.3259234 0.0004736
2.12 -0.3259325 0.0004784
2.121 -0.3259419 0.000489
2.122 -0.3259515 0.0004954
2.123 -0.3259614 0.0005025
2.124 -0.3259714 0.0005102
2.125 -0.3259818 0.0005172
2.126 -0.3259923 0.0005256
2.127 -0.3260032 0.0005361
2.128 -0.3260141 0.0005415
2.129 -0.3260254 0.0005506
2.13 -0.3260369 0.0005602
2.131 -0.3260486 0.0005646
2.132 -0.3260605 0.0005747
2.133 -0.3260727 0.000584
2.134 -0.3260851 0.0005915
2.135 -0.3260976 0.0005992
2.136 -0.3261105 0.0006096
2.137 -0.3261235 0.0006152
2.138 -0.3261367 0.0006262
2.139 -0.3261502 0.000635
2.14 -0.3261639 0.0006448
2.141 -0.3261778 0.0006534
2.142 -0.3261919 0.0006565
2.143 -0.3262063 0.0006718
2.144 -0.3262208 0.0006798
2.145 -0.3262355 0.0006859
2.146 -0.3262505 0.0006984
2.147 -0.3262656 0.0007064
2.148 -0.326281 0.0007156
2.149 -0.3262965 0.0007233
2.15 -0.3263123 0.0007337
2.151 -0.3263282 0.0007419
2.152 -0.3263444 0.0007504
2.153 -0.3263608 0.0007588
2.154 -0.3263773 0.0007716
2.155 -0.3263941 0.0007781
2.156 -0.326411 0.0007819
2.157 -0.3264282 0.0007954
2.158 -0.3264455 0.0008068
2.159 -0.3264629 0.0008167
2.16 -0.3264807 0.0008215
2.161 -0.3264986 0.0008343
2.162 -0.3265167 0.0008462
2.163 -0.3265349 0.0008542
2.164 -0.3265534 0.0008641
2.165 -0.326572 0.0008725
2.166 -0.3265909 0.0008818
2.167 -0.3266099 0.0008954
2.168 -0.326629 0.0009047
2.169 -0.3266483 0.0009121
2.17 -0.3266679 0.0009284
2.171 -0.3266876 0.0009321
2.172 -0.3267075 0.0009449
2.173 -0.3267276 0.0009541
2.174 -0.3267478 0.0009644
2.175 -0.3267682 0.0009744
2.176 -0.3267888 0.0009859
2.177 -0.3268096 0.0009953
2.178 -0.3268304 0.0010045
2.179 -0.3268516 0.0010169
2.18 -0.3268728 0.0010255
2.181 -0.3268943 0.0010342
2.182 -0.3269158 0.0010436
2.183 -0.3269376 0.0010597
2.184 -0.3269595 0.0010704
2.185 -0.3269815 0.0010794
2.186 -0.3270038 0.0010895
2.187 -0.3270262 0.0011002
2.188 -0.3270488 0.0011111
2.189 -0.3270715 0.0011201
2.19 -0.3270943 0.0011306
2.191 -0.3271174 0.0011446
2.192 -0.3271405 0.0011549
2.193 -0.3271639 0.0011675
2.194 -0.3271873 0.0011765
2.195 -0.327211 0.0011907
2.196 -0.3272348 0.001195
2.197 -0.3272587 0.0012105
2.198 -0.3272829 0.0012222
2.199 -0.3273071 0.0012307
2.2 -0.3273315 0.0012482
2.201 -0.327356 0.0012544
2.202 -0.3273806 0.0012621
2.203 -0.3274055 0.0012761
2.204 -0.3274304 0.0012895
2.205 -0.3274555 0.0013057
2.206 -0.3274808 0.0013124
2.207 -0.3275062 0.0013224
2.208 -0.3275317 0.0013378
2.209 -0.3275574 0.0013475
2.21 -0.3275832 0.0013579
2.211 -0.3276092 0.0013728
2.212 -0.3276352 0.0013877
2.213 -0.3276614 0.0013971
2.214 -0.3276878 0.0014069
2.215 -0.3277143 0.0014246
2.216 -0.3277409 0.0014315
2.217 -0.3277676 0.0014426
2.218 -0.3277945 0.0014549
2.219 -0.3278216 0.0014672
2.22 -0.3278486 0.0014797
2.221 -0.327876 0.001494
2.222 -0.3279033 0.0015032
2.223 -0.3279309 0.0015157
2.224 -0.3279586 0.0015285
2.225 -0.3279863 0.0015394
2.226 -0.3280142 0.0015482
2.227 -0.3280422 0.0015633
2.228 -0.3280703 0.0015777
2.229 -0.3280986 0.0015902
2.23 -0.3281271 0.0016018
2.231 -0.3281555 0.0016188
2.232 -0.3281842 0.0016273
2.233 -0.328213 0.0016381
2.234 -0.3282419 0.0016543
2.235 -0.3282708 0.0016656
2.236 -0.3282999 0.0016788
2.237 -0.3283291 0.0016904
2.238 -0.3283585 0.0017018
2.239 -0.3283879 0.0017155
2.24 -0.3284175 0.0017326
2.241 -0.3284472 0.001742
2.242 -0.3284769 0.0017561
2.243 -0.3285069 0.0017677
2.244 -0.3285369 0.0017846
2.245 -0.328567 0.001795
2.246 -0.3285972 0.0018027
2.247 -0.3286276 0.0018209
2.248 -0.328658 0.0018328
2.249 -0.3286886 0.0018494
2.25 -0.3287193 0.0018569
2.251 -0.32875 0.0018756
2.252 -0.3287809 0.001882
2.253 -0.3288119 0.0019011
2.254 -0.328843 0.0019141
2.255 -0.3288742 0.0019219
2.256 -0.3289055 0.0019423
2.257 -0.3289368 0.0019487
2.258 -0.3289683 0.0019722
2.259 -0.3289999 0.0019795
2.26 -0.3290317 0.0019975
2.261 -0.3290634 0.0020047
2.262 -0.3290952 0.0020202
2.263 -0.3291273 0.0020314
2.264 -0.3291594 0.0020523
2.265 -0.3291916 0.0020624
2.266 -0.3292238 0.0020766
2.267 -0.3292562 0.0020943
2.268 -0.3292887 0.0021083
2.269 -0.3293212 0.0021154
2.27 -0.3293538 0.0021362
2.271 -0.3293866 0.0021461
2.272 -0.3294195 0.0021653
2.273 -0.3294524 0.002174
2.274 -0.3294855 0.0021906
2.275 -0.3295186 0.0022063
2.276 -0.3295517 0.0022171
2.277 -0.329585 0.0022369
2.278 -0.3296184 0.0022442
2.279 -0.3296519 0.0022562
2.28 -0.3296854 0.0022762
2.281 -0.329719 0.0022896
2.282 -0.3297528 0.0023046
2.283 -0.3297865 0.0023171
2.284 -0.3298205 0.0023318
2.285 -0.3298545 0.0023499
2.286 -0.3298885 0.0023593
2.287 -0.3299227 0.002379
2.288 -0.3299569 0.0023931
2.289 -0.3299912 0.0024068
2.29 -0.3300256 0.0024204
2.291 -0.3300601 0.0024336
2.292 -0.3300946 0.0024504
2.293 -0.3301293 0.0024644
2.294 -0.330164 0.0024792
2.295 -0.3301988 0.002495
2.296 -0.3302336 0.0025097
2.297 -0.3302686 0.0025214
2.298 -0.3303036 0.0025376
2.299 -0.3303387 0.002552
2.3 -0.3303739 0.0025735
2.301 -0.3304091 0.0025829
2.302 -0.3304445 0.0025993
2.303 -0.3304799 0.0026139
2.304 -0.3305153 0.0026277
2.305 -0.3305509 0.0026434
2.306 -0.3305865 0.0026589
2.307 -0.3306222 0.0026746
2.308 -0.3306579 0.0026872
2.309 -0.3306938 0.0027044
2.31 -0.3307297 0.0027239
2.311 -0.3307656 0.0027331
2.312 -0.3308018 0.0027496
2.313 -0.3308379 0.0027686
2.314 -0.330874 0.0027807
2.315 -0.3309102 0.0027968
2.316 -0.3309466 0.0028129
2.317 -0.3309829 0.0028256
2.318 -0.3310194 0.0028464
2.319 -0.3310559 0.0028524
2.32 -0.3310925 0.0028772
2.321 -0.3311291 0.0028894
2.322 -0.3311659 0.002908
2.323 -0.3312027 0.0029186
2.324 -0.3312394 0.0029373
2.325 -0.3312764 0.0029529
2.326 -0.3313134 0.0029681
2.327 -0.3313504 0.0029817
2.328 -0.3313874 0.0030015
2.329 -0.3314246 0.0030147
2.33 -0.3314618 0.0030308
2.331 -0.3314991 0.0030509
2.332 -0.3315365 0.0030585
2.333 -0.3315738 0.003079
2.334 -0.3316113 0.0030964
2.335 -0.3316488 0.0031105
2.336 -0.3316864 0.0031315
2.337 -0.331724 0.0031444
2.338 -0.3317617 0.0031556
2.339 -0.3317994 0.0031755
2.34 -0.3318373 0.0031934
2.341 -0.3318751 0.0032057
2.342 -0.3319129 0.0032244
2.343 -0.3319509 0.0032398
2.344 -0.331989 0.003254
2.345 -0.3320271 0.0032769
2.346 -0.3320651 0.0032915
2.347 -0.3321033 0.003304
2.348 -0.3321416 0.0033232
2.349 -0.3321798 0.0033369
2.35 -0.3322182 0.0033503
2.351 -0.3322566 0.0033656
2.352 -0.332295 0.0033879
2.353 -0.3323336 0.003404
2.354 -0.3323721 0.0034209
2.355 -0.3324106 0.0034347
2.356 -0.3324493 0.0034457
2.357 -0.332488 0.0034702
2.358 -0.3325268 0.0034905
2.359 -0.3325655 0.0035039
2.36 -0.3326044 0.0035186
2.361 -0.3326433 0.0035367
2.362 -0.3326822 0.0035517
2.363 -0.3327212 0.0035709
2.364 -0.3327602 0.0035859
2.365 -0.3327993 0.0035968
2.366 -0.3328384 0.0036239
2.367 -0.3328776 0.0036292
2.368 -0.3329168 0.003651
2.369 -0.3329561 0.0036689
2.37 -0.3329953 0.0036913
2.371 -0.3330347 0.0037079
2.372 -0.3330741 0.0037243
2.373 -0.3331135 0.0037427
2.374 -0.3331529 0.0037541
2.375 -0.3331925 0.0037694
2.376 -0.3332321 0.0037945
2.377 -0.3332716 0.0038044
2.378 -0.3333113 0.0038204
2.379 -0.333351 0.0038345
2.38 -0.3333907 0.0038562
2.381 -0.3334305 0.0038762
2.382 -0.3334703 0.0038885
2.383 -0.3335101 0.0039056
2.384 -0.33355 0.0039265
2.385 -0.3335899 0.0039424
2.386 -0.3336299 0.0039586
2.387 -0.3336699 0.0039787
2.388 -0.3337099 0.0039941
2.389 -0.33375 0.0040098
2.39 -0.3337902 0.0040257
2.391 -0.3338303 0.0040482
2.392 -0.3338704 0.0040602
2.393 -0.3339107 0.0040759
2.394 -0.3339509 0.0040946
2.395 -0.3339913 0.0041175
2.396 -0.3340316 0.0041334
2.397 -0.3340719 0.0041514
2.398 -0.3341123 0.0041664
2.399 -0.3341528 0.0041829
2.4 -0.3341933 0.004205
2.401 -0.3342337 0.0042214
2.402 -0.3342743 0.0042375
2.403 -0.3343148 0.0042562
2.404 -0.3343554 0.0042714
2.405 -0.334396 0.0042853
2.406 -0.3344367 0.0043103
2.407 -0.3344774 0.0043264
2.408 -0.3345182 0.0043454
2.409 -0.3345589 0.0043591
2.41 -0.3345997 0.0043766
2.411 -0.3346406 0.0043958
2.412 -0.3346813 0.0044109
2.413 -0.3347222 0.0044267
2.414 -0.3347632 0.0044499
2.415 -0.3348041 0.004477
2.416 -0.3348451 0.0044836
2.417 -0.334886 0.0045032
2.418 -0.3349271 0.0045253
2.419 -0.3349682 0.0045391
2.42 -0.3350093 0.0045586
2.421 -0.3350504 0.0045685
2.422 -0.3350915 0.0045931
2.423 -0.3351327 0.0046114
2.424 -0.3351738 0.0046367
2.425 -0.3352151 0.0046463
2.426 -0.3352563 0.0046597
2.427 -0.3352975 0.0046792
2.428 -0.3353389 0.0046991
2.429 -0.3353802 0.0047198
2.43 -0.3354216 0.0047376
2.431 -0.3354629 0.0047534
2.432 -0.3355043 0.0047784
2.433 -0.3355457 0.0047913
2.434 -0.3355872 0.0048089
2.435 -0.3356287 0.004821
2.436 -0.3356701 0.004844
2.437 -0.3357116 0.0048631
2.438 -0.3357533 0.0048805
2.439 -0.3357948 0.0049047
2.44 -0.3358364 0.0049135
2.441 -0.335878 0.004934
2.442 -0.3359196 0.0049516
2.443 -0.3359613 0.0049771
2.444 -0.3360029 0.0049906
2.445 -0.3360446 0.0050109
2.446 -0.3360863 0.0050276
2.447 -0.3361281 0.0050455
2.448 -0.3361698 0.0050679
2.449 -0.3362116 0.0050814
2.45 -0.3362534 0.0050965
2.451 -0.3362952 0.0051192
2.452 -0.3363371 0.0051413
2.453 -0.3363789 0.0051546
2.454 -0.3364207 0.0051735
2.455 -0.3364627 0.0051935
2.456 -0.3365045 0.0052117
2.457 -0.3365465 0.0052321
2.458 -0.3365885 0.0052532
2.459 -0.3366303 0.0052695
2.46 -0.3366724 0.0052818
2.461 -0.3367143 0.0053029
2.462 -0.3367564 0.0053248
2.463 -0.3367984 0.0053371
2.464 -0.3368404 0.0053569
2.465 -0.3368826 0.0053799
2.466 -0.3369246 0.0053928
2.467 -0.3369667 0.0054177
2.468 -0.3370088 0.0054344
2.469 -0.3370509 0.0054483
2.47 -0.3370931 0.0054708
2.471 -0.3371352 0.0054872
2.472 -0.3371774 0.0055051
2.473 -0.3372196 0.0055292
2.474 -0.3372617 0.0055485
2.475 -0.337304 0.0055634
2.476 -0.3373463 0.0055854
2.477 -0.3373885 0.0055985
2.478 -0.3374307 0.0056161
2.479 -0.337473 0.0056378
2.48 -0.3375153 0.0056604
2.481 -0.3375576 0.0056769
2.482 -0.3375998 0.0056905
2.483 -0.3376422 0.0057119
2.484 -0.3376845 0.0057374
2.485 -0.3377269 0.0057563
2.486 -0.3377693 0.0057796
2.487 -0.3378116 0.0057932
2.488 -0.337854 0.0058188
2.489 -0.3378964 0.0058266
2.49 -0.3379387 0.0058408
2.491 -0.3379812 0.0058643
2.492 -0.3380235 0.005887
2.493 -0.338066 0.0059069
2.494 -0.3381085 0.0059215
2.495 -0.3381509 0.0059409
2.496 -0.3381934 0.0059561
2.497 -0.3382358 0.0059805
2.498 -0.3382783 0.0060038
2.499 -0.3383208 0.0060219
2.5 -0.3383632 0.0060374
&
@target G0.S2
@type xydy
1.5 -0.7001744 0.0672692
1.501 -0.7019303 0.0651673
1.502 -0.7035767 0.0632927
1.503 -0.7051135 0.0611897
1.504 -0.706541 0.0592273
1.505 -0.7078596 0.0572469
1.506 -0.7090698 0.0552691
1.507 -0.7101722 0.053371
1.508 -0.7111675 0.0515876
1.509 -0.7120566 0.0496261
1.51 -0.7128403 0.0480084
1.511 -0.7135197 0.0462741
1.512 -0.7140958 0.0445754
1.513 -0.7145698 0.0428285
1.514 -0.7149432 0.0411905
1.515 -0.7152173 0.0395955
1.516 -0.7153933 0.0380019
1.517 -0.7154729 0.0364857
1.518 -0.7154578 0.0350321
1.519 -0.7153495 0.0336194
1.52 -0.7151498 0.0321881
1.521 -0.7148603 0.0308431
1.522 -0.7144831 0.0295361
1.523 -0.7140198 0.0282117
1.524 -0.7134725 0.0269863
1.525 -0.712843 0.0258046
1.526 -0.7121333 0.0245917
1.527 -0.7113455 0.0234317
1.528 -0.7104815 0.0223793
1.529 -0.7095436 0.0212697
1.53 -0.7085336 0.0202688
1.531 -0.7074536 0.0193213
1.532 -0.7063058 0.018364
1.533 -0.7050922 0.0173943
1.534 -0.703815 0.0165127
1.535 -0.7024762 0.0156534
1.536 -0.7010779 0.0148376
1.537 -0.6996222 0.0140573
1.538 -0.6981112 0.0132454
1.539 -0.6965468 0.0125408
1.54 -0.6949312 0.0118634
1.541 -0.6932662 0.0111503
1.542 -0.6915541 0.0105394
1.543 -0.6897967 0.0098936
1.544 -0.6879959 0.0093148
1.545 -0.6861536 0.0087478
1.546 -0.6842719 0.0082034
1.547 -0.6823524 0.0076861
1.548 -0.6803971 0.0072046
1.549 -0.6784078 0.0067158
1.55 -0.676386 0.0062738
1.551 -0.6743339 0.0058592
1.552 -0.6722527 0.0054457
1.553 -0.6701443 0.0050632
1.554 -0.6680103 0.0046923
1.555 -0.6658523 0.0043682
1.556 -0.6636718 0.0040202
1.557 -0.6614703 0.0037121
1.558 -0.6592493 0.0034216
1.559 -0.6570102 0.0031293
1.56 -0.6547544 0.002894
1.561 -0.6524833 0.0026312
1.562 -0.6501982 0.002389
1.563 -0.6479002 0.0021893
1.564 -0.6455907 0.0019887
1.565 -0.6432709 0.0018836
1.566 -0.6409419 0.0018427
1.567 -0.6386049 0.0017103
1.568 -0.6362609 0.0016833
1.569 -0.6339111 0.0016084
1.57 -0.6315563 0.0015709
1.571 -0.6291977 0.0016085
1.572 -0.6268362 0.0016141
1.573 -0.6244726 0.0016648
1.574 -0.6221078 0.0016928
1.575 -0.6197427 0.0017238
1.576 -0.6173782 0.0017035
1.577 -0.615015 0.0017271
1.578 -0.6126538 0.0017147
1.579 -0.6102954 0.0017343
1.58 -0.6079404 0.0017382
1.581 -0.6055897 0.0017317
1.582 -0.6032437 0.00172
1.583 -0.6009031 0.0017456
1.584 -0.5985686 0.0017316
1.585 -0.5962406 0.0017056
1.586 -0.5939196 0.0016968
1.587 -0.5916063 0.0016864
1.588 -0.5893011 0.0016706
1.589 -0.5870044 0.0016459
1.59 -0.5847167 0.0016513
1.591 -0.5824385 0.0016185
1.592 -0.58017 0.0016166
1.593 -0.5779118 0.0015938
1.594 -0.5756642 0.0015564
1.595 -0.5734274 0.0015471
1.596 -0.5712019 0.0015295
1.597 -0.5689879 0.0014909
1.598 -0.5667858 0.0014844
1.599 -0.5645957 0.001442
1.6 -0.562418 0.0014193
1.601 -0.560253 0.0014023
1.602 -0.5581007 0.0013865
1.603 -0.5559614 0.0013404
1.604 -0.5538354 0.0013252
1.605 -0.5517229 0.0012974
1.606 -0.5496238 0.0012668
1.607 -0.5475386 0.0012534
1.608 -0.5454672 0.0012313
1.609 -0.5434097 0.0012039
1.61 -0.5413666 0.0011562
1.611 -0.5393376 0.0011317
1.612 -0.537323 0.0010925
1.613 -0.5353229 0.0010785
1.614 -0.5333373 0.0010682
1.615 -0.5313664 0.0010646
1.616 -0.52941 0.0010429
1.617 -0.5274685 0.0010801
1.618 -0.5255417 0.0010608
1.619 -0.5236297 0.0010499
1.62 -0.5217326 0.001053
1.621 -0.5198504 0.0010564
1.622 -0.5179831 0.0010599
1.623 -0.5161307 0.0010593
1.624 -0.5142931 0.001039
1.625 -0.5124707 0.0010461
1.626 -0.510663 0.0010732
1.627 -0.5088703 0.001028
1.628 -0.5070926 0.0010291
1.629 -0.5053296 0.0010374
1.63 -0.5035815 0.0010534
1.631 -0.5018482 0.0010335
1.632 -0.5001298 0.0010351
1.633 -0.4984261 0.0010121
1.634 -0.4967371 0.0010259
1.635 -0.4950627 0.0010116
1.636 -0.4934031 0.0010296
1.637 -0.491758 0.0010152
1.638 -0.4901274 0.0010058
1.639 -0.4885112 0.001022
1.64 -0.4869095 0.00101
1.641 -0.485322 0.0010241
1.642 -0.4837489 0.0010022
1.643 -0.4821899 0.0010028
1.644 -0.4806451 0.0010148
1.645 -0.4791144 0.0010093
1.646 -0.4775976 0.0010208
1.647 -0.4760947 0.0010386
1.648 -0.4746056 0.001033
1.649 -0.4731304 0.0010467
1.65 -0.4716688 0.0010474
1.651 -0.4702208 0.0010625
1.652 -0.4687863 0.0010771
1.653 -0.4673653 0.001065
1.654 -0.4659575 0.0010695
1.655 -0.4645631 0.0010762
1.656 -0.4631818 0.001086
1.657 -0.4618135 0.0010912
1.658 -0.4604582 0.0010883
1.659 -0.4591159 0.0010945
1.66 -0.4577863 0.001085
1.661 -0.4564694 0.0010799
1.662 -0.4551653 0.0010827
1.663 -0.4538735 0.0010835
1.664 -0.4525943 0.0010891
1.665 -0.4513275 0.0010852
1.666 -0.4500728 0.0010957
1.667 -0.4488304 0.0010754
1.668 -0.4475999 0.0010754
1.669 -0.4463815 0.0010757
1.67 -0.4451749 0.0010805
1.671 -0.4439801 0.001067
1.672 -0.442797 0.0010664
1.673 -0.4416256 0.0010645
1.674 -0.4404656 0.0010521
1.675 -0.439317 0.0010517
1.676 -0.4381798 0.0010319
1.677 -0.4370537 0.0010387
1.678 -0.4359389 0.0010301
1.679 -0.4348351 0.001033
1.68 -0.4337421 0.0010129
1.681 -0.4326601 0.0010109
1.682 -0.4315888 0.0010114
1.683 -0.4305282 0.0009972
1.684 -0.4294782 0.000989
1.685 -0.4284387 0.0009873
1.686 -0.4274095 0.0009751
1.687 -0.4263907 0.0009718
1.688 -0.425382 0.000957
1.689 -0.4243835 0.0009418
1.69 -0.4233952 0.0009502
1.691 -0.4224166 0.0009274
1.692 -0.421448 0.0009138
1.693 -0.4204892 0.000914
1.694 -0.41954 0.0009022
1.695 -0.4186005 0.0008921
1.696 -0.4176705 0.0008823
1.697 -0.4167498 0.0008653
1.698 -0.4158387 0.000872
1.699 -0.4149367 0.0008554
1.7 -0.4140439 0.0008388
1.701 -0.4131602 0.0008399
1.702 -0.4122855 0.0008347
1.703 -0.4114197 0.0008124
1.704 -0.4105629 0.0008101
1.705 -0.4097148 0.000808
1.706 -0.4088754 0.0007844
1.707 -0.4080446 0.0007796
1.708 -0.4072223 0.0007723
1.709 -0.4064085 0.0007544
1.71 -0.405603 0.0007883
1.711 -0.4048059 0.0007603
1.712 -0.404017 0.0007631
1.713 -0.4032362 0.0007575
1.714 -0.4024635 0.0007596
1.715 -0.4016989 0.000728
1.716 -0.4009421 0.0007443
1.717 -0.4001932 0.0007416
1.718 -0.3994521 0.0007223
1.719 -0.3987187 0.0007504
1.72 -0.3979929 0.0007348
1.721 -0.3972747 0.0007033
1.722 -0.3965639 0.0007245
1.723 -0.3958606 0.0007256
1.724 -0.3951647 0.0007319
1.725 -0.394476 0.0007276
1.726 -0.3937947 0.0007254
1.727 -0.3931204 0.000725
1.728 -0.3924532 0.0007109
1.729 -0.391793 0.0007136
1.73 -0.3911398 0.0007123
1.731 -0.3904935 0.0007245
1.732 -0.389854 0.0007042
1.733 -0.3892213 0.0007187
1.734 -0.3885953 0.0007027
1.735 -0.3879758 0.0007165
1.736 -0.387363 0.0006931
1.737 -0.3867568 0.0006941
1.738 -0.386157 0.0007025
1.739 -0.3855635 0.0007027
1.74 -0.3849764 0.0007252
1.741 -0.3843955 0.000688
1.742 -0.3838209 0.0006989
1.743 -0.3832525 0.0007054
1.744 -0.3826901 0.0006969
1.745 -0.3821338 0.0007256
1.746 -0.3815834 0.0007297
1.747 -0.381039 0.0007016
1.748 -0.3805005 0.0007052
1.749 -0.3799678 0.0007136
1.75 -0.3794408 0.0007183
1.751 -0.3789196 0.0007034
1.752 -0.3784041 0.0007219
1.753 -0.3778942 0.0007162
1.754 -0.3773898 0.0007007
1.755 -0.3768909 0.0007006
1.756 -0.3763974 0.0006938
1.757 -0.3759095 0.0006794
1.758 -0.3754267 0.0006995
1.759 -0.3749494 0.0007101
1.76 -0.3744773 0.0006979
1.761 -0.3740104 0.0007146
1.762 -0.3735486 0.0007199
1.763 -0.3730919 0.0006968
1.764 -0.3726404 0.0007094
1.765 -0.3721938 0.0007256
1.766 -0.3717523 0.0007199
1.767 -0.3713156 0.0007324
1.768 -0.3708839 0.0007401
1.769 -0.3704569 0.0007473
1.77 -0.3700347 0.0007505
1.771 -0.3696173 0.0007513
1.772 -0.3692046 0.0007685
1.773 -0.3687965 0.0007613
1.774 -0.368393 0.0007738
1.775 -0.3679942 0.0007821
1.776 -0.3675999 0.0007863
1.777 -0.3672101 0.0007867
1.778 -0.3668247 0.0008041
1.779 -0.3664436 0.0008085
1.78 -0.3660671 0.0008073
1.781 -0.3656947 0.0008159
1.782 -0.3653268 0.0008217
1.783 -0.364963 0.0008291
1.784 -0.3646034 0.0008447
1.785 -0.3642481 0.0008376
1.786 -0.3638969 0.0008372
1.787 -0.3635497 0.0008559
1.788 -0.3632066 0.0008529
1.789 -0.3628676 0.0008557
1.79 -0.3625326 0.0008677
1.791 -0.3622014 0.0008838
1.792 -0.3618742 0.0008726
1.793 -0.3615508 0.0008814
1.794 -0.3612314 0.0008929
1.795 -0.3609158 0.0008999
1.796 -0.3606038 0.0008993
1.797 -0.3602957 0.0008895
1.798 -0.3599912 0.0009015
1.799 -0.3596905 0.0009012
1.8 -0.3593933 0.0008951
1.801 -0.3590998 0.0009263
1.802 -0.3588099 0.000916
1.803 -0.3585235 0.0009183
1.804 -0.3582405 0.0009256
1.805 -0.3579612 0.000926
1.806 -0.3576852 0.0009185
1.807 -0.3574127 0.0009358
1.808 -0.3571435 0.00094
1.809 -0.3568777 0.0009252
1.81 -0.3566152 0.0009296
1.811 -0.3563561 0.0009336
1.812 -0.3561001 0.0009467
1.813 -0.3558474 0.000937
1.814 -0.3555981 0.0009284
1.815 -0.3553518 0.0009522
1.816 -0.3551087 0.000942
1.817 -0.3548686 0.0009516
1.818 -0.3546317 0.0009545
1.819 -0.3543979 0.0009411
1.82 -0.3541671 0.0009507
1.821 -0.3539393 0.0009601
1.822 -0.3537146 0.0009414
1.823 -0.3534928 0.0009504
1.824 -0.3532739 0.0009566
1.825 -0.3530579 0.0009613
1.826 -0.3528449 0.000953
1.827 -0.3526347 0.0009395
1.828 -0.3524273 0.0009668
1.829 -0.3522227 0.0009529
1.83 -0.352021 0.000958
1.831 -0.3518219 0.0009459
1.832 -0.3516257 0.0009487
1.833 -0.3514321 0.0009635
1.834 -0.3512412 0.0009372
1.835 -0.351053 0.0009531
1.836 -0.3508674 0.0009531
1.837 -0.3506845 0.0009396
1.838 -0.3505042 0.0009412
1.839 -0.3503263 0.0009364
1.84 -0.3501512 0.0009452
1.841 -0.3499785 0.0009474
1.842 -0.3498083 0.000939
1.843 -0.3496406 0.0009299
1.844 -0.3494753 0.0009425
1.845 -0.3493126 0.0009302
1.846 -0.3491522 0.0009314
1.847 -0.3489943 0.0009097
1.848 -0.3488386 0.0009178
1.849 -0.3486855 0.0009149
1.85 -0.3485345 0.0009124
1.851 -0.348386 0.0009059
1.852 -0.3482398 0.0009005
1.853 -0.3480958 0.0009135
1.854 -0.347954 0.0009177
1.855 -0.3478145 0.0009138
1.856 -0.3476772 0.0009055
1.857 -0.3475422 0.0009432
1.858 -0.3474093 0.0009374
1.859 -0.3472786 0.0009348
1.86 -0.34715 0.0009167
1.861 -0.3470236 0.0009344
1.862 -0.3468993 0.0009393
1.863 -0.3467771 0.00095
1.864 -0.3466569 0.0009421
1.865 -0.3465388 0.0009601
1.866 -0.3464227 0.0009629
1.867 -0.3463086 0.0009493
1.868 -0.3461966 0.0009733
1.869 -0.3460866 0.0009613
1.87 -0.3459784 0.0009701
1.871 -0.3458723 0.0009777
1.872 -0.3457681 0.000984
1.873 -0.3456658 0.0009922
1.874 -0.3455654 0.0009878
1.875 -0.345467 0.0009785
1.876 -0.3453703 0.0009984
1.877 -0.3452756 0.0009897
1.878 -0.3451827 0.0009874
1.879 -0.3450916 0.0009975
1.88 -0.3450023 0.0010164
1.881 -0.3449148 0.0010046
1.882 -0.3448291 0.0010161
1.883 -0.3447452 0.0010341
1.884 -0.344663 0.0010133
1.885 -0.3445825 0.0010604
1.886 -0.3445038 0.0010104
1.887 -0.3444267 0.0010332
1.888 -0.3443513 0.001054
1.889 -0.3442777 0.0010488
1.89 -0.3442056 0.0010521
1.891 -0.3441353 0.0010708
1.892 -0.3440666 0.0010642
1.893 -0.3439995 0.0010815
1.894 -0.343934 0.0010718
1.895 -0.3438701 0.001061
1.896 -0.3438077 0.001098
1.897 -0.343747 0.0010827
1.898 -0.3436878 0.0011058
1.899 -0.3436301 0.0011325
1.9 -0.343574 0.0011562
1.901 -0.3435194 0.0011676
1.902 -0.3434662 0.001175
1.903 -0.3434146 0.0011927
1.904 -0.3433644 0.0012308
1.905 -0.3433158 0.0012311
1.906 -0.3432685 0.0012431
1.907 -0.3432227 0.0012662
1.908 -0.3431784 0.0012757
1.909 -0.3431354 0.0013044
1.91 -0.3430939 0.0013255
1.911 -0.3430537 0.0013442
1.912 -0.343015 0.0013594
1.913 -0.3429776 0.0013897
1.914 -0.3429415 0.0014089
1.915 -0.3429069 0.0014256
1.916 -0.3428735 0.0014329
1.917 -0.3428415 0.0014647
1.918 -0.3428108 0.0014859
1.919 -0.3427814 0.0015027
1.92 -0.3427533 0.0015278
1.921 -0.3427264 0.0015685
1.922 -0.3427009 0.0015603
1.923 -0.3426766 0.0015958
1.924 -0.3426535 0.0016007
1.925 -0.3426317 0.0016285
1.926 -0.3426111 0.0016555
1.927 -0.3425918 0.0016905
1.928 -0.3425737 0.0016917
1.929 -0.3425567 0.0017272
1.93 -0.3425409 0.0017334
1.931 -0.3425264 0.0017647
1.932 -0.3425129 0.0017721
1.933 -0.3425007 0.0018138
1.934 -0.3424896 0.0018272
1.935 -0.3424796 0.0018467
1.936 -0.3424708 0.0018919
1.937 -0.3424631 0.0019122
1.938 -0.3424565 0.001928
1.939 -0.342451 0.001959
1.94 -0.3424467 0.0019815
1.941 -0.3424433 0.0019971
1.942 -0.3424411 0.0020188
1.943 -0.34244 0.002056
1.944 -0.3424399 0.0020698
1.945 -0.3424408 0.0020988
1.946 -0.3424428 0.0021268
1.947 -0.3424458 0.0021544
1.948 -0.3424499 0.0021743
1.949 -0.3424549 0.0021748
1.95 -0.342461 0.0022202
1.951 -0.342468 0.0022465
1.952 -0.3424761 0.0022614
1.953 -0.3424852 0.0022883
1.954 -0.3424952 0.0023111
1.955 -0.3425061 0.0023437
1.956 -0.3425181 0.0023768
1.957 -0.3425311 0.0024188
1.958 -0.3425449 0.0024096
1.959 -0.3425596 0.0024383
1.96 -0.3425753 0.0024812
1.961 -0.3425919 0.0024938
1.962 -0.3426096 0.0025276
1.963 -0.3426279 0.0025478
1.964 -0.3426472 0.0025735
1.965 -0.3426675 0.0026142
1.966 -0.3426886 0.0026281
1.967 -0.3427106 0.0026608
1.968 -0.3427334 0.0026758
1.969 -0.3427572 0.0027151
1.97 -0.3427817 0.0027607
1.971 -0.3428071 0.0027809
1.972 -0.3428334 0.0028033
1.973 -0.3428605 0.0028174
1.974 -0.3428884 0.0028668
1.975 -0.3429171 0.0028777
1.976 -0.3429466 0.0029207
1.977 -0.342977 0.0029466
1.978 -0.3430081 0.0029652
1.979 -0.3430401 0.0030033
1.98 -0.3430728 0.003028
1.981 -0.3431064 0.0030633
1.982 -0.3431406 0.0030831
1.983 -0.3431757 0.0031311
1.984 -0.3432114 0.0031501
1.985 -0.343248 0.0031791
1.986 -0.3432854 0.0032029
1.987 -0.3433234 0.0032345
1.988 -0.3433622 0.0032771
1.989 -0.3434016 0.003304
1.99 -0.3434419 0.0033286
1.991 -0.3434828 0.003353
1.992 -0.3435245 0.0033912
1.993 -0.3435669 0.0034231
1.994 -0.3436099 0.0034807
1.995 -0.3436536 0.0034883
1.996 -0.3436982 0.0034977
1.997 -0.3437432 0.0035395
1.998 -0.343789 0.0035795
1.999 -0.3438355 0.0036101
2 -0.3438826 0.0036265
2.001 -0.3439304 0.003668
2.002 -0.3439789 0.0036957
2.003 -0.344028 0.0037205
2.004 -0.3440777 0.003768
2.005 -0.3441281 0.0037904
2.006 -0.3441791 0.0038341
2.007 -0.3442307 0.0038719
2.008 -0.344283 0.0038875
2.009 -0.3443359 0.0039342
2.01 -0.3443893 0.0039539
2.011 -0.3444435 0.003991
2.012 -0.3444981 0.0040483
2.013 -0.3445535 0.0040613
2.014 -0.3446093 0.0040994
2.015 -0.3446657 0.0041257
2.016 -0.3447228 0.0041748
2.017 -0.3447805 0.0042022
2.018 -0.3448386 0.0042238
2.019 -0.3448974 0.0042535
2.02 -0.3449568 0.0043057
2.021 -0.3450166 0.0043439
2.022 -0.345077 0.0043446
2.023 -0.345138 0.0043926
2.024 -0.3451995 0.0044281
2.025 -0.3452616 0.0044609
2.026 -0.3453242 0.0044968
2.027 -0.3453873 0.0045293
2.028 -0.3454509 0.0045806
2.029 -0.3455151 0.0045955
2.03 -0.3455798 0.0046385
2.031 -0.3456449 0.0046673
2.032 -0.3457107 0.004695
2.033 -0.3457768 0.0047474
2.034 -0.3458436 0.0047726
2.035 -0.3459107 0.0047946
2.036 -0.3459784 0.0048527
2.037 -0.3460466 0.0048822
2.038 -0.3461152 0.0049141
2.039 -0.3461843 0.0049559
2.04 -0.3462539 0.0049754
2.041 -0.346324 0.0050223
2.042 -0.3463945 0.0050663
2.043 -0.3464655 0.0051012
2.044 -0.346537 0.0051215
2.045 -0.3466088 0.0051866
2.046 -0.3466812 0.0052069
2.047 -0.3467539 0.0052554
2.048 -0.3468272 0.0052824
2.049 -0.3469008 0.0053154
2.05 -0.346975 0.005372
2.051 -0.3470495 0.0053812
2.052 -0.3471244 0.0054116
2.053 -0.3471999 0.0054617
2.054 -0.3472757 0.005485
2.055 -0.3473519 0.005535
2.056 -0.3474285 0.005562
2.057 -0.3475054 0.0056016
2.058 -0.3475829 0.0056461
2.059 -0.3476608 0.0056807
2.06 -0.3477389 0.0057291
2.061 -0.3478176 0.0057719
2.062 -0.3478966 0.0057919
2.063 -0.347976 0.0058397
2.064 -0.3480558 0.0058777
2.065 -0.348136 0.0059232
2.066 -0.3482164 0.0059581
2.067 -0.3482974 0.0059849
2.068 -0.3483786 0.0060318
2.069 -0.3484603 0.0060636
2.07 -0.3485423 0.006101
2.071 -0.3486247 0.0061466
2.072 -0.3487074 0.0061816
2.073 -0.3487905 0.0062279
2.074 -0.3488739 0.0062762
2.075 -0.3489576 0.0063052
2.076 -0.3490418 0.0063334
2.077 -0.3491262 0.0063763
2.078 -0.349211 0.0064364
2.079 -0.3492961 0.0064696
2.08 -0.3493816 0.0064946
2.081 -0.3494673 0.0065352
2.082 -0.3495535 0.0065808
2.083 -0.3496399 0.0066137
2.084 -0.3497266 0.0066686
2.085 -0.3498137 0.0066911
2.086 -0.349901 0.0067453
2.087 -0.3499887 0.0067822
2.088 -0.3500767 0.0068407
2.089 -0.350165 0.0068716
2.09 -0.3502536 0.0069004
2.091 -0.3503424 0.0069498
2.092 -0.3504317 0.0069966
2.093 -0.3505211 0.0070356
2.094 -0.3506109 0.0070653
2.095 -0.350701 0.0070888
2.096 -0.3507913 0.0071398
2.097 -0.3508819 0.0071626
2.098 -0.3509728 0.007213
2.099 -0.3510639 0.0072575
2.1 -0.3511554 0.0073009
2.101 -0.3512471 0.0073539
2.102 -0.3513391 0.0073838
2.103 -0.3514314 0.0074366
2.104 -0.3515239 0.007477
2.105 -0.3516166 0.0075332
2.106 -0.3517097 0.0075627
2.107 -0.351803 0.0076076
2.108 -0.3518966 0.0076549
2.109 -0.3519903 0.007681
2.11 -0.3520843 0.0077103
2.111 -0.3521787 0.0077821
2.112 -0.3522732 0.0078199
2.113 -0.352368 0.0078638
2.114 -0.352463 0.0079009
2.115 -0.3525582 0.0079413
2.116 -0.3526536 0.0079907
2.117 -0.3527494 0.008023
2.118 -0.3528453 0.0080666
2.119 -0.3529415 0.0080928
2.12 -0.3530379 0.0081721
2.121 -0.3531345 0.0081877
2.122 -0.3532313 0.0082424
2.123 -0.3533284 0.0082632
2.124 -0.3534256 0.0083505
2.125 -0.3535232 0.0083523
2.126 -0.3536208 0.008412
2.127 -0.3537187 0.0084652
2.128 -0.3538168 0.0084838
2.129 -0.3539151 0.0085457
2.13 -0.3540136 0.0085894
2.131 -0.3541123 0.0086299
2.132 -0.3542112 0.0086561
2.133 -0.3543103 0.0087196
2.134 -0.3544096 0.0087528
2.135 -0.3545091 0.0087948
2.136 -0.3546087 0.0088409
2.137 -0.3547086 0.0088737
2.138 -0.3548087 0.0089095
2.139 -0.3549089 0.0089999
2.14 -0.3550093 0.0090099
2.141 -0.3551099 0.0090824
2.142 -0.3552107 0.0091014
2.143 -0.3553116 0.0091784
2.144 -0.3554126 0.009192
2.145 -0.355514 0.009244
2.146 -0.3556154 0.0092966
2.147 -0.355717 0.0093299
2.148 -0.3558189 0.0093835
2.149 -0.3559208 0.0094202
2.15 -0.3560229 0.0094763
2.151 -0.3561251 0.0094977
2.152 -0.3562276 0.0095509
2.153 -0.3563301 0.0096016
2.154 -0.3564329 0.0096529
2.155 -0.3565358 0.009685
2.156 -0.3566389 0.0097357
2.157 -0.3567421 0.0097846
2.158 -0.3568454 0.0098311
2.159 -0.3569488 0.0098763
2.16 -0.3570525 0.0099393
2.161 -0.3571563 0.0099797
2.162 -0.3572602 0.0100109
2.163 -0.3573642 0.0100697
2.164 -0.3574684 0.0101085
2.165 -0.3575727 0.0101488
2.166 -0.3576772 0.0102007
2.167 -0.3577817 0.0102688
2.168 -0.3578865 0.0102864
2.169 -0.3579913 0.0103486
2.17 -0.3580963 0.0103903
2.171 -0.3582014 0.0104248
2.172 -0.3583066 0.0104668
2.173 -0.3584119 0.0105139
2.174 -0.3585174 0.0105604
2.175 -0.3586229 0.0106357
2.176 -0.3587286 0.0106679
2.177 -0.3588344 0.0107169
2.178 -0.3589404 0.0107632
2.179 -0.3590464 0.0107995
2.18 -0.3591526 0.0108405
2.181 -0.3592588 0.0109119
2.182 -0.3593652 0.0109359
2.183 -0.3594716 0.0109852
2.184 -0.3595783 0.0110487
2.185 -0.3596849 0.0110843
2.186 -0.3597917 0.0111101
2.187 -0.3598985 0.0112028
2.188 -0.3600056 0.0111999
2.189 -0.3601126 0.0112708
2.19 -0.3602198 0.0113247
2.191 -0.3603271 0.0113649
2.192 -0.3604344 0.0114021
2.193 -0.3605419 0.0114504
2.194 -0.3606494 0.0115041
2.195 -0.360757 0.011558
2.196 -0.3608647 0.0116149
2.197 -0.3609725 0.0116518
2.198 -0.3610805 0.0117009
2.199 -0.3611884 0.0117396
2.2 -0.3612965 0.0117996
2.201 -0.3614046 0.011821
2.202 -0.3615128 0.0118742
2.203 -0.3616212 0.011936
2.204 -0.3617295 0.0119666
2.205 -0.361838 0.012035
2.206 -0.3619464 0.0120728
2.207 -0.3620551 0.012133
2.208 -0.3621637 0.0121682
2.209 -0.3622724 0.0122174
2.21 -0.3623813 0.0122685
2.211 -0.3624902 0.0123353
2.212 -0.3625991 0.0123656
2.213 -0.3627081 0.0124113
2.214 -0.3628172 0.0124669
2.215 -0.3629263 0.0125346
2.216 -0.3630355 0.0125566
2.217 -0.3631447 0.0126289
2.218 -0.363254 0.0126489
2.219 -0.3633634 0.0127135
2.22 -0.3634728 0.0127636
2.221 -0.3635823 0.0127822
2.222 -0.3636918 0.0128562
2.223 -0.3638015 0.0128859
2.224 -0.3639111 0.0129375
2.225 -0.3640208 0.0129962
2.226 -0.3641305 0.0130652
2.227 -0.3642404 0.0130923
2.228 -0.3643502 0.0131537
2.229 -0.36446 0.0131988
2.23 -0.36457 0.0132196
2.231 -0.3646799 0.0133073
2.232 -0.36479 0.0133538
2.233 -0.3649001 0.0134141
2.234 -0.3650102 0.0134453
2.235 -0.3651203 0.013504
2.236 -0.3652305 0.0135047
2.237 -0.3653407 0.0135869
2.238 -0.365451 0.0136636
2.239 -0.3655613 0.013703
2.24 -0.3656716 0.0137198
2.241 -0.365782 0.0137895
2.242 -0.3658924 0.0138388
2.243 -0.3660028 0.0139049
2.244 -0.3661133 0.0139656
2.245 -0.3662237 0.01401
2.246 -0.3663343 0.0140185
2.247 -0.3664449 0.0140997
2.248 -0.3665555 0.0141593
2.249 -0.366666 0.0141902
2.25 -0.3667767 0.0142442
2.251 -0.3668873 0.0142929
2.252 -0.366998 0.0143347
2.253 -0.3671087 0.0143662
2.254 -0.3672194 0.0144467
2.255 -0.3673302 0.0145075
2.256 -0.3674409 0.01451
2.257 -0.3675517 0.0145883
2.258 -0.3676625 0.0146224
2.259 -0.3677732 0.0147083
2.26 -0.3678841 0.0147221
2.261 -0.3679949 0.014788
2.262 -0.3681058 0.0148343
2.263 -0.3682167 0.014854
2.264 -0.3683276 0.014957
2.265 -0.3684385 0.0149691
2.266 -0.3685494 0.0150308
2.267 -0.3686603 0.0150633
2.268 -0.3687712 0.0151183
2.269 -0.3688821 0.0151729
2.27 -0.3689931 0.0152421
2.271 -0.369104 0.0152878
2.272 -0.3692149 0.0153453
2.273 -0.3693258 0.015387
2.274 -0.3694368 0.0154347
2.275 -0.3695478 0.0154616
2.276 -0.3696588 0.0155454
2.277 -0.3697696 0.0156201
2.278 -0.3698806 0.0156123
2.279 -0.3699916 0.0156908
2.28 -0.3701025 0.0157365
2.281 -0.3702136 0.0157784
2.282 -0.3703245 0.0158123
2.283 -0.3704355 0.0158969
2.284 -0.3705464 0.0159245
2.285 -0.3706573 0.0159795
2.286 -0.3707683 0.016043
2.287 -0.3708792 0.0161128
2.288 -0.3709901 0.0161607
2.289 -0.371101 0.0162089
2.29 -0.3712119 0.016251
2.291 -0.3713228 0.0163037
2.292 -0.3714337 0.0163503
2.293 -0.3715446 0.0164008
2.294 -0.3716554 0.0164423
2.295 -0.3717662 0.0165212
2.296 -0.3718771 0.0165335
2.297 -0.3719879 0.0166066
2.298 -0.3720987 0.016669
2.299 -0.3722095 0.016713
2.3 -0.3723203 0.0167784
2.301 -0.372431 0.0168015
2.302 -0.3725418 0.0168452
2.303 -0.3726525 0.0169212
2.304 -0.3727632 0.0169584
2.305 -0.3728738 0.0169938
2.306 -0.3729846 0.0170539
2.307 -0.3730952 0.0171147
2.308 -0.3732058 0.0171596
2.309 -0.3733164 0.0172122
2.31 -0.373427 0.0172418
2.311 -0.3735375 0.0173096
2.312 -0.373648 0.0173896
2.313 -0.3737586 0.0174224
2.314 -0.373869 0.0174582
2.315 -0.3739795 0.0175149
2.316 -0.3740899 0.0175668
2.317 -0.3742003 0.0176377
2.318 -0.3743106 0.0176793
2.319 -0.374421 0.0177262
2.32 -0.3745313 0.017788
2.321 -0.3746415 0.0178204
2.322 -0.3747518 0.0178853
2.323 -0.374862 0.017943
2.324 -0.3749722 0.018005
2.325 -0.3750823 0.0180456
2.326 -0.3751925 0.0180743
2.327 -0.3753026 0.0181414
2.328 -0.3754127 0.0181718
2.329 -0.3755227 0.0182452
2.33 -0.3756326 0.018278
2.331 -0.3757426 0.0183503
2.332 -0.3758525 0.0184001
2.333 -0.3759624 0.0184513
2.334 -0.3760722 0.0184879
2.335 -0.376182 0.0185794
2.336 -0.3762917 0.0186314
2.337 -0.3764015 0.01867
2.338 -0.3765112 0.0187058
2.339 -0.3766208 0.0187674
2.34 -0.3767304 0.0188385
2.341 -0.3768399 0.0188646
2.342 -0.3769494 0.0189257
2.343 -0.3770589 0.0189739
2.344 -0.3771684 0.0190625
2.345 -0.3772777 0.0190762
2.346 -0.3773871 0.0190959
2.347 -0.3774964 0.0191518
2.348 -0.3776057 0.0192208
2.349 -0.3777149 0.019287
2.35 -0.377824 0.0193467
2.351 -0.3779332 0.0193527
2.352 -0.3780422 0.0194219
2.353 -0.3781512 0.0194831
2.354 -0.3782603 0.0195485
2.355 -0.3783692 0.0196036
2.356 -0.3784781 0.019651
2.357 -0.3785868 0.0196722
2.358 -0.3786957 0.0197397
2.359 -0.3788044 0.0197872
2.36 -0.378913 0.0198798
2.361 -0.3790217 0.0199097
2.362 -0.3791302 0.0199395
2.363 -0.3792387 0.020011
2.364 -0.3793472 0.0200553
2.365 -0.3794556 0.0201213
2.366 -0.3795639 0.0201439
2.367 -0.3796723 0.0201969
2.368 -0.3797805 0.0202786
2.369 -0.3798888 0.0203099
2.37 -0.3799969 0.0203476
2.371 -0.3801049 0.020418
2.372 -0.380213 0.0204839
2.373 -0.3803209 0.0205507
2.374 -0.3804289 0.0205733
2.375 -0.3805368 0.020632
2.376 -0.3806445 0.0206726
2.377 -0.3807523 0.0207127
2.378 -0.38086 0.0207782
2.379 -0.3809676 0.0208305
2.38 -0.3810752 0.0209008
2.381 -0.3811826 0.020942
2.382 -0.3812901 0.0209967
2.383 -0.3813975 0.0210341
2.384 -0.3815048 0.0210839
2.385 -0.381612 0.0211417
2.386 -0.3817193 0.0211958
2.387 -0.3818263 0.0212638
2.388 -0.3819334 0.0212726
2.389 -0.3820404 0.0213621
2.39 -0.3821474 0.0214014
2.391 -0.3822543 0.0214496
2.392 -0.382361 0.0215019
2.393 -0.3824679 0.0215425
2.394 -0.3825745 0.0216197
2.395 -0.3826812 0.0216631
2.396 -0.3827877 0.0217113
2.397 -0.3828942 0.0217836
2.398 -0.3830006 0.0218263
2.399 -0.383107 0.0218752
2.4 -0.3832133 0.021956
2.401 -0.3833194 0.0219639
2.402 -0.3834256 0.0220266
2.403 -0.3835317 0.0220835
2.404 -0.3836377 0.0221376
2.405 -0.3837436 0.0221994
2.406 -0.3838495 0.0222347
2.407 -0.3839554 0.0223349
2.408 -0.384061 0.0223148
2.409 -0.3841667 0.0224117
2.41 -0.3842723 0.0224492
2.411 -0.3843778 0.0224967
2.412 -0.3844833 0.0225582
2.413 -0.3845886 0.0226273
2.414 -0.3846939 0.0226683
2.415 -0.3847992 0.0227196
2.416 -0.3849043 0.0227552
2.417 -0.3850094 0.0227989
2.418 -0.3851145 0.022872
2.419 -0.3852194 0.0229183
2.42 -0.3853242 0.022985
2.421 -0.385429 0.0229847
2.422 -0.3855337 0.0230843
2.423 -0.3856383 0.023104
2.424 -0.3857429 0.0231753
2.425 -0.3858474 0.0232321
2.426 -0.3859518 0.0233007
2.427 -0.3860561 0.0233191
2.428 -0.3861605 0.0233613
2.429 -0.3862646 0.0234286
2.43 -0.3863687 0.023518
2.431 -0.3864728 0.0235538
2.432 -0.3865767 0.0236067
2.433 -0.3866806 0.0236507
2.434 -0.3867844 0.0237165
2.435 -0.3868881 0.0237389
2.436 -0.3869917 0.0237573
2.437 -0.3870953 0.0238531
2.438 -0.3871987 0.0239229
2.439 -0.3873021 0.0239734
2.44 -0.3874055 0.0240343
2.441 -0.3875087 0.0240378
2.442 -0.3876118 0.0241068
2.443 -0.3877149 0.0241678
2.444 -0.3878179 0.0242307
2.445 -0.3879209 0.0242594
2.446 -0.3880237 0.0243275
2.447 -0.3881264 0.0243787
2.448 -0.3882291 0.0243959
2.449 -0.3883316 0.0244495
2.45 -0.3884341 0.0245342
2.451 -0.3885365 0.0245751
2.452 -0.3886388 0.0246007
2.453 -0.3887412 0.0246532
2.454 -0.3888433 0.0247511
2.455 -0.3889454 0.0247196
2.456 -0.3890474 0.0248409
2.457 -0.3891493 0.0248823
2.458 -0.3892512 0.0249073
2.459 -0.3893529 0.0249665
2.46 -0.3894545 0.0250472
2.461 -0.3895561 0.0250853
2.462 -0.3896576 0.0251484
2.463 -0.389759 0.0251863
2.464 -0.3898604 0.0252545
2.465 -0.3899616 0.0252785
2.466 -0.3900627 0.0253529
2.467 -0.3901638 0.0254029
2.468 -0.3902647 0.0254216
2.469 -0.3903656 0.0254981
2.47 -0.3904664 0.0255561
2.471 -0.3905671 0.0256139
2.472 -0.3906677 0.0256643
2.473 -0.3907683 0.0257134
2.474 -0.3908687 0.0257744
2.475 -0.390969 0.0257739
2.476 -0.3910694 0.0258326
2.477 -0.3911695 0.0259247
2.478 -0.3912696 0.0259574
2.479 -0.3913696 0.0260189
2.48 -0.3914695 0.0260655
2.481 -0.3915693 0.0261313
2.482 -0.3916691 0.0261613
2.483 -0.3917686 0.0261871
2.484 -0.3918682 0.0262787
2.485 -0.3919677 0.026323
2.486 -0.3920671 0.0264178
2.487 -0.3921664 0.026421
2.488 -0.3922655 0.0264558
2.489 -0.3923646 0.0265355
2.49 -0.3924636 0.0265471
2.491 -0.3925625 0.0265762
2.492 -0.3926614 0.0267027
2.493 -0.3927601 0.0267082
2.494 -0.3928587 0.0268103
2.495 -0.3929572 0.0267888
2.496 -0.3930557 0.0268669
2.497 -0.393154 0.0269133
2.498 -0.3932524 0.0269865
2.499 -0.3933505 0.027079
2.5 -0.3934486 0.0270977
&
@target G0.S3
@type xydy
1.5 -0.6822461 0.2435103
1.501 -0.6767091 0.2388311
1.502 -0.6713969 0.2342147
1.503 -0.6660109 0.2299422
1.504 -0.6609558 0.2255729
1.505 -0.6558724 0.221485
1.506 -0.6512617 0.2171614
1.507 -0.6464977 0.2132078
1.508 -0.6417524 0.2094791
1.509 -0.6373418 0.2055856
1.51 -0.6331184 0.2017329
1.511 -0.6287244 0.1982455
1.512 -0.6244535 0.1948279
1.513 -0.6204156 0.1913589
1.514 -0.6162013 0.1882252
1.515 -0.6124191 0.1848473
1.516 -0.608422 0.1818295
1.517 -0.6045721 0.1788457
1.518 -0.6010493 0.1756786
1.519 -0.5973738 0.1727966
1.52 -0.5936246 0.1701338
1.521 -0.5901905 0.1673208
1.522 -0.5865738 0.1648121
1.523 -0.5835004 0.1618858
1.524 -0.5806333 0.1598255
1.525 -0.5793539 0.1592937
1.526 -0.5780807 0.1586443
1.527 -0.5767545 0.1580228
1.528 -0.5753482 0.1575126
1.529 -0.5740588 0.1567544
1.53 -0.5725453 0.1562572
1.531 -0.5712955 0.1554794
1.532 -0.5698542 0.1548156
1.533 -0.5683844 0.1541021
1.534 -0.567024 0.1533037
1.535 -0.5655865 0.1525431
1.536 -0.5640014 0.151914
1.537 -0.5626145 0.151065
1.538 -0.5611091 0.1502475
1.539 -0.5595384 0.1495492
1.54 -0.5581693 0.1486253
1.541 -0.556572 0.1478445
1.542 -0.5550834 0.1470102
1.543 -0.5535031 0.1461872
1.544 -0.5519871 0.1453236
1.545 -0.550515 0.1443863
1.546 -0.5489412 0.1435341
1.547 -0.5473932 0.1426452
1.548 -0.545853 0.1417487
1.549 -0.5442115 0.1409121
1.55 -0.5426575 0.1400023
1.551 -0.5411412 0.139052
1.552 -0.5395406 0.1381579
1.553 -0.537988 0.1372195
1.554 -0.5363393 0.1363632
1.555 -0.5348768 0.1353437
1.556 -0.533259 0.1344329
1.557 -0.5316796 0.1335028
1.558 -0.5301053 0.1325656
1.559 -0.5285066 0.1316328
1.56 -0.5269511 0.1306973
1.561 -0.5254284 0.1296861
1.562 -0.5238261 0.1287612
1.563 -0.522237 0.1278525
1.564 -0.5206834 0.1268959
1.565 -0.5190969 0.1260576
1.566 -0.5176452 0.1251394
1.567 -0.5161486 0.1241666
1.568 -0.5146444 0.1232998
1.569 -0.5131239 0.1223956
1.57 -0.5116054 0.1215218
1.571 -0.510192 0.1206142
1.572 -0.5087715 0.1196788
1.573 -0.5073022 0.1188352
1.574 -0.505797 0.1180036
1.575 -0.5043209 0.1171456
1.576 -0.5028798 0.1162019
1.577 -0.5014051 0.1153371
1.578 -0.499952 0.1144166
1.579 -0.4984565 0.1135732
1.58 -0.4970191 0.1126595
1.581 -0.4955404 0.1117809
1.582 -0.494084 0.1108797
1.583 -0.4926589 0.1099899
1.584 -0.4912029 0.1090974
1.585 -0.4897259 0.1082203
1.586 -0.4882915 0.1073248
1.587 -0.4868717 0.106421
1.588 -0.4854136 0.1055581
1.589 -0.4839834 0.1046669
1.59 -0.48261 0.103758
1.591 -0.4812232 0.1028338
1.592 -0.4797727 0.1020139
1.593 -0.4783835 0.1011222
1.594 -0.4770056 0.100215
1.595 -0.4755929 0.0993815
1.596 -0.4742389 0.0984925
1.597 -0.4728135 0.0976652
1.598 -0.4714513 0.0968189
1.599 -0.4701357 0.095902
1.6 -0.4687093 0.095128
1.601 -0.4673751 0.0942802
1.602 -0.4660598 0.0934273
1.603 -0.4647205 0.0925812
1.604 -0.4633392 0.0918214
1.605 -0.4620869 0.0909333
1.606 -0.4607594 0.0901312
1.607 -0.4594744 0.0893176
1.608 -0.4581957 0.0885027
1.609 -0.4568715 0.0877421
1.61 -0.4555934 0.0869295
1.611 -0.4543069 0.0861624
1.612 -0.4529989 0.0854166
1.613 -0.4518028 0.0845987
1.614 -0.450571 0.0838346
1.615 -0.4493388 0.0830921
1.616 -0.4481009 0.082352
1.617 -0.4469692 0.0815794
1.618 -0.4456998 0.0809028
1.619 -0.4444664 0.0802131
1.62 -0.4432787 0.079507
1.621 -0.4421514 0.0787554
1.622 -0.4409226 0.0781204
1.623 -0.4396422 0.0775478
1.624 -0.438471 0.0768611
1.625 -0.437262 0.0762547
1.626 -0.4362059 0.0755303
1.627 -0.434992 0.0749064
1.628 -0.4337915 0.0743302
1.629 -0.4327505 0.0736165
1.63 -0.4316128 0.0730221
1.631 -0.4304699 0.0724117
1.632 -0.4293319 0.071833
1.633 -0.4282155 0.0712227
1.634 -0.4271261 0.0706369
1.635 -0.4260314 0.0700429
1.636 -0.424987 0.0694457
1.637 -0.4238804 0.0688928
1.638 -0.4229308 0.0682024
1.639 -0.4218252 0.067708
1.64 -0.4207616 0.0671579
1.641 -0.4197706 0.0665755
1.642 -0.4187761 0.065975
1.643 -0.4177791 0.0654136
1.644 -0.4167695 0.0648903
1.645 -0.4157585 0.0643652
1.646 -0.4147451 0.0638733
1.647 -0.413783 0.0633503
1.648 -0.412801 0.0628376
1.649 -0.4119042 0.062273
1.65 -0.410947 0.0617692
1.651 -0.4099407 0.0613426
1.652 -0.4090565 0.0608069
1.653 -0.4081279 0.0603024
1.654 -0.4071574 0.0598697
1.655 -0.4063174 0.059322
1.656 -0.4054099 0.058858
1.657 -0.4044993 0.0584055
1.658 -0.4036165 0.05793
1.659 -0.4027718 0.0574387
1.66 -0.4018613 0.05701
1.661 -0.4009706 0.0565787
1.662 -0.4002086 0.0560393
1.663 -0.3992538 0.0557032
1.664 -0.3985146 0.0551688
1.665 -0.3976805 0.0547323
1.666 -0.3968396 0.054329
1.667 -0.3959711 0.0539347
1.668 -0.3952049 0.0534704
1.669 -0.3943585 0.0530986
1.67 -0.3935089 0.0527464
1.671 -0.3927078 0.0523393
1.672 -0.3919321 0.0519313
1.673 -0.3911676 0.0515225
1.674 -0.3903606 0.0511571
1.675 -0.3895138 0.0508549
1.676 -0.3888006 0.0504111
1.677 -0.3880395 0.0500529
1.678 -0.3872799 0.049689
1.679 -0.3865224 0.0493456
1.68 -0.3857695 0.0489855
1.681 -0.3850639 0.0486071
1.682 -0.3843318 0.0482685
1.683 -0.3836013 0.0479241
1.684 -0.3828457 0.0476215
1.685 -0.3821989 0.0472271
1.686 -0.3814991 0.0468854
1.687 -0.3807971 0.0465654
1.688 -0.3801669 0.0461722
1.689 -0.3794626 0.0458626
1.69 -0.378765 0.0455804
1.691 -0.3780447 0.0452993
1.692 -0.3774335 0.0449283
1.693 -0.3767693 0.0446339
1.694 -0.3761536 0.0442886
1.695 -0.3755006 0.043992
1.696 -0.3748605 0.0436923
1.697 -0.3742323 0.0433828
1.698 -0.3735674 0.0431433
1.699 -0.3730108 0.0427813
1.7 -0.3723646 0.042518
1.701 -0.3717798 0.0422203
1.702 -0.3711988 0.0419214
1.703 -0.3705995 0.0416326
1.704 -0.3700107 0.0413622
1.705 -0.3694322 0.0410906
1.706 -0.3688497 0.0408101
1.707 -0.3682792 0.040545
1.708 -0.367676 0.0403186
1.709 -0.3671177 0.0400453
1.71 -0.3666372 0.0397541
1.711 -0.3660568 0.0395094
1.712 -0.3655525 0.0392275
1.713 -0.3649958 0.038998
1.714 -0.3644922 0.0387308
1.715 -0.3639529 0.038474
1.716 -0.3634161 0.0382703
1.717 -0.3629293 0.0380055
1.718 -0.3624129 0.0377616
1.719 -0.3619537 0.0375154
1.72 -0.3614165 0.0373112
1.721 -0.3609337 0.0370442
1.722 -0.3604648 0.0368235
1.723 -0.3599768 0.0366094
1.724 -0.3595521 0.0363445
1.725 -0.3590498 0.0361537
1.726 -0.3585632 0.0359569
1.727 -0.3581441 0.0357013
1.728 -0.357648 0.0355161
1.729 -0.3571669 0.0353397
1.73 -0.3568149 0.0350371
1.731 -0.3563499 0.0348681
1.732 -0.3559364 0.0346218
1.733 -0.3554662 0.0344738
1.734 -0.3549955 0.0343024
1.735 -0.3545902 0.0341021
1.736 -0.3541674 0.0338887
1.737 -0.3537572 0.0336937
1.738 -0.3534225 0.033437
1.739 -0.3529822 0.033284
1.74 -0.3526203 0.0330813
1.741 -0.3522112 0.0328723
1.742 -0.3517807 0.0327391
1.743 -0.3514438 0.032514
1.744 -0.3510322 0.0323547
1.745 -0.3506409 0.0322184
1.746 -0.3502935 0.0320196
1.747 -0.3499409 0.0317998
1.748 -0.3495286 0.0316771
1.749 -0.3491969 0.0314845
1.75 -0.3487722 0.0313868
1.751 -0.3484326 0.0311904
1.752 -0.3480192 0.0311068
1.753 -0.347709 0.0309015
1.754 -0.3473241 0.0307664
1.755 -0.3469174 0.0306741
1.756 -0.3465968 0.0304944
1.757 -0.3462483 0.0303406
1.758 -0.3459469 0.0301793
1.759 -0.3455253 0.0301342
1.76 -0.3452436 0.0299317
1.761 -0.3449023 0.0298227
1.762 -0.344631 0.0296375
1.763 -0.3442033 0.0295854
1.764 -0.3439556 0.0293942
1.765 -0.3436031 0.0293163
1.766 -0.3432933 0.029179
1.767 -0.342995 0.029053
1.768 -0.3426381 0.0289859
1.769 -0.3423274 0.0288768
1.77 -0.3420692 0.028716
1.771 -0.3418141 0.0285545
1.772 -0.3414175 0.0285556
1.773 -0.341147 0.0284108
1.774 -0.340918 0.0282487
1.775 -0.3406154 0.0281609
1.776 -0.3403165 0.0280696
1.777 -0.3399606 0.0280362
1.778 -0.3397147 0.0279142
1.779 -0.3395298 0.0277223
1.78 -0.339087 0.0277874
1.781 -0.3388841 0.0276266
1.782 -0.3386641 0.0274844
1.783 -0.3383758 0.0274163
1.784 -0.3380472 0.0274009
1.785 -0.3378773 0.0272084
1.786 -0.3375817 0.0271523
1.787 -0.337187 0.0272186
1.788 -0.3370403 0.0270192
1.789 -0.3367373 0.026986
1.79 -0.3365572 0.0268432
1.791 -0.3363809 0.0267044
1.792 -0.3361223 0.0266245
1.793 -0.3358098 0.0266224
1.794 -0.335519 0.0266053
1.795 -0.3352872 0.0265285
1.796 -0.3351688 0.0263343
1.797 -0.3348136 0.0263716
1.798 -0.334642 0.0262508
1.799 -0.3344131 0.0261786
1.8 -0.3342621 0.0260263
1.801 -0.3340184 0.0260077
1.802 -0.3337705 0.0259554
1.803 -0.3335633 0.0258784
1.804 -0.333292 0.025874
1.805 -0.333053 0.0258342
1.806 -0.3328613 0.0257424
1.807 -0.3326424 0.0257062
1.808 -0.3325145 0.025569
1.809 -0.3323437 0.0254593
1.81 -0.3320469 0.025498
1.811 -0.3319113 0.0253785
1.812 -0.3316789 0.0253678
1.813 -0.3314599 0.0253245
1.814 -0.3312968 0.0252297
1.815 -0.3310992 0.0252048
1.816 -0.3309082 0.0251424
1.817 -0.3306569 0.0251633
1.818 -0.3305228 0.0250634
1.819 -0.3302776 0.0250615
1.82 -0.3301056 0.0250122
1.821 -0.3299465 0.024953
1.822 -0.3297866 0.0248693
1.823 -0.3295812 0.024862
1.824 -0.3294416 0.0247889
1.825 -0.3292775 0.0247417
1.826 -0.3290219 0.024776
1.827 -0.3288647 0.0247094
1.828 -0.3288192 0.0245749
1.829 -0.3285118 0.0246638
1.83 -0.3284887 0.0244903
1.831 -0.3283048 0.024463
1.832 -0.328083 0.0244914
1.833 -0.3278799 0.0245157
1.834 -0.3277348 0.0244436
1.835 -0.3275349 0.0244712
1.836 -0.3273796 0.0244409
1.837 -0.3272283 0.0243959
1.838 -0.3270453 0.0244
1.839 -0.3268668 0.0243959
1.84 -0.3267077 0.0243887
1.841 -0.3265281 0.0243978
1.842 -0.3264072 0.0243401
1.843 -0.3262021 0.0243685
1.844 -0.3260335 0.0243843
1.845 -0.3259063 0.0243365
1.846 -0.3257278 0.0243558
1.847 -0.3255526 0.0243514
1.848 -0.3254388 0.0243176
1.849 -0.3252505 0.0243499
1.85 -0.3251277 0.0243192
1.851 -0.3249211 0.0243708
1.852 -0.3248084 0.024332
1.853 -0.3246872 0.0243221
1.854 -0.3245541 0.0243176
1.855 -0.3244065 0.0243218
1.856 -0.324246 0.0243367
1.857 -0.3240897 0.0243957
1.858 -0.3239717 0.024375
1.859 -0.3238843 0.0243291
1.86 -0.3237019 0.0243647
1.861 -0.3235427 0.0244153
1.862 -0.3234389 0.0243997
1.863 -0.3233038 0.0244233
1.864 -0.3231813 0.0244177
1.865 -0.3230875 0.0244114
1.866 -0.3229697 0.0244159
1.867 -0.3228016 0.0244563
1.868 -0.322659 0.024511
1.869 -0.3225545 0.0244934
1.87 -0.3224199 0.0245286
1.871 -0.32235 0.0245
1.872 -0.3221704 0.0245817
1.873 -0.3220413 0.0246167
1.874 -0.3219817 0.0245715
1.875 -0.3217811 0.0246643
1.876 -0.3217457 0.024623
1.877 -0.3215897 0.0246757
1.878 -0.321509 0.0246611
1.879 -0.3213628 0.0247264
1.88 -0.3213377 0.024681
1.881 -0.3211505 0.0247689
1.882 -0.3211262 0.024719
1.883 -0.3209937 0.0247855
1.884 -0.3208706 0.0248057
1.885 -0.3208057 0.0248373
1.886 -0.3206438 0.0248704
1.887 -0.3205663 0.0248936
1.888 -0.3204832 0.0249221
1.889 -0.3203588 0.0249678
1.89 -0.3203024 0.0249554
1.891 -0.3201906 0.0250155
1.892 -0.3201085 0.0250223
1.893 -0.3200312 0.0250498
1.894 -0.3199207 0.025085
1.895 -0.3197955 0.0251356
1.896 -0.3197453 0.0251604
1.897 -0.3196542 0.0251755
1.898 -0.3195428 0.0252508
1.899 -0.3195064 0.0252562
1.9 -0.3193945 0.0253357
1.901 -0.3193199 0.0253671
1.902 -0.3192741 0.0253671
1.903 -0.3191805 0.0254268
1.904 -0.3191414 0.0254538
1.905 -0.3190333 0.0255136
1.906 -0.3189697 0.0255419
1.907 -0.3189129 0.0255759
1.908 -0.3187855 0.0256686
1.909 -0.3187099 0.0257299
1.91 -0.3186649 0.0257545
1.911 -0.3185791 0.0258188
1.912 -0.3185394 0.025835
1.913 -0.3185419 0.0258255
1.914 -0.3183792 0.0259712
1.915 -0.3183318 0.0260007
1.916 -0.3182777 0.0260288
1.917 -0.3181816 0.0261246
1.918 -0.3181959 0.0261008
1.919 -0.3181042 0.0261799
1.92 -0.3180669 0.0262142
1.921 -0.3179784 0.0263165
1.922 -0.3179072 0.026354
1.923 -0.3178298 0.0264426
1.924 -0.3177902 0.0264639
1.925 -0.3177966 0.0264636
1.926 -0.3176985 0.0265681
1.927 -0.3176315 0.0266508
1.928 -0.3175812 0.0266842
1.929 -0.3175185 0.0267654
1.93 -0.3174751 0.0267992
1.931 -0.3174354 0.0268558
1.932 -0.3173994 0.0268856
1.933 -0.317375 0.0269395
1.934 -0.3173348 0.026982
1.935 -0.3172568 0.0270694
1.936 -0.3172781 0.0270846
1.937 -0.3171312 0.0272441
1.938 -0.3171641 0.0272204
1.939 -0.3171649 0.0272451
1.94 -0.3170641 0.0273641
1.941 -0.3170108 0.0274296
1.942 -0.3169626 0.0274973
1.943 -0.3169376 0.0275583
1.944 -0.3169346 0.0275751
1.945 -0.3168769 0.0276627
1.946 -0.3168224 0.0277472
1.947 -0.3167682 0.027832
1.948 -0.3167347 0.0278896
1.949 -0.3167221 0.0279076
1.95 -0.3166647 0.0280165
1.951 -0.3167099 0.0280046
1.952 -0.3166638 0.0280737
1.953 -0.3166102 0.0281633
1.954 -0.3165888 0.0282174
1.955 -0.3165452 0.0283046
1.956 -0.316526 0.0283688
1.957 -0.3165117 0.0284382
1.958 -0.3164787 0.0284758
1.959 -0.3164041 0.0285938
1.96 -0.3164174 0.0286392
1.961 -0.3164451 0.0286406
1.962 -0.3163641 0.0287732
1.963 -0.3163401 0.0288357
1.964 -0.3162908 0.0289299
1.965 -0.3162948 0.028987
1.966 -0.3162783 0.0290384
1.967 -0.3162563 0.0291151
1.968 -0.3162092 0.0292
1.969 -0.3162204 0.0292519
1.97 -0.3162208 0.0293216
1.971 -0.3161874 0.0294005
1.972 -0.3161994 0.0294373
1.973 -0.3161135 0.0295644
1.974 -0.3161251 0.0296302
1.975 -0.3160844 0.0297104
1.976 -0.3161579 0.0297095
1.977 -0.316029 0.0298946
1.978 -0.3161486 0.0298248
1.979 -0.3160386 0.0300048
1.98 -0.3160814 0.0300194
1.981 -0.3160632 0.0301065
1.982 -0.3160691 0.0301546
1.983 -0.3160474 0.0302594
1.984 -0.3160124 0.0303491
1.985 -0.3160172 0.0304099
1.986 -0.3159692 0.0305191
1.987 -0.3159996 0.0305583
1.988 -0.315987 0.0306523
1.989 -0.3160054 0.0307002
1.99 -0.315932 0.0308385
1.991 -0.3160136 0.0308222
1.992 -0.3159377 0.030978
1.993 -0.3159757 0.0310143
1.994 -0.3159953 0.0310953
1.995 -0.316016 0.031126
1.996 -0.3159138 0.0312821
1.997 -0.3159309 0.0313518
1.998 -0.3159155 0.0314529
1.999 -0.3160002 0.0314453
2 -0.3159713 0.0315378
2.001 -0.3159406 0.0316578
2.002 -0.3159575 0.0317171
2.003 -0.3159723 0.0317762
2.004 -0.3159639 0.0318818
2.005 -0.3160078 0.0319106
2.006 -0.3159497 0.0320635
2.007 -0.3159845 0.0321181
2.008 -0.3160541 0.0321163
2.009 -0.3159898 0.0322803
2.01 -0.316023 0.0323202
2.011 -0.3159636 0.0324709
2.012 -0.3159883 0.0325581
2.013 -0.3160741 0.0325406
2.014 -0.3160161 0.0326925
2.015 -0.3160399 0.0327515
2.016 -0.3160796 0.032818
2.017 -0.3161411 0.0328416
2.018 -0.3160964 0.032966
2.019 -0.3161045 0.0330464
2.02 -0.3160791 0.0331833
2.021 -0.3161753 0.0331853
2.022 -0.3161403 0.0332813
2.023 -0.3161289 0.0334017
2.024 -0.3160933 0.0335343
2.025 -0.3161499 0.0335727
2.026 -0.3161592 0.0336618
2.027 -0.3161681 0.0337484
2.028 -0.3161426 0.0338889
2.029 -0.3162169 0.0338937
2.03 -0.3162801 0.0339382
2.031 -0.31624 0.0340722
2.032 -0.3162684 0.0341373
2.033 -0.3162913 0.0342328
2.034 -0.316304 0.0343122
2.035 -0.3163224 0.0343829
2.036 -0.3163021 0.0345289
2.037 -0.3162992 0.0346296
2.038 -0.3163592 0.03467
2.039 -0.3163797 0.0347606
2.04 -0.3163798 0.0348495
2.041 -0.316452 0.0348943
2.042 -0.3164104 0.0350504
2.043 -0.3164541 0.0351126
2.044 -0.3164968 0.0351618
2.045 -0.3165343 0.0352611
2.046 -0.3165135 0.0353746
2.047 -0.3166235 0.0353858
2.048 -0.3165623 0.0355473
2.049 -0.31667 0.0355463
2.05 -0.3166569 0.0356901
2.051 -0.3167494 0.0356813
2.052 -0.3167384 0.0357976
2.053 -0.3167152 0.0359464
2.054 -0.3167658 0.0359949
2.055 -0.3167884 0.0360985
2.056 -0.3167815 0.036209
2.057 -0.3168439 0.0362631
2.058 -0.3168328 0.0363962
2.059 -0.3168825 0.0364589
2.06 -0.3169523 0.0365156
2.061 -0.3169069 0.0366826
2.062 -0.3169829 0.0367056
2.063 -0.316969 0.0368466
2.064 -0.3170598 0.0368738
2.065 -0.3170434 0.0370157
2.066 -0.3171082 0.0370663
2.067 -0.317163 0.0371193
2.068 -0.3171182 0.0372922
2.069 -0.317162 0.0373619
2.07 -0.3172361 0.0374071
2.071 -0.3172713 0.0375001
2.072 -0.317245 0.0376441
2.073 -0.3173348 0.0376836
2.074 -0.3173103 0.0378398
2.075 -0.3173661 0.0378967
2.076 -0.3174133 0.0379619
2.077 -0.317451 0.0380514
2.078 -0.3175039 0.0381435
2.079 -0.3175621 0.0382035
2.08 -0.3175939 0.0382823
2.081 -0.3176036 0.0383989
2.082 -0.3176087 0.0385256
2.083 -0.3176159 0.0386377
2.084 -0.3176861 0.0387091
2.085 -0.3177238 0.038781
2.086 -0.3178262 0.0388201
2.087 -0.3178161 0.0389548
2.088 -0.3178586 0.0390589
2.089 -0.3178631 0.0391735
2.09 -0.3178743 0.0392796
2.091 -0.3179978 0.0392943
2.092 -0.3180152 0.0394131
2.093 -0.318004 0.0395527
2.094 -0.3181171 0.0395592
2.095 -0.3180929 0.0396969
2.096 -0.3182176 0.0397136
2.097 -0.3182107 0.0398338
2.098 -0.3182216 0.0399642
2.099 -0.3182751 0.0400463
2.1 -0.3183429 0.0401133
2.101 -0.3183902 0.0402108
2.102 -0.3184214 0.0403015
2.103 -0.3184488 0.0404192
2.104 -0.3185307 0.0404702
2.105 -0.3185325 0.0406173
2.106 -0.3186081 0.0406643
2.107 -0.3186127 0.0407979
2.108 -0.3186945 0.040857
2.109 -0.3187327 0.0409385
2.11 -0.3187856 0.041009
2.111 -0.3188303 0.0411305
2.112 -0.3188124 0.0412807
2.113 -0.3188847 0.041347
2.114 -0.3189485 0.0414154
2.115 -0.3189619 0.0415376
2.116 -0.3190411 0.0416031
2.117 -0.319027 0.0417453
2.118 -0.3191693 0.0417425
2.119 -0.3191731 0.0418612
2.12 -0.319265 0.041945
2.121 -0.319254 0.0420682
2.122 -0.3193376 0.0421362
2.123 -0.3194224 0.0421692
2.124 -0.3194463 0.0423298
2.125 -0.3195048 0.0423707
2.126 -0.3195103 0.0425225
2.127 -0.319535 0.0426489
2.128 -0.3196269 0.0426737
2.129 -0.3196476 0.0428132
2.13 -0.3196737 0.0429294
2.131 -0.3197376 0.0430046
2.132 -0.3198055 0.0430618
2.133 -0.3198909 0.043139
2.134 -0.3198973 0.0432651
2.135 -0.3199591 0.0433449
2.136 -0.32002 0.0434296
2.137 -0.3200593 0.0435229
2.138 -0.320119 0.0435992
2.139 -0.3201188 0.04379
2.14 -0.3202762 0.043743
2.141 -0.3202964 0.0438959
2.142 -0.3203057 0.0440064
2.143 -0.3204248 0.0440652
2.144 -0.3204259 0.0441787
2.145 -0.3204913 0.0442666
2.146 -0.3205847 0.0443273
2.147 -0.32057 0.044477
2.148 -0.3206192 0.0445833
2.149 -0.32069 0.044651
2.15 -0.3207717 0.0447275
2.151 -0.3207562 0.0448666
2.152 -0.3208498 0.0449287
2.153 -0.3209091 0.0450226
2.154 -0.3210367 0.0450491
2.155 -0.3210311 0.0451897
2.156 -0.3211001 0.0452745
2.157 -0.3210989 0.0454278
2.158 -0.3211826 0.0454939
2.159 -0.321284 0.0455411
2.16 -0.3212743 0.0457175
2.161 -0.3213704 0.0457656
2.162 -0.321447 0.0458241
2.163 -0.3214324 0.0460014
2.164 -0.3214898 0.046087
2.165 -0.3215752 0.0461463
2.166 -0.3216117 0.0462662
2.167 -0.321742 0.0463085
2.168 -0.3217757 0.0463973
2.169 -0.3218038 0.0465361
2.17 -0.3218944 0.0465922
2.171 -0.3219309 0.0466953
2.172 -0.3219945 0.046779
2.173 -0.3220057 0.0469201
2.174 -0.3221484 0.0469294
2.175 -0.3221644 0.0470942
2.176 -0.3221992 0.0471973
2.177 -0.3223393 0.047212
2.178 -0.3223478 0.0473559
2.179 -0.3224179 0.047428
2.18 -0.3224685 0.0475246
2.181 -0.3224914 0.0476793
2.182 -0.3226123 0.0476888
2.183 -0.3226374 0.0478194
2.184 -0.3227113 0.0479156
2.185 -0.3227139 0.0480553
2.186 -0.3228497 0.0480521
2.187 -0.3229289 0.0481725
2.188 -0.3229282 0.0482773
2.189 -0.3230342 0.0483492
2.19 -0.3230363 0.0485082
2.191 -0.3230799 0.0486122
2.192 -0.3232054 0.0486312
2.193 -0.3232724 0.0487199
2.194 -0.323353 0.0488005
2.195 -0.3234087 0.0489063
2.196 -0.3234329 0.0490467
2.197 -0.3235156 0.0491087
2.198 -0.3235074 0.049274
2.199 -0.3236526 0.0492754
2.2 -0.3237427 0.0493535
2.201 -0.3237094 0.0495162
2.202 -0.3237701 0.0496169
2.203 -0.3239023 0.0496549
2.204 -0.3239224 0.0497737
2.205 -0.323972 0.049901
2.206 -0.3240095 0.0500097
2.207 -0.3241777 0.0500104
2.208 -0.3242319 0.0501
2.209 -0.3242983 0.0501915
2.21 -0.3243254 0.0503243
2.211 -0.3244773 0.0503483
2.212 -0.3244136 0.0505511
2.213 -0.3245335 0.0505859
2.214 -0.3245046 0.0507795
2.215 -0.3246958 0.0507651
2.216 -0.3246924 0.0508997
2.217 -0.3247741 0.0509996
2.218 -0.3247852 0.0511177
2.219 -0.3248604 0.0512165
2.22 -0.3249869 0.0512495
2.221 -0.3250229 0.0513415
2.222 -0.3251676 0.0513804
2.223 -0.325148 0.0515394
2.224 -0.32524 0.0516086
2.225 -0.3253095 0.0517076
2.226 -0.3253828 0.0518129
2.227 -0.3253616 0.0519711
2.228 -0.325494 0.0520098
2.229 -0.3255648 0.052094
2.23 -0.3255734 0.0522162
2.231 -0.3256923 0.0522949
2.232 -0.3257871 0.0523566
2.233 -0.3257996 0.0525146
2.234 -0.3259496 0.0525058
2.235 -0.3259621 0.0526622
2.236 -0.3260368 0.0526984
2.237 -0.3261067 0.0528208
2.238 -0.3261213 0.0529933
2.239 -0.3262012 0.0530631
2.24 -0.3262919 0.0530994
2.241 -0.3263169 0.0532547
2.242 -0.3264263 0.0533049
2.243 -0.3265121 0.0533956
2.244 -0.3266079 0.0534711
2.245 -0.3266651 0.0535686
2.246 -0.326699 0.0536538
2.247 -0.326764 0.0537806
2.248 -0.3268472 0.0538676
2.249 -0.326939 0.0539172
2.25 -0.3269324 0.0540886
2.251 -0.3270111 0.0541691
2.252 -0.3271697 0.0541629
2.253 -0.3271711 0.0543038
2.254 -0.327355 0.0543111
2.255 -0.3273846 0.0544531
2.256 -0.3274124 0.0545385
2.257 -0.327462 0.054678
2.258 -0.3274959 0.054789
2.259 -0.3276447 0.0548368
2.26 -0.3276549 0.0549513
2.261 -0.3276891 0.0550938
2.262 -0.3278442 0.0550959
2.263 -0.3278715 0.0551991
2.264 -0.3280389 0.0552457
2.265 -0.3280345 0.0553731
2.266 -0.3280758 0.0555044
2.267 -0.3281561 0.0555674
2.268 -0.3282234 0.0556661
2.269 -0.3283476 0.0557074
2.27 -0.3284102 0.055825
2.271 -0.3284125 0.0559793
2.272 -0.3285332 0.056027
2.273 -0.3285832 0.0561296
2.274 -0.3286261 0.0562455
2.275 -0.3286898 0.0563196
2.276 -0.32876 0.0564441
2.277 -0.3288449 0.0565447
2.278 -0.3289228 0.0565701
2.279 -0.3290115 0.0566709
2.28 -0.329036 0.056803
2.281 -0.3292179 0.0567741
2.282 -0.3292098 0.056927
2.283 -0.32931 0.0570223
2.284 -0.3293099 0.057161
2.285 -0.3294517 0.0571851
2.286 -0.3295424 0.0572689
2.287 -0.3296139 0.0573781
2.288 -0.3296704 0.0574804
2.289 -0.3297118 0.0575981
2.29 -0.3297607 0.0577022
2.291 -0.329895 0.0577314
2.292 -0.3299666 0.0578174
2.293 -0.3299722 0.0579733
2.294 -0.3300556 0.0580421
2.295 -0.330135 0.0581524
2.296 -0.3301686 0.058242
2.297 -0.330271 0.0583235
2.298 -0.3303501 0.0584176
2.299 -0.3304683 0.0584543
2.3 -0.3304918 0.058607
2.301 -0.3305811 0.0586514
2.302 -0.3306763 0.0587107
2.303 -0.3307995 0.0587741
2.304 -0.3308655 0.0588561
2.305 -0.3308121 0.0590556
2.306 -0.3308835 0.059155
2.307 -0.3310198 0.0591901
2.308 -0.3310596 0.0593058
2.309 -0.33115 0.0593786
2.31 -0.3312311 0.0594377
2.311 -0.3313578 0.0594893
2.312 -0.3314059 0.0596317
2.313 -0.3314386 0.0597425
2.314 -0.3315355 0.0597917
2.315 -0.3316366 0.0598578
2.316 -0.3315613 0.0600954
2.317 -0.3317541 0.0600839
2.318 -0.3318077 0.0601822
2.319 -0.3319172 0.06023
2.32 -0.3319674 0.0603519
2.321 -0.3320194 0.0604424
2.322 -0.3321603 0.0604768
2.323 -0.3322099 0.0605951
2.324 -0.3322769 0.0607003
2.325 -0.3322998 0.0608281
2.326 -0.3323773 0.0608895
2.327 -0.3325694 0.0608746
2.328 -0.3324956 0.0610889
2.329 -0.3325844 0.0611834
2.33 -0.3326677 0.0612429
2.331 -0.3327862 0.0613066
2.332 -0.3328939 0.0613587
2.333 -0.3329105 0.0615032
2.334 -0.3330372 0.0615229
2.335 -0.3330342 0.0617272
2.336 -0.3332003 0.0617227
2.337 -0.3332369 0.0618346
2.338 -0.3333508 0.0618663
2.339 -0.3333616 0.0620267
2.34 -0.3334806 0.0620883
2.341 -0.3334754 0.0622291
2.342 -0.3336406 0.0622345
2.343 -0.3336462 0.0623866
2.344 -0.3337388 0.062492
2.345 -0.333763 0.0625909
2.346 -0.333809 0.062674
2.347 -0.333938 0.0627102
2.348 -0.3340628 0.0627637
2.349 -0.3341062 0.0628957
2.35 -0.3341756 0.0629951
2.351 -0.3342443 0.0630416
2.352 -0.3343314 0.0631327
2.353 -0.3343858 0.0632484
2.354 -0.3344899 0.0633189
2.355 -0.3345737 0.0633991
2.356 -0.334601 0.0635281
2.357 -0.3346879 0.0635711
2.358 -0.3347067 0.0637287
2.359 -0.3347775 0.0638141
2.36 -0.3349723 0.0638205
2.361 -0.3350065 0.0639249
2.362 -0.3350369 0.0640328
2.363 -0.3351577 0.064092
2.364 -0.3352934 0.0641091
2.365 -0.3352831 0.0642938
2.366 -0.3353904 0.0643173
2.367 -0.3354638 0.0644054
2.368 -0.335582 0.0644772
2.369 -0.3356008 0.0645979
2.37 -0.3356525 0.064692
2.371 -0.335734 0.0647889
2.372 -0.3358511 0.0648458
2.373 -0.3358994 0.0649722
2.374 -0.3360182 0.064984
2.375 -0.3360139 0.0651549
2.376 -0.33612 0.0651971
2.377 -0.3362661 0.0651988
2.378 -0.3362371 0.0654011
2.379 -0.3363826 0.0654155
2.38 -0.3364259 0.0655501
2.381 -0.3364552 0.0656694
2.382 -0.3366034 0.0656833
2.383 -0.336631 0.0658006
2.384 -0.336708 0.0658807
2.385 -0.3368037 0.06595
2.386 -0.336832 0.0660831
2.387 -0.3369231 0.0661671
2.388 -0.3370315 0.0661745
2.389 -0.3370362 0.0663663
2.39 -0.3371712 0.0663777
2.391 -0.3372643 0.0664395
2.392 -0.3373101 0.0665528
2.393 -0.3373543 0.0666561
2.394 -0.3374246 0.0667695
2.395 -0.3375532 0.0667911
2.396 -0.3376422 0.0668568
2.397 -0.3376978 0.0669801
2.398 -0.3378492 0.0669776
2.399 -0.3378717 0.0671105
2.4 -0.3379856 0.0671837
2.401 -0.3379983 0.0672851
2.402 -0.3380408 0.0674114
2.403 -0.3381671 0.0674481
2.404 -0.3382088 0.0675665
2.405 -0.3383248 0.0676182
2.406 -0.3383419 0.0677423
2.407 -0.3385681 0.0677223
2.408 -0.3384883 0.0678874
2.409 -0.3386307 0.0679477
2.41 -0.3386333 0.0680882
2.411 -0.3386796 0.0681949
2.412 -0.3388348 0.0682068
2.413 -0.3389084 0.0683075
2.414 -0.3389433 0.0684189
2.415 -0.3390836 0.0684353
2.416 -0.3391537 0.0685058
2.417 -0.3392377 0.0685706
2.418 -0.3392462 0.0687403
2.419 -0.3393932 0.0687445
2.42 -0.3394526 0.0688565
2.421 -0.3394717 0.068942
2.422 -0.3396525 0.0689656
2.423 -0.3396138 0.0691285
2.424 -0.339741 0.0691772
2.425 -0.3398266 0.069253
2.426 -0.3398681 0.0693844
2.427 -0.3398934 0.0694818
2.428 -0.3400839 0.069438
2.429 -0.3401085 0.0695847
2.43 -0.340161 0.0697256
2.431 -0.3402538 0.0697727
2.432 -0.3403523 0.0698311
2.433 -0.3403527 0.0699785
2.434 -0.3404671 0.0700338
2.435 -0.3405561 0.0700709
2.436 -0.3406799 0.0700691
2.437 -0.3407741 0.0701742
2.438 -0.3408489 0.0702727
2.439 -0.3408647 0.0704108
2.44 -0.3409679 0.0704719
2.441 -0.3410587 0.0704879
2.442 -0.3410553 0.0706632
2.443 -0.3410938 0.0707889
2.444 -0.3412852 0.0707633
2.445 -0.3412764 0.0709039
2.446 -0.3413802 0.070971
2.447 -0.3414952 0.0710099
2.448 -0.3415665 0.0710585
2.449 -0.3415893 0.0711918
2.45 -0.341698 0.0712703
2.451 -0.3417833 0.0713283
2.452 -0.3418171 0.0714224
2.453 -0.3418963 0.0714981
2.454 -0.342045 0.0715493
2.455 -0.3419728 0.0716921
2.456 -0.3421305 0.0717578
2.457 -0.3421901 0.0718416
2.458 -0.3423085 0.07185
2.459 -0.3423507 0.0719687
2.46 -0.3424267 0.072075
2.461 -0.3424795 0.0721619
2.462 -0.3426153 0.0721907
2.463 -0.3426434 0.0723019
2.464 -0.3426703 0.0724446
2.465 -0.3428301 0.0724101
2.466 -0.3428695 0.0725461
2.467 -0.3429932 0.0725736
2.468 -0.3430198 0.0726665
2.469 -0.3430769 0.0727868
2.47 -0.3431836 0.0728389
2.471 -0.3431887 0.0729923
2.472 -0.3433518 0.0729802
2.473 -0.3433277 0.073154
2.474 -0.3433998 0.0732434
2.475 -0.3435618 0.0731811
2.476 -0.343597 0.073305
2.477 -0.3436535 0.0734407
2.478 -0.3437734 0.0734536
2.479 -0.3438077 0.0735808
2.48 -0.343889 0.073646
2.481 -0.343988 0.0737126
2.482 -0.3441095 0.0737209
2.483 -0.344081 0.0738747
2.484 -0.3442279 0.0739191
2.485 -0.3442665 0.0740241
2.486 -0.3442971 0.0741879
2.487 -0.3444136 0.0741738
2.488 -0.3445322 0.0741891
2.489 -0.3445933 0.0743068
2.49 -0.3446594 0.0743513
2.491 -0.3447445 0.0743942
2.492 -0.3448397 0.0745243
2.493 -0.3448948 0.0745735
2.494 -0.3449909 0.0746781
2.495 -0.3450389 0.0747071
2.496 -0.345146 0.0747766
2.497 -0.3451647 0.0749026
2.498 -0.3452321 0.0750068
2.499 -0.3453552 0.0750742
2.5 -0.3454494 0.0750969
&
@target G0.S4
@type xy
1.5 -0.4148141
1.501 -0.4147819
1.502 -0.4147497
1.503 -0.4147176
1.504 -0.4146855
1.505 -0.4146535
1.506 -0.4146215
1.507 -0.4145896
1.508 -0.4145577
1.509 -0.4145259
1.51 -0.4144941
1.511 -0.4144624
1.512 -0.4144307
1.513 -0.4143991
1.514 -0.4143675
1.515 -0.4143359
1.516 -0.4143044
1.517 -0.414273
1.518 -0.4142415
1.519 -0.4142102
1.52 -0.4141789
1.521 -0.4141476
1.522 -0.4141164
1.523 -0.4140852
1.524 -0.4140541
1.525 -0.414023
1.526 -0.4139919
1.527 -0.4139609
1.528 -0.41393
1.529 -0.4138991
1.53 -0.4138682
1.531 -0.4138374
1.532 -0.4138066
1.533 -0.4137759
1.534 -0.4137452
1.535 -0.4137145
1.536 -0.413684
1.537 -0.4136534
1.538 -0.4136229
1.539 -0.4135924
1.54 -0.413562
1.541 -0.4135316
1.542 -0.4135013
1.543 -0.413471
1.544 -0.4134408
1.545 -0.4134106
1.546 -0.4133804
1.547 -0.4133503
1.548 -0.4133202
1.549 -0.4132902
1.55 -0.4132602
1.551 -0.4132303
1.552 -0.4132004
1.553 -0.4131705
1.554 -0.4131407
1.555 -0.413111
1.556 -0.4130812
1.557 -0.4130515
1.558 -0.4130219
1.559 -0.4129923
1.56 -0.4129627
1.561 -0.4129332
1.562 -0.4129038
1.563 -0.4128743
1.564 -0.4128449
1.565 -0.4128156
1.566 -0.4127863
1.567 -0.412757
1.568 -0.4127278
1.569 -0.4126986
1.57 -0.4126695
1.571 -0.4126404
1.572 -0.4126113
1.573 -0.4125823
1.574 -0.4125533
1.575 -0.4125244
1.576 -0.4124955
1.577 -0.4124666
1.578 -0.4124378
1.579 -0.4124091
1.58 -0.4123803
1.581 -0.4123516
1.582 -0.412323
1.583 -0.4122944
1.584 -0.4122658
1.585 -0.4122373
1.586 -0.4122088
1.587 -0.4121803
1.588 -0.4121519
1.589 -0.4121235
1.59 -0.4120952
1.591 -0.4120669
1.592 -0.4120387
1.593 -0.4120104
1.594 -0.4119823
1.595 -0.4119541
1.596 -0.411926
1.597 -0.411898
1.598 -0.41187
1.599 -0.411842
1.6 -0.411814
1.601 -0.4117861
1.602 -0.4117583
1.603 -0.4117304
1.604 -0.4117027
1.605 -0.4116749
1.606 -0.4116472
1.607 -0.4116195
1.608 -0.4115919
1.609 -0.4115643
1.61 -0.4115367
1.611 -0.4115092
1.612 -0.4114817
1.613 -0.4114543
1.614 -0.4114269
1.615 -0.4113995
1.616 -0.4113722
1.617 -0.4113449
1.618 -0.4113176
1.619 -0.4112904
1.62 -0.4112632
1.621 -0.4112361
1.622 -0.411209
1.623 -0.4111819
1.624 -0.4111549
1.625 -0.4111279
1.626 -0.4111009
1.627 -0.411074
1.628 -0.4110471
1.629 -0.4110202
1.63 -0.4109934
1.631 -0.4109666
1.632 -0.4109399
1.633 -0.4109132
1.634 -0.4108865
1.635 -0.4108599
1.636 -0.4108333
1.637 -0.4108067
1.638 -0.4107802
1.639 -0.4107537
1.64 -0.4107273
1.641 -0.4107008
1.642 -0.4106745
1.643 -0.4106481
1.644 -0.4106218
1.645 -0.4105955
1.646 -0.4105693
1.647 -0.4105431
1.648 -0.4105169
1.649 -0.4104908
1.65 -0.4104647
1.651 -0.4104386
1.652 -0.4104126
1.653 -0.4103866
1.654 -0.4103606
1.655 -0.4103347
1.656 -0.4103088
1.657 -0.4102829
1.658 -0.4102571
1.659 -0.4102313
1.66 -0.4102056
1.661 -0.4101798
1.662 -0.4101542
1.663 -0.4101285
1.664 -0.4101029
1.665 -0.4100773
1.666 -0.4100518
1.667 -0.4100262
1.668 -0.4100008
1.669 -0.4099753
1.67 -0.4099499
1.671 -0.4099245
1.672 -0.4098992
1.673 -0.4098738
1.674 -0.4098486
1.675 -0.4098233
1.676 -0.4097981
1.677 -0.4097729
1.678 -0.4097478
1.679 -0.4097227
1.68 -0.4096976
1.681 -0.4096725
1.682 -0.4096475
1.683 -0.4096225
1.684 -0.4095976
1.685 -0.4095726
1.686 -0.4095478
1.687 -0.4095229
1.688 -0.4094981
1.689 -0.4094733
1.69 -0.4094485
1.691 -0.4094238
1.692 -0.4093991
1.693 -0.4093745
1.694 -0.4093498
1.695 -0.4093252
1.696 -0.4093007
1.697 -0.4092761
1.698 -0.4092516
1.699 -0.4092272
1.7 -0.4092027
1.701 -0.4091783
1.702 -0.409154
1.703 -0.4091296
1.704 -0.4091053
1.705 -0.409081
1.706 -0.4090568
1.707 -0.4090326
1.708 -0.4090084
1.709 -0.4089842
1.71 -0.4089601
1.711 -0.408936
1.712 -0.4089119
1.713 -0.4088879
1.714 -0.4088639
1.715 -0.4088399
1.716 -0.408816
1.717 -0.4087921
1.718 -0.4087682
1.719 -0.4087444
1.72 -0.4087206
1.721 -0.4086968
1.722 -0.408673
1.723 -0.4086493
1.724 -0.4086256
1.725 -0.4086019
1.726 -0.4085783
1.727 -0.4085547
1.728 -0.4085311
1.729 -0.4085076
1.73 -0.4084841
1.731 -0.4084606
1.732 -0.4084371
1.733 -0.4084137
1.734 -0.4083903
1.735 -0.408367
1.736 -0.4083436
1.737 -0.4083203
1.738 -0.408297
1.739 -0.4082738
1.74 -0.4082506
1.741 -0.4082274
1.742 -0.4082042
1.743 -0.4081811
1.744 -0.408158
1.745 -0.4081349
1.746 -0.4081119
1.747 -0.4080889
1.748 -0.4080659
1.749 -0.4080429
1.75 -0.40802
1.751 -0.4079971
1.752 -0.4079742
1.753 -0.4079514
1.754 -0.4079286
1.755 -0.4079058
1.756 -0.407883
1.757 -0.4078603
1.758 -0.4078376
1.759 -0.4078149
1.76 -0.4077923
1.761 -0.4077697
1.762 -0.4077471
1.763 -0.4077246
1.764 -0.407702
1.765 -0.4076795
1.766 -0.407657
1.767 -0.4076346
1.768 -0.4076122
1.769 -0.4075898
1.77 -0.4075674
1.771 -0.4075451
1.772 -0.4075228
1.773 -0.4075005
1.774 -0.4074783
1.775 -0.407456
1.776 -0.4074338
1.777 -0.4074117
1.778 -0.4073895
1.779 -0.4073674
1.78 -0.4073453
1.781 -0.4073233
1.782 -0.4073012
1.783 -0.4072792
1.784 -0.4072573
1.785 -0.4072353
1.786 -0.4072134
1.787 -0.4071915
1.788 -0.4071696
1.789 -0.4071478
1.79 -0.4071259
1.791 -0.4071042
1.792 -0.4070824
1.793 -0.4070607
1.794 -0.4070389
1.795 -0.4070173
1.796 -0.4069956
1.797 -0.406974
1.798 -0.4069524
1.799 -0.4069308
1.8 -0.4069092
1.801 -0.4068877
1.802 -0.4068662
1.803 -0.4068447
1.804 -0.4068233
1.805 -0.4068019
1.806 -0.4067805
1.807 -0.4067591
1.808 -0.4067378
1.809 -0.4067164
1.81 -0.4066951
1.811 -0.4066739
1.812 -0.4066526
1.813 -0.4066314
1.814 -0.4066102
1.815 -0.4065891
1.816 -0.4065679
1.817 -0.4065468
1.818 -0.4065257
1.819 -0.4065047
1.82 -0.4064836
1.821 -0.4064626
1.822 -0.4064416
1.823 -0.4064207
1.824 -0.4063997
1.825 -0.4063788
1.826 -0.4063579
1.827 -0.4063371
1.828 -0.4063162
1.829 -0.4062954
1.83 -0.4062746
1.831 -0.4062539
1.832 -0.4062331
1.833 -0.4062124
1.834 -0.4061917
1.835 -0.4061711
1.836 -0.4061504
1.837 -0.4061298
1.838 -0.4061092
1.839 -0.4060887
1.84 -0.4060681
1.841 -0.4060476
1.842 -0.4060271
1.843 -0.4060067
1.844 -0.4059862
1.845 -0.4059658
1.846 -0.4059454
1.847 -0.405925
1.848 -0.4059047
1.849 -0.4058844
1.85 -0.4058641
1.851 -0.4058438
1.852 -0.4058235
1.853 -0.4058033
1.854 -0.4057831
1.855 -0.4057629
1.856 -0.4057428
1.857 -0.4057226
1.858 -0.4057025
1.859 -0.4056824
1.86 -0.4056624
1.861 -0.4056424
1.862 -0.4056223
1.863 -0.4056023
1.864 -0.4055824
1.865 -0.4055624
1.866 -0.4055425
1.867 -0.4055226
1.868 -0.4055027
1.869 -0.4054829
1.87 -0.4054631
1.871 -0.4054433
1.872 -0.4054235
1.873 -0.4054037
1.874 -0.405384
1.875 -0.4053643
1.876 -0.4053446
1.877 -0.4053249
1.878 -0.4053053
1.879 -0.4052857
1.88 -0.4052661
1.881 -0.4052465
1.882 -0.4052269
1.883 -0.4052074
1.884 -0.4051879
1.885 -0.4051684
1.886 -0.405149
1.887 -0.4051295
1.888 -0.4051101
1.889 -0.4050907
1.89 -0.4050713
1.891 -0.405052
1.892 -0.4050327
1.893 -0.4050134
1.894 -0.4049941
1.895 -0.4049748
1.896 -0.4049556
1.897 -0.4049364
1.898 -0.4049172
1.899 -0.404898
1.9 -0.4048788
1.901 -0.4048597
1.902 -0.4048406
1.903 -0.4048215
1.904 -0.4048025
1.905 -0.4047834
1.906 -0.4047644
1.907 -0.4047454
1.908 -0.4047264
1.909 -0.4047075
1.91 -0.4046885
1.911 -0.4046696
1.912 -0.4046507
1.913 -0.4046319
1.914 -0.404613
1.915 -0.4045942
1.916 -0.4045754
1.917 -0.4045566
1.918 -0.4045378
1.919 -0.4045191
1.92 -0.4045004
1.921 -0.4044817
1.922 -0.404463
1.923 -0.4044444
1.924 -0.4044257
1.925 -0.4044071
1.926 -0.4043885
1.927 -0.40437
1.928 -0.4043514
1.929 -0.4043329
1.93 -0.4043144
1.931 -0.4042959
1.932 -0.4042774
1.933 -0.404259
1.934 -0.4042405
1.935 -0.4042221
1.936 -0.4042038
1.937 -0.4041854
1.938 -0.4041671
1.939 -0.4041487
1.94 -0.4041304
1.941 -0.4041122
1.942 -0.4040939
1.943 -0.4040757
1.944 -0.4040574
1.945 -0.4040392
1.946 -0.4040211
1.947 -0.4040029
1.948 -0.4039848
1.949 -0.4039666
1.95 -0.4039485
1.951 -0.4039305
1.952 -0.4039124
1.953 -0.4038944
1.954 -0.4038764
1.955 -0.4038584
1.956 -0.4038404
1.957 -0.4038224
1.958 -0.4038045
1.959 -0.4037866
1.96 -0.4037687
1.961 -0.4037508
1.962 -0.4037329
1.963 -0.4037151
1.964 -0.4036973
1.965 -0.4036795
1.966 -0.4036617
1.967 -0.403644
1.968 -0.4036262
1.969 -0.4036085
1.97 -0.4035908
1.971 -0.4035731
1.972 -0.4035555
1.973 -0.4035378
1.974 -0.4035202
1.975 -0.4035026
1.976 -0.403485
1.977 -0.4034674
1.978 -0.4034499
1.979 -0.4034324
1.98 -0.4034149
1.981 -0.4033974
1.982 -0.4033799
1.983 -0.4033625
1.984 -0.403345
1.985 -0.4033276
1.986 -0.4033102
1.987 -0.4032929
1.988 -0.4032755
1.989 -0.4032582
1.99 -0.4032409
1.991 -0.4032236
1.992 -0.4032063
1.993 -0.403189
1.994 -0.4031718
1.995 -0.4031546
1.996 -0.4031374
1.997 -0.4031202
1.998 -0.403103
1.999 -0.4030859
2 -0.4030687
2.001 -0.4030516
2.002 -0.4030345
2.003 -0.4030175
2.004 -0.4030004
2.005 -0.4029834
2.006 -0.4029663
2.007 -0.4029493
2.008 -0.4029324
2.009 -0.4029154
2.01 -0.4028985
2.011 -0.4028815
2.012 -0.4028646
2.013 -0.4028477
2.014 -0.4028309
2.015 -0.402814
2.016 -0.4027972
2.017 -0.4027804
2.018 -0.4027636
2.019 -0.4027468
2.02 -0.40273
2.021 -0.4027133
2.022 -0.4026965
2.023 -0.4026798
2.024 -0.4026631
2.025 -0.4026465
2.026 -0.4026298
2.027 -0.4026132
2.028 -0.4025966
2.029 -0.40258
2.03 -0.4025634
2.031 -0.4025468
2.032 -0.4025303
2.033 -0.4025137
2.034 -0.4024972
2.035 -0.4024807
2.036 -0.4024642
2.037 -0.4024478
2.038 -0.4024313
2.039 -0.4024149
2.04 -0.4023985
2.041 -0.4023821
2.042 -0.4023657
2.043 -0.4023494
2.044 -0.402333
2.045 -0.4023167
2.046 -0.4023004
2.047 -0.4022841
2.048 -0.4022679
2.049 -0.4022516
2.05 -0.4022354
2.051 -0.4022192
2.052 -0.4022029
2.053 -0.4021868
2.054 -0.4021706
2.055 -0.4021544
2.056 -0.4021383
2.057 -0.4021222
2.058 -0.4021061
2.059 -0.40209
2.06 -0.402074
2.061 -0.4020579
2.062 -0.4020419
2.063 -0.4020259
2.064 -0.4020099
2.065 -0.4019939
2.066 -0.4019779
2.067 -0.401962
2.068 -0.401946
2.069 -0.4019301
2.07 -0.4019142
2.071 -0.4018983
2.072 -0.4018825
2.073 -0.4018666
2.074 -0.4018508
2.075 -0.401835
2.076 -0.4018192
2.077 -0.4018034
2.078 -0.4017876
2.079 -0.4017719
2.08 -0.4017562
2.081 -0.4017404
2.082 -0.4017247
2.083 -0.4017091
2.084 -0.4016934
2.085 -0.4016777
2.086 -0.4016621
2.087 -0.4016465
2.088 -0.4016309
2.089 -0.4016153
2.09 -0.4015997
2.091 -0.4015842
2.092 -0.4015686
2.093 -0.4015531
2.094 -0.4015376
2.095 -0.4015221
2.096 -0.4015066
2.097 -0.4014912
2.098 -0.4014757
2.099 -0.4014603
2.1 -0.4014449
2.101 -0.4014295
2.102 -0.4014141
2.103 -0.4013988
2.104 -0.4013834
2.105 -0.4013681
2.106 -0.4013528
2.107 -0.4013375
2.108 -0.4013222
2.109 -0.4013069
2.11 -0.4012917
2.111 -0.4012764
2.112 -0.4012612
2.113 -0.401246
2.114 -0.4012308
2.115 -0.4012156
2.116 -0.4012005
2.117 -0.4011853
2.118 -0.4011702
2.119 -0.4011551
2.12 -0.40114
2.121 -0.4011249
2.122 -0.4011098
2.123 -0.4010948
2.124 -0.4010797
2.125 -0.4010647
2.126 -0.4010497
2.127 -0.4010347
2.128 -0.4010197
2.129 -0.4010048
2.13 -0.4009898
2.131 -0.4009749
2.132 -0.40096
2.133 -0.4009451
2.134 -0.4009302
2.135 -0.4009153
2.136 -0.4009005
2.137 -0.4008856
2.138 -0.4008708
2.139 -0.400856
2.14 -0.4008412
2.141 -0.4008264
2.142 -0.4008117
2.143 -0.4007969
2.144 -0.4007822
2.145 -0.4007675
2.146 -0.4007528
2.147 -0.4007381
2.148 -0.4007234
2.149 -0.4007087
2.15 -0.4006941
2.151 -0.4006794
2.152 -0.4006648
2.153 -0.4006502
2.154 -0.4006356
2.155 -0.4006211
2.156 -0.4006065
2.157 -0.400592
2.158 -0.4005774
2.159 -0.4005629
2.16 -0.4005484
2.161 -0.4005339
2.162 -0.4005194
2.163 -0.400505
2.164 -0.4004905
2.165 -0.4004761
2.166 -0.4004617
2.167 -0.4004473
2.168 -0.4004329
2.169 -0.4004185
2.17 -0.4004042
2.171 -0.4003898
2.172 -0.4003755
2.173 -0.4003612
2.174 -0.4003469
2.175 -0.4003326
2.176 -0.4003183
2.177 -0.4003041
2.178 -0.4002898
2.179 -0.4002756
2.18 -0.4002614
2.181 -0.4002472
2.182 -0.400233
2.183 -0.4002188
2.184 -0.4002047
2.185 -0.4001905
2.186 -0.4001764
2.187 -0.4001623
2.188 -0.4001482
2.189 -0.4001341
2.19 -0.40012
2.191 -0.4001059
2.192 -0.4000919
2.193 -0.4000779
2.194 -0.4000638
2.195 -0.4000498
2.196 -0.4000358
2.197 -0.4000219
2.198 -0.4000079
2.199 -0.3999939
2.2 -0.39998
2.201 -0.3999661
2.202 -0.3999522
2.203 -0.3999383
2.204 -0.3999244
2.205 -0.3999105
2.206 -0.3998967
2.207 -0.3998828
2.208 -0.399869
2.209 -0.3998552
2.21 -0.3998414
2.211 -0.3998276
2.212 -0.3998138
2.213 -0.3998
2.214 -0.3997863
2.215 -0.3997725
2.216 -0.3997588
2.217 -0.3997451
2.218 -0.3997314
2.219 -0.3997177
2.22 -0.3997041
2.221 -0.3996904
2.222 -0.3996768
2.223 -0.3996631
2.224 -0.3996495
2.225 -0.3996359
2.226 -0.3996223
2.227 -0.3996087
2.228 -0.3995952
2.229 -0.3995816
2.23 -0.3995681
2.231 -0.3995546
2.232 -0.399541
2.233 -0.3995275
2.234 -0.3995141
2.235 -0.3995006
2.236 -0.3994871
2.237 -0.3994737
2.238 -0.3994602
2.239 -0.3994468
2.24 -0.3994334
2.241 -0.39942
2.242 -0.3994066
2.243 -0.3993933
2.244 -0.3993799
2.245 -0.3993666
2.246 -0.3993532
2.247 -0.3993399
2.248 -0.3993266
2.249 -0.3993133
2.25 -0.3993
2.251 -0.3992868
2.252 -0.3992735
2.253 -0.3992603
2.254 -0.399247
2.255 -0.3992338
2.256 -0.3992206
2.257 -0.3992074
2.258 -0.3991942
2.259 -0.3991811
2.26 -0.3991679
2.261 -0.3991548
2.262 -0.3991416
2.263 -0.3991285
2.264 -0.3991154
2.265 -0.3991023
2.266 -0.3990893
2.267 -0.3990762
2.268 -0.3990631
2.269 -0.3990501
2.27 -0.3990371
2.271 -0.399024
2.272 -0.399011
2.273 -0.398998
2.274 -0.3989851
2.275 -0.3989721
2.276 -0.3989591
2.277 -0.3989462
2.278 -0.3989333
2.279 -0.3989203
2.28 -0.3989074
2.281 -0.3988945
2.282 -0.3988816
2.283 -0.3988688
2.284 -0.3988559
2.285 -0.3988431
2.286 -0.3988302
2.287 -0.3988174
2.288 -0.3988046
2.289 -0.3987918
2.29 -0.398779
2.291 -0.3987662
2.292 -0.3987535
2.293 -0.3987407
2.294 -0.398728
2.295 -0.3987152
2.296 -0.3987025
2.297 -0.3986898
2.298 -0.3986771
2.299 -0.3986645
2.3 -0.3986518
2.301 -0.3986391
2.302 -0.3986265
2.303 -0.3986139
2.304 -0.3986012
2.305 -0.3985886
2.306 -0.398576
2.307 -0.3985634
2.308 -0.3985509
2.309 -0.3985383
2.31 -0.3985258
2.311 -0.3985132
2.312 -0.3985007
2.313 -0.3984882
2.314 -0.3984757
2.315 -0.3984632
2.316 -0.3984507
2.317 -0.3984382
2.318 -0.3984258
2.319 -0.3984133
2.32 -0.3984009
2.321 -0.3983885
2.322 -0.398376
2.323 -0.3983636
2.324 -0.3983513
2.325 -0.3983389
2.326 -0.3983265
2.327 -0.3983142
2.328 -0.3983018
2.329 -0.3982895
2.33 -0.3982772
2.331 -0.3982649
2.332 -0.3982526
2.333 -0.3982403
2.334 -0.398228
2.335 -0.3982157
2.336 -0.3982035
2.337 -0.3981912
2.338 -0.398179
2.339 -0.3981668
2.34 -0.3981546
2.341 -0.3981424
2.342 -0.3981302
2.343 -0.398118
2.344 -0.3981059
2.345 -0.3980937
2.346 -0.3980816
2.347 -0.3980694
2.348 -0.3980573
2.349 -0.3980452
2.35 -0.3980331
2.351 -0.398021
2.352 -0.3980089
2.353 -0.3979969
2.354 -0.3979848
2.355 -0.3979728
2.356 -0.3979607
2.357 -0.3979487
2.358 -0.3979367
2.359 -0.3979247
2.36 -0.3979127
2.361 -0.3979008
2.362 -0.3978888
2.363 -0.3978768
2.364 -0.3978649
2.365 -0.397853
2.366 -0.397841
2.367 -0.3978291
2.368 -0.3978172
2.369 -0.3978053
2.37 -0.3977935
2.371 -0.3977816
2.372 -0.3977697
2.373 -0.3977579
2.374 -0.397746
2.375 -0.3977342
2.376 -0.3977224
2.377 -0.3977106
2.378 -0.3976988
2.379 -0.397687
2.38 -0.3976752
2.381 -0.3976635
2.382 -0.3976517
2.383 -0.39764
2.384 -0.3976283
2.385 -0.3976165
2.386 -0.3976048
2.387 -0.3975931
2.388 -0.3975814
2.389 -0.3975698
2.39 -0.3975581
2.391 -0.3975464
2.392 -0.3975348
2.393 -0.3975232
2.394 -0.3975115
2.395 -0.3974999
2.396 -0.3974883
2.397 -0.3974767
2.398 -0.3974651
2.399 -0.3974536
2.4 -0.397442
2.401 -0.3974304
2.402 -0.3974189
2.403 -0.3974074
2.404 -0.3973958
2.405 -0.3973843
2.406 -0.3973728
2.407 -0.3973613
2.408 -0.3973498
2.409 -0.3973384
2.41 -0.3973269
2.411 -0.3973155
2.412 -0.397304
2.413 -0.3972926
2.414 -0.3972812
2.415 -0.3972698
2.416 -0.3972584
2.417 -0.397247
2.418 -0.3972356
2.419 -0.3972242
2.42 -0.3972129
2.421 -0.3972015
2.422 -0.3971902
2.423 -0.3971788
2.424 -0.3971675
2.425 -0.3971562
2.426 -0.3971449
2.427 -0.3971336
2.428 -0.3971223
2.429 -0.3971111
2.43 -0.3970998
2.431 -0.3970886
2.432 -0.3970773
2.433 -0.3970661
2.434 -0.3970549
2.435 -0.3970437
2.436 -0.3970324
2.437 -0.3970213
2.438 -0.3970101
2.439 -0.3969989
2.44 -0.3969877
2.441 -0.3969766
2.442 -0.3969654
2.443 -0.3969543
2.444 -0.3969432
2.445 -0.3969321
2.446 -0.396921
2.447 -0.3969099
2.448 -0.3968988
2.449 -0.3968877
2.45 -0.3968767
2.451 -0.3968656
2.452 -0.3968546
2.453 -0.3968435
2.454 -0.3968325
2.455 -0.3968215
2.456 -0.3968105
2.457 -0.3967995
2.458 -0.3967885
2.459 -0.3967775
2.46 -0.3967665
2.461 -0.3967556
2.462 -0.3967446
2.463 -0.3967337
2.464 -0.3967228
2.465 -0.3967118
2.466 -0.3967009
2.467 -0.39669
2.468 -0.3966791
2.469 -0.3966682
2.47 -0.3966574
2.471 -0.3966465
2.472 -0.3966356
2.473 -0.3966248
2.474 -0.396614
2.475 -0.3966031
2.476 -0.3965923
2.477 -0.3965815
2.478 -0.3965707
2.479 -0.3965599
2.48 -0.3965491
2.481 -0.3965384
2.482 -0.3965276
2.483 -0.3965168
2.484 -0.3965061
2.485 -0.3964954
2.486 -0.3964846
2.487 -0.3964739
2.488 -0.3964632
2.489 -0.3964525
2.49 -0.3964418
2.491 -0.3964312
2.492 -0.3964205
2.493 -0.3964098
2.494 -0.3963992
2.495 -0.3963885
2.496 -0.3963779
2.497 -0.3963673
2.498 -0.3963566
2.499 -0.396346
2.5 -0.3963354
&


==> anc/plot-t0_vs_beta.agr <==
# Grace project file
#
@version 50124
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Wed Jan 13 16:27:39 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 1.5, 0, 2.1, 10
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.366141, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "\f{Symbol}b"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "t\s0\N/a^2"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.9
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 1.500000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 2.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 0.5
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.370000
@    s0 errorbar linewidth 2.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 2.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot-t0_vs_beta.agr"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "plot-t0_vs_beta.agr"
@    s1 legend  "c1,c2,X20,Y40"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 3
@    s2 symbol pattern 1
@    s2 symbol fill color 3
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 3
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 3
@    s2 errorbar pattern 1
@    s2 errorbar size 0.030000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "Cols 1:2:3"
@    s2 legend  "c1,c2,c3,X20,Y40"
@target G0.S0
@type xydy
1.55 0.7168 0.00012
1.575 0.77452 0.00014
1.6 0.84243 0.00017
1.625 0.92503 0.0003
1.65 1.02526 0.00038
1.675 1.14359 0.00044
1.7 1.28394 0.00089
1.725 1.4517 0.0012
1.75 1.66 0.002
1.775 1.8927 0.0037
1.8 2.1754 0.0013
1.825 2.5006 0.0024
1.85 2.8762 0.004
1.875 3.3147 0.0041
1.9 3.8585 0.0071
1.925 4.496 0.011
1.95 5.178 0.015
1.975 5.909 0.046
2 6.872 0.04
2.025 7.877 0.068
&
@target G0.S1
@type xydy
1.5 0.6189571 0.0013149
1.501 0.6208775 0.0012922
1.502 0.6227932 0.0012745
1.503 0.6247047 0.0012787
1.504 0.6266124 0.0012137
1.505 0.6285168 0.0012479
1.506 0.6304183 0.0011799
1.507 0.6323173 0.0011736
1.508 0.6342142 0.0011741
1.509 0.6361095 0.0011152
1.51 0.6380035 0.0011106
1.511 0.6398967 0.0010613
1.512 0.6417894 0.0010872
1.513 0.643682 0.0010363
1.514 0.645575 0.0010092
1.515 0.6474687 0.0010189
1.516 0.6493634 0.0009959
1.517 0.6512596 0.0009714
1.518 0.6531576 0.001002
1.519 0.6550578 0.000964
1.52 0.6569605 0.0009665
1.521 0.6588662 0.0009608
1.522 0.660775 0.0009288
1.523 0.6626874 0.000925
1.524 0.6646037 0.0009028
1.525 0.6665243 0.0009424
1.526 0.6684495 0.0009039
1.527 0.6703795 0.0008936
1.528 0.6723149 0.0009201
1.529 0.6742557 0.0009114
1.53 0.6762024 0.0008976
1.531 0.6781553 0.0009057
1.532 0.6801147 0.0009085
1.533 0.6820808 0.0008617
1.534 0.6840541 0.0008701
1.535 0.6860347 0.000875
1.536 0.688023 0.0008921
1.537 0.6900193 0.000875
1.538 0.6920238 0.000863
1.539 0.6940369 0.0009021
1.54 0.6960588 0.0008675
1.541 0.6980898 0.0008787
1.542 0.7001302 0.0008751
1.543 0.7021802 0.0008468
1.544 0.7042401 0.0008893
1.545 0.7063102 0.0008609
1.546 0.7083907 0.0008921
1.547 0.710482 0.0008985
1.548 0.7125842 0.0009057
1.549 0.7146976 0.000886
1.55 0.7168225 0.0008818
1.551 0.7189592 0.0008997
1.552 0.7211078 0.0008873
1.553 0.7232686 0.0008896
1.554 0.7254418 0.0008937
1.555 0.7276278 0.0009154
1.556 0.7298267 0.0009032
1.557 0.7320388 0.000895
1.558 0.7342643 0.0008981
1.559 0.7365035 0.0008877
1.56 0.7387566 0.0009031
1.561 0.7410237 0.0009019
1.562 0.7433052 0.0008997
1.563 0.7456013 0.0009233
1.564 0.7479121 0.0009093
1.565 0.750238 0.0009042
1.566 0.7525791 0.0009366
1.567 0.7549356 0.0009018
1.568 0.7573079 0.0009378
1.569 0.759696 0.0009217
1.57 0.7621002 0.0009291
1.571 0.7645208 0.0009594
1.572 0.7669578 0.0009065
1.573 0.7694116 0.0009657
1.574 0.7718824 0.0009704
1.575 0.7743703 0.0010012
1.576 0.7768756 0.0009422
1.577 0.7793985 0.000978
1.578 0.7819392 0.0009243
1.579 0.7844978 0.000973
1.58 0.7870747 0.0009767
1.581 0.7896699 0.0009679
1.582 0.7922837 0.0009585
1.583 0.7949164 0.001016
1.584 0.797568 0.0010134
1.585 0.8002388 0.000981
1.586 0.802929 0.0009901
1.587 0.8056388 0.0010042
1.588 0.8083684 0.0009915
1.589 0.811118 0.0009848
1.59 0.8138877 0.0010378
1.591 0.8166778 0.0010044
1.592 0.8194885 0.0010471
1.593 0.82232 0.0010442
1.594 0.8251724 0.0010112
1.595 0.8280459 0.0010301
1.596 0.8309408 0.0010526
1.597 0.8338572 0.001013
1.598 0.8367954 0.0010653
1.599 0.8397555 0.0010131
1.6 0.8427376 0.0010325
1.601 0.8457421 0.0010396
1.602 0.8487691 0.001062
1.603 0.8518187 0.001025
1.604 0.8548912 0.0010479
1.605 0.8579867 0.0010406
1.606 0.8611055 0.001048
1.607 0.8642478 0.0010731
1.608 0.8674136 0.0011039
1.609 0.8706033 0.0010943
1.61 0.873817 0.0010564
1.611 0.8770548 0.0010585
1.612 0.880317 0.0010283
1.613 0.8836038 0.0010675
1.614 0.8869154 0.0011038
1.615 0.8902519 0.0011024
1.616 0.8936135 0.001062
1.617 0.8970005 0.0011209
1.618 0.900413 0.0011023
1.619 0.9038512 0.0011059
1.62 0.9073152 0.0010972
1.621 0.9108054 0.0011244
1.622 0.9143218 0.0011223
1.623 0.9178647 0.0011151
1.624 0.9214342 0.0010957
1.625 0.9250305 0.0011252
1.626 0.9286539 0.001151
1.627 0.9323046 0.0011105
1.628 0.9359826 0.0011322
1.629 0.9396882 0.0011386
1.63 0.9434217 0.0011405
1.631 0.9471831 0.0011682
1.632 0.9509727 0.0011606
1.633 0.9547907 0.0011504
1.634 0.9586372 0.0011892
1.635 0.9625126 0.0011562
1.636 0.9664168 0.0011699
1.637 0.9703503 0.0011998
1.638 0.974313 0.0011654
1.639 0.9783054 0.0012047
1.64 0.9823274 0.001197
1.641 0.9863794 0.0012404
1.642 0.9904616 0.0012003
1.643 0.994574 0.0012108
1.644 0.998717 0.0012265
1.645 1.0028908 0.0012101
1.646 1.0070954 0.0012144
1.647 1.0113312 0.0012234
1.648 1.0155984 0.0012078
1.649 1.0198971 0.0012373
1.65 1.0242275 0.0012445
1.651 1.0285898 0.0012592
1.652 1.0329843 0.0012912
1.653 1.0374112 0.0012341
1.654 1.0418706 0.0012506
1.655 1.0463627 0.0012632
1.656 1.0508879 0.0012835
1.657 1.0554462 0.0013204
1.658 1.0600379 0.0013223
1.659 1.0646632 0.001325
1.66 1.0693223 0.0012926
1.661 1.0740154 0.0012916
1.662 1.0787428 0.0013005
1.663 1.0835046 0.0013075
1.664 1.088301 0.0013283
1.665 1.0931323 0.0013345
1.666 1.0979987 0.0013759
1.667 1.1029004 0.0013444
1.668 1.1078376 0.0013522
1.669 1.1128106 0.0013589
1.67 1.1178195 0.0014001
1.671 1.1228646 0.0013749
1.672 1.1279461 0.0014005
1.673 1.1330642 0.0014043
1.674 1.1382191 0.0013829
1.675 1.1434112 0.0014169
1.676 1.1486405 0.0013732
1.677 1.1539073 0.0014271
1.678 1.1592118 0.0014117
1.679 1.1645544 0.0014474
1.68 1.1699351 0.0014031
1.681 1.1753543 0.001438
1.682 1.1808121 0.0014726
1.683 1.1863089 0.0014385
1.684 1.1918447 0.0014581
1.685 1.1974199 0.0014872
1.686 1.2030348 0.0014797
1.687 1.2086894 0.001511
1.688 1.2143842 0.0014875
1.689 1.2201192 0.0014694
1.69 1.2258948 0.0015493
1.691 1.2317113 0.0014889
1.692 1.2375687 0.0014922
1.693 1.2434674 0.0015344
1.694 1.2494077 0.0015146
1.695 1.2553897 0.0015262
1.696 1.2614138 0.0015301
1.697 1.2674801 0.0015026
1.698 1.273589 0.0015879
1.699 1.2797406 0.001561
1.7 1.2859353 0.0015405
1.701 1.2921732 0.0016136
1.702 1.2984547 0.0016358
1.703 1.30478 0.0015958
1.704 1.3111493 0.0016162
1.705 1.3175629 0.0016653
1.706 1.3240212 0.0016333
1.707 1.3305242 0.00166
1.708 1.3370724 0.0016836
1.709 1.3436659 0.0016555
1.71 1.350305 0.0017701
1.711 1.35699 0.0017064
1.712 1.3637212 0.0017314
1.713 1.3704989 0.0017336
1.714 1.3773232 0.0017479
1.715 1.3841946 0.0016868
1.716 1.3911131 0.0017431
1.717 1.3980793 0.0017475
1.718 1.4050932 0.0017115
1.719 1.4121552 0.0018004
1.72 1.4192656 0.0017702
1.721 1.4264247 0.0017006
1.722 1.4336327 0.0017692
1.723 1.4408899 0.0017824
1.724 1.4481966 0.0018161
1.725 1.4555531 0.0018195
1.726 1.4629597 0.0018307
1.727 1.4704167 0.0018413
1.728 1.4779243 0.0018156
1.729 1.485483 0.001838
1.73 1.4930928 0.0018398
1.731 1.5007543 0.0018914
1.732 1.5084676 0.0018516
1.733 1.516233 0.0019002
1.734 1.524051 0.0018686
1.735 1.5319217 0.0019339
1.736 1.5398454 0.0018619
1.737 1.5478226 0.0018802
1.738 1.5558534 0.0019112
1.739 1.5639383 0.0019291
1.74 1.5720774 0.0020099
1.741 1.5802712 0.0019075
1.742 1.58852 0.0019483
1.743 1.596824 0.0019837
1.744 1.6051836 0.0019651
1.745 1.613599 0.0020623
1.746 1.6220707 0.0021117
1.747 1.630599 0.0020169
1.748 1.6391842 0.0020395
1.749 1.6478265 0.0020833
1.75 1.6565264 0.0020865
1.751 1.6652841 0.0020791
1.752 1.6741001 0.0021328
1.753 1.6829746 0.0021333
1.754 1.691908 0.0021057
1.755 1.7009006 0.0021127
1.756 1.7099527 0.0020635
1.757 1.7190648 0.0020536
1.758 1.7282371 0.0021306
1.759 1.7374699 0.0021634
1.76 1.7467638 0.0021411
1.761 1.7561189 0.0022317
1.762 1.7655356 0.0022257
1.763 1.7750144 0.0021695
1.764 1.7845555 0.0022128
1.765 1.7941593 0.0023142
1.766 1.8038262 0.0022586
1.767 1.8135566 0.0022986
1.768 1.8233507 0.0022922
1.769 1.833209 0.0023283
1.77 1.8431319 0.0023036
1.771 1.8531196 0.0022876
1.772 1.8631726 0.0023563
1.773 1.8732913 0.002257
1.774 1.883476 0.0023458
1.775 1.8937272 0.0023604
1.776 1.9040451 0.0023681
1.777 1.9144302 0.0023177
1.778 1.9248828 0.0024244
1.779 1.9354034 0.0024042
1.78 1.9459923 0.0023787
1.781 1.95665 0.0024305
1.782 1.9673767 0.0024241
1.783 1.978173 0.0024909
1.784 1.9890392 0.0025423
1.785 1.9999757 0.0024725
1.786 2.0109829 0.0024679
1.787 2.0220613 0.0025332
1.788 2.0332111 0.0025201
1.789 2.0444329 0.0025034
1.79 2.0557271 0.0025873
1.791 2.067094 0.0026627
1.792 2.0785341 0.0025997
1.793 2.0900478 0.0026441
1.794 2.1016355 0.0026617
1.795 2.1132976 0.0027489
1.796 2.1250346 0.0026888
1.797 2.1368469 0.0026636
1.798 2.1487349 0.0027027
1.799 2.160699 0.0026998
1.8 2.1727398 0.0026307
1.801 2.1848576 0.002891
1.802 2.1970528 0.0027417
1.803 2.2093259 0.0027622
1.804 2.2216774 0.002863
1.805 2.2341077 0.0028409
1.806 2.2466172 0.0027353
1.807 2.2592064 0.0028555
1.808 2.2718757 0.0029417
1.809 2.2846257 0.0028118
1.81 2.2974567 0.0028461
1.811 2.3103693 0.0028942
1.812 2.3233638 0.0029817
1.813 2.3364408 0.002904
1.814 2.3496007 0.0028443
1.815 2.362844 0.0030356
1.816 2.3761712 0.0029664
1.817 2.3895828 0.0030548
1.818 2.4030791 0.0031134
1.819 2.4166608 0.0030066
1.82 2.4303282 0.0030932
1.821 2.444082 0.0032069
1.822 2.4579225 0.0030714
1.823 2.4718502 0.0031243
1.824 2.4858658 0.003201
1.825 2.4999696 0.0032411
1.826 2.5141621 0.0032083
1.827 2.5284439 0.0031378
1.828 2.5428155 0.0033593
1.829 2.5572773 0.0032478
1.83 2.57183 0.0033215
1.831 2.5864739 0.0032842
1.832 2.6012096 0.0033308
1.833 2.6160377 0.0035022
1.834 2.6309587 0.0032995
1.835 2.6459731 0.0035045
1.836 2.6610813 0.0034893
1.837 2.676284 0.0034877
1.838 2.6915817 0.0035078
1.839 2.706975 0.0035159
1.84 2.7224642 0.0035895
1.841 2.7380501 0.0036429
1.842 2.7537332 0.0035937
1.843 2.7695139 0.003605
1.844 2.7853929 0.0037416
1.845 2.8013707 0.0036939
1.846 2.8174479 0.003764
1.847 2.833625 0.0036429
1.848 2.8499026 0.0037786
1.849 2.8662812 0.003825
1.85 2.8827615 0.0037827
1.851 2.899344 0.00383
1.852 2.9160293 0.0038388
1.853 2.9328179 0.0039101
1.854 2.9497105 0.0039401
1.855 2.9667076 0.0039493
1.856 2.9838099 0.0039224
1.857 3.0010178 0.0041517
1.858 3.0183321 0.0041091
1.859 3.0357532 0.004072
1.86 3.0532819 0.0040105
1.861 3.0709187 0.0041318
1.862 3.0886642 0.0042039
1.863 3.1065191 0.0042167
1.864 3.1244839 0.0042104
1.865 3.1425593 0.0043369
1.866 3.1607459 0.0043532
1.867 3.1790443 0.0043046
1.868 3.1974551 0.0044318
1.869 3.215979 0.0043779
1.87 3.2346167 0.0044828
1.871 3.2533687 0.0045484
1.872 3.2722357 0.0045403
1.873 3.2912183 0.0046129
1.874 3.3103173 0.0046341
1.875 3.3295332 0.0046325
1.876 3.3488667 0.0047071
1.877 3.3683184 0.004713
1.878 3.3878891 0.0046984
1.879 3.4075794 0.0047804
1.88 3.42739 0.0049234
1.881 3.4473215 0.0048646
1.882 3.4673746 0.0049421
1.883 3.4875501 0.0050972
1.884 3.5078485 0.0049361
1.885 3.5282706 0.005263
1.886 3.5488171 0.004974
1.887 3.5694886 0.0051531
1.888 3.5902859 0.0052898
1.889 3.6112097 0.0052879
1.89 3.6322607 0.0053793
1.891 3.6534395 0.0054816
1.892 3.674747 0.0054852
1.893 3.6961838 0.0055948
1.894 3.7177507 0.0055609
1.895 3.7394483 0.0055003
1.896 3.7612774 0.0057893
1.897 3.7832388 0.0056584
1.898 3.8053332 0.005711
1.899 3.8275613 0.0059901
1.9 3.8499239 0.006064
1.901 3.8724218 0.0061408
1.902 3.8950556 0.005908
1.903 3.9178261 0.0060019
1.904 3.9407342 0.006306
1.905 3.9637805 0.0061977
1.906 3.9869659 0.0060871
1.907 4.0102911 0.0062166
1.908 4.0337569 0.0060796
1.909 4.0573641 0.0064187
1.91 4.0811135 0.0064471
1.911 4.1050058 0.006563
1.912 4.1290419 0.0065294
1.913 4.1532226 0.006777
1.914 4.1775487 0.0068164
1.915 4.2020209 0.0068089
1.916 4.2266401 0.0066699
1.917 4.2514072 0.0069044
1.918 4.2763228 0.0069779
1.919 4.301388 0.0070734
1.92 4.3266034 0.0071433
1.921 4.35197 0.0074867
1.922 4.3774886 0.0071296
1.923 4.4031599 0.0073722
1.924 4.428985 0.0072142
1.925 4.4549645 0.0073668
1.926 4.4810995 0.0075754
1.927 4.5073907 0.0079017
1.928 4.533839 0.0074701
1.929 4.5604453 0.0078116
1.93 4.5872104 0.0076085
1.931 4.6141353 0.0079254
1.932 4.6412209 0.0078072
1.933 4.668468 0.0082118
1.934 4.6958774 0.0080245
1.935 4.7234503 0.0081214
1.936 4.7511873 0.0084862
1.937 4.7790895 0.0085636
1.938 4.8071577 0.008599
1.939 4.8353929 0.0088142
1.94 4.8637961 0.0088395
1.941 4.892368 0.0087871
1.942 4.9211097 0.0088566
1.943 4.9500222 0.0091697
1.944 4.9791062 0.0090848
1.945 5.0083629 0.0091876
1.946 5.0377932 0.0093225
1.947 5.0673979 0.0094425
1.948 5.0971782 0.0094955
1.949 5.1271349 0.009213
1.95 5.1572691 0.0097214
1.951 5.1875816 0.0097549
1.952 5.2180736 0.0096844
1.953 5.2487459 0.0098532
1.954 5.2795997 0.0098435
1.955 5.3106358 0.0100692
1.956 5.3418554 0.0103101
1.957 5.3732593 0.0107073
1.958 5.4048487 0.010184
1.959 5.4366246 0.0102245
1.96 5.4685879 0.0106528
1.961 5.5007398 0.0105734
1.962 5.5330812 0.0107694
1.963 5.5656132 0.0107459
1.964 5.5983369 0.0108729
1.965 5.6312533 0.0112664
1.966 5.6643635 0.0109636
1.967 5.6976686 0.0111227
1.968 5.7311695 0.0112325
1.969 5.7648675 0.0114531
1.97 5.7987635 0.012084
1.971 5.8328587 0.0118614
1.972 5.8671542 0.0119786
1.973 5.9016511 0.0118289
1.974 5.9363505 0.0122833
1.975 5.9712535 0.0121307
1.976 6.0063612 0.0124991
1.977 6.0416747 0.012494
1.978 6.0771952 0.0124269
1.979 6.1129239 0.0127971
1.98 6.1488618 0.0128254
1.981 6.1850101 0.0132747
1.982 6.22137 0.013083
1.983 6.2579427 0.0137103
1.984 6.2947292 0.0134386
1.985 6.3317309 0.0136956
1.986 6.3689488 0.0135424
1.987 6.4063841 0.0138647
1.988 6.4440381 0.0142115
1.989 6.4819119 0.0142783
1.99 6.5200068 0.0142432
1.991 6.558324 0.0143473
1.992 6.5968646 0.0145457
1.993 6.63563 0.0148202
1.994 6.6746213 0.0155474
1.995 6.7138397 0.0151974
1.996 6.7532866 0.0149538
1.997 6.7929632 0.015291
1.998 6.8328708 0.015664
1.999 6.8730105 0.0156617
2 6.9133837 0.0155797
2.001 6.9539917 0.0160361
2.002 6.9948357 0.0160036
2.003 7.0359171 0.0160645
2.004 7.077237 0.016545
2.005 7.118797 0.0163728
2.006 7.1605982 0.016997
2.007 7.2026419 0.017197
2.008 7.2449296 0.0167811
2.009 7.2874625 0.0174694
2.01 7.330242 0.0173135
2.011 7.3732694 0.0177135
2.012 7.4165461 0.0183655
2.013 7.4600734 0.0179502
2.014 7.5038528 0.0184318
2.015 7.5478855 0.0183236
2.016 7.5921731 0.0189484
2.017 7.6367168 0.0189472
2.018 7.681518 0.0188704
2.019 7.7265783 0.0191802
2.02 7.7718989 0.0195943
2.021 7.8174814 0.0200102
2.022 7.863327 0.0193279
2.023 7.9094374 0.0199375
2.024 7.9558139 0.0201267
2.025 8.0024579 0.0203177
2.026 8.049371 0.0204245
2.027 8.0965546 0.0206478
2.028 8.1440101 0.0211744
2.029 8.1917391 0.0209213
2.03 8.2397431 0.0214176
2.031 8.2880235 0.0214405
2.032 8.3365818 0.0216087
2.033 8.3854197 0.0220395
2.034 8.4345385 0.0221935
2.035 8.4839398 0.0217484
2.036 8.5336252 0.0227262
2.037 8.5835961 0.0226604
2.038 8.6338543 0.0229867
2.039 8.6844011 0.0233169
2.04 8.7352382 0.0228966
2.041 8.7863673 0.0237504
2.042 8.8377897 0.0240085
2.043 8.8895072 0.0243178
2.044 8.9415214 0.0239958
2.045 8.9938339 0.0250115
2.046 9.0464462 0.0248704
2.047 9.09936 0.025446
2.048 9.1525771 0.0254545
2.049 9.2060989 0.025557
2.05 9.2599272 0.0261207
2.051 9.3140636 0.0256682
2.052 9.3685098 0.0257113
2.053 9.4232675 0.0264807
2.054 9.4783383 0.0264193
2.055 9.533724 0.0270381
2.056 9.5894263 0.026942
2.057 9.645447 0.0273198
2.058 9.7017876 0.0277078
2.059 9.75845 0.0278618
2.06 9.8154359 0.0283347
2.061 9.872747 0.0288188
2.062 9.9303852 0.0285725
2.063 9.9883522 0.0289947
2.064 10.04665 0.0294842
2.065 10.10528 0.0296242
2.066 10.164244 0.0301095
2.067 10.223544 0.0298397
2.068 10.283182 0.0302353
2.069 10.343159 0.0303599
2.07 10.403478 0.0308705
2.071 10.46414 0.0314393
2.072 10.525148 0.0312942
2.073 10.586502 0.0320319
2.074 10.648206 0.0327049
2.075 10.71026 0.0324552
2.076 10.772667 0.0326528
2.077 10.835428 0.032869
2.078 10.898546 0.0340934
2.079 10.962023 0.0341131
2.08 11.02586 0.0338391
2.081 11.090059 0.0345516
2.082 11.154623 0.0346736
2.083 11.219552 0.034961
2.084 11.28485 0.0356737
2.085 11.350519 0.0351668
2.086 11.416559 0.0365114
2.087 11.482974 0.035863
2.088 11.549765 0.0375691
2.089 11.616934 0.0371611
2.09 11.684484 0.0373249
2.091 11.752416 0.0377782
2.092 11.820733 0.0386535
2.093 11.889436 0.0390156
2.094 11.958527 0.0388211
2.095 12.02801 0.0384718
2.096 12.097885 0.0387453
2.097 12.168155 0.0386743
2.098 12.238822 0.0393665
2.099 12.309888 0.0403063
2.1 12.381356 0.040597
2.101 12.453227 0.0411807
2.102 12.525504 0.0412719
2.103 12.598189 0.0422868
2.104 12.671284 0.0423249
2.105 12.744791 0.0435653
2.106 12.818713 0.0429155
2.107 12.893051 0.0438024
2.108 12.967809 0.0441263
2.109 13.042987 0.0440081
2.11 13.118589 0.0439675
2.111 13.194617 0.0454208
2.112 13.271073 0.0456689
2.113 13.347959 0.0463027
2.114 13.425278 0.0467715
2.115 13.503032 0.0468425
2.116 13.581224 0.0474162
2.117 13.659855 0.0470954
2.118 13.738928 0.047903
2.119 13.818445 0.0477346
2.12 13.89841 0.0496409
2.121 13.978823 0.0491029
2.122 14.059688 0.0498667
2.123 14.141008 0.0492534
2.124 14.222783 0.051726
2.125 14.305018 0.0502209
2.126 14.387714 0.0515516
2.127 14.470874 0.0523757
2.128 14.554501 0.0514443
2.129 14.638596 0.0524269
2.13 14.723163 0.0537493
2.131 14.808204 0.0538004
2.132 14.893721 0.0538058
2.133 14.979717 0.0545574
2.134 15.066195 0.0550876
2.135 15.153157 0.0555442
2.136 15.240605 0.055808
2.137 15.328543 0.0561075
2.138 15.416973 0.0560749
2.139 15.505898 0.0583818
2.14 15.59532 0.0575699
2.141 15.685242 0.0586082
2.142 15.775667 0.0581271
2.143 15.866597 0.0604167
2.144 15.958035 0.0595668
2.145 16.049984 0.0604973
2.146 16.142446 0.0614275
2.147 16.235425 0.0611043
2.148 16.328922 0.0627061
2.149 16.422941 0.0623804
2.15 16.517485 0.0635132
2.151 16.612556 0.063341
2.152 16.708158 0.0642413
2.153 16.804292 0.0649844
2.154 16.900963 0.0658861
2.155 16.998172 0.0659279
2.156 17.095923 0.0664638
2.157 17.194218 0.0669393
2.158 17.293061 0.0672931
2.159 17.392454 0.0681498
2.16 17.4924 0.0697847
2.161 17.592903 0.0698449
2.162 17.693965 0.069857
2.163 17.795589 0.0717761
2.164 17.897778 0.0715206
2.165 18.000536 0.0720358
2.166 18.103864 0.0729955
2.167 18.207768 0.0747652
2.168 18.312248 0.0730943
2.169 18.417309 0.0751786
2.17 18.522954 0.0753629
2.171 18.629185 0.0759379
2.172 18.736006 0.0762804
2.173 18.84342 0.0768269
2.174 18.951431 0.0772193
2.175 19.06004 0.0801131
2.176 19.169252 0.0795037
2.177 19.27907 0.0803216
2.178 19.389496 0.0811984
2.179 19.500535 0.0807386
2.18 19.61219 0.0811124
2.181 19.724463 0.0836408
2.182 19.837358 0.0822972
2.183 19.950878 0.0834695
2.184 20.065027 0.0856946
2.185 20.179808 0.0852862
2.186 20.295225 0.0848191
2.187 20.41128 0.0883095
2.188 20.527978 0.0864575
2.189 20.645321 0.0884059
2.19 20.763313 0.0897214
2.191 20.881957 0.0889557
2.192 21.001258 0.0902002
2.193 21.121218 0.0901069
2.194 21.241841 0.0920224
2.195 21.36313 0.0928445
2.196 21.48509 0.0946313
2.197 21.607723 0.094352
2.198 21.731033 0.0957463
2.199 21.855024 0.0949642
2.2 21.979699 0.0970201
2.201 22.105063 0.0955323
2.202 22.231118 0.0973982
2.203 22.357868 0.0981154
2.204 22.485318 0.0983927
2.205 22.61347 0.0997593
2.206 22.742329 0.1015819
2.207 22.871898 0.1028006
2.208 23.002182 0.1021356
2.209 23.133183 0.1039834
2.21 23.264905 0.1045929
2.211 23.397353 0.1062151
2.212 23.530531 0.1060843
2.213 23.664442 0.1066278
2.214 23.799089 0.1074796
2.215 23.934478 0.1101486
2.216 24.070612 0.109273
2.217 24.207494 0.1119045
2.218 24.34513 0.1104076
2.219 24.483522 0.1134238
2.22 24.622675 0.1144014
2.221 24.762594 0.1120915
2.222 24.903281 0.1149917
2.223 25.044741 0.1146558
2.224 25.186978 0.1161336
2.225 25.329997 0.1171067
2.226 25.473801 0.1206439
2.227 25.618394 0.1192985
2.228 25.763781 0.1212275
2.229 25.909967 0.1225626
2.23 26.056954 0.1204687
2.231 26.204748 0.1252368
2.232 26.353352 0.1266566
2.233 26.502772 0.1269016
2.234 26.653011 0.1266458
2.235 26.804073 0.1295778
2.236 26.955964 0.12579
2.237 27.108687 0.1295546
2.238 27.262247 0.1336678
2.239 27.416648 0.1335534
2.24 27.571895 0.1314138
2.241 27.727991 0.1340996
2.242 27.884943 0.1355035
2.243 28.042754 0.1373006
2.244 28.201428 0.1394681
2.245 28.360971 0.1415196
2.246 28.521387 0.1379845
2.247 28.68268 0.1414849
2.248 28.844855 0.1438017
2.249 29.007918 0.1437113
2.25 29.171871 0.1443531
2.251 29.336721 0.1460726
2.252 29.502472 0.1469786
2.253 29.669129 0.1457683
2.254 29.836696 0.1488322
2.255 30.005178 0.1513965
2.256 30.174581 0.1484768
2.257 30.344908 0.1522638
2.258 30.516166 0.1519056
2.259 30.688358 0.1583307
2.26 30.86149 0.1546381
2.261 31.035567 0.1550756
2.262 31.210594 0.1580047
2.263 31.386575 0.1568873
2.264 31.563516 0.162665
2.265 31.741422 0.1601991
2.266 31.920297 0.1630085
2.267 32.100148 0.1624787
2.268 32.280979 0.164637
2.269 32.462795 0.164771
2.27 32.645602 0.1680546
2.271 32.829405 0.1699849
2.272 33.014208 0.1716543
2.273 33.200018 0.1714317
2.274 33.38684 0.1722181
2.275 33.574678 0.1721941
2.276 33.763539 0.1757991
2.277 33.953428 0.1807059
2.278 34.14435 0.1757878
2.279 34.33631 0.1817485
2.28 34.529314 0.1822165
2.281 34.723368 0.1817413
2.282 34.918477 0.1813925
2.283 35.114647 0.186138
2.284 35.311882 0.1852273
2.285 35.51019 0.1866099
2.286 35.709575 0.1895048
2.287 35.910044 0.1925753
2.288 36.111601 0.1938847
2.289 36.314252 0.1954124
2.29 36.518005 0.1966422
2.291 36.722863 0.1991028
2.292 36.928833 0.1984474
2.293 37.135921 0.20082
2.294 37.344133 0.2015024
2.295 37.553475 0.2035013
2.296 37.763952 0.2029177
2.297 37.97557 0.2070248
2.298 38.188337 0.2097237
2.299 38.402256 0.2083215
2.3 38.617336 0.2137959
2.301 38.833581 0.211237
2.302 39.050998 0.2120068
2.303 39.269593 0.217659
2.304 39.489373 0.2163579
2.305 39.710343 0.2159579
2.306 39.932509 0.2194491
2.307 40.155879 0.2207845
2.308 40.380458 0.2240884
2.309 40.606253 0.2246638
2.31 40.83327 0.2237052
2.311 41.061515 0.2300641
2.312 41.290996 0.2326455
2.313 41.521718 0.2326674
2.314 41.753688 0.2330157
2.315 41.986912 0.2356339
2.316 42.221398 0.2360247
2.317 42.457151 0.2394656
2.318 42.694179 0.2429545
2.319 42.932488 0.2423181
2.32 43.172085 0.2445371
2.321 43.412976 0.2431143
2.322 43.655169 0.2476496
2.323 43.89867 0.2513018
2.324 44.143486 0.2548073
2.325 44.389624 0.2557843
2.326 44.637091 0.2544254
2.327 44.885894 0.2579329
2.328 45.13604 0.2582023
2.329 45.387536 0.2624521
2.33 45.640389 0.2628216
2.331 45.894606 0.2659802
2.332 46.150195 0.2675552
2.333 46.407162 0.2690015
2.334 46.665514 0.2689997
2.335 46.92526 0.2782956
2.336 47.186406 0.2781786
2.337 47.44896 0.2777554
2.338 47.712929 0.2780562
2.339 47.97832 0.281028
2.34 48.245141 0.2869796
2.341 48.5134 0.2865255
2.342 48.783103 0.2891654
2.343 49.054259 0.2902467
2.344 49.326875 0.296282
2.345 49.600959 0.2935796
2.346 49.876519 0.2928318
2.347 50.153561 0.2965358
2.348 50.432095 0.298114
2.349 50.712127 0.3027735
2.35 50.993666 0.3086259
2.351 51.27672 0.3030187
2.352 51.561296 0.3072179
2.353 51.847402 0.3113874
2.354 52.135047 0.3170153
2.355 52.424238 0.3198308
2.356 52.714984 0.3191037
2.357 53.007292 0.3189703
2.358 53.301172 0.3219188
2.359 53.59663 0.3251221
2.36 53.893676 0.3337242
2.361 54.192318 0.3331605
2.362 54.492564 0.3320485
2.363 54.794422 0.3358891
2.364 55.097901 0.3373748
2.365 55.403009 0.3398704
2.366 55.709755 0.3398134
2.367 56.018148 0.3411998
2.368 56.328195 0.3486145
2.369 56.639907 0.3485862
2.37 56.95329 0.3483168
2.371 57.268355 0.3575608
2.372 57.58511 0.3591933
2.373 57.903564 0.3622097
2.374 58.223725 0.3616139
2.375 58.545602 0.3657231
2.376 58.869206 0.3675841
2.377 59.194543 0.3678525
2.378 59.521625 0.3739818
2.379 59.850459 0.3782875
2.38 60.181055 0.3822303
2.381 60.513422 0.3829049
2.382 60.847569 0.3869372
2.383 61.183507 0.3843472
2.384 61.521242 0.387582
2.385 61.860787 0.3912747
2.386 62.202149 0.3992816
2.387 62.545339 0.4013603
2.388 62.890365 0.3974223
2.389 63.237238 0.4060079
2.39 63.585967 0.4039833
2.391 63.936561 0.4103654
2.392 64.289031 0.4120143
2.393 64.643387 0.41303
2.394 64.999637 0.4179059
2.395 65.357793 0.4227081
2.396 65.717864 0.4253886
2.397 66.079859 0.4324774
2.398 66.44379 0.4295593
2.399 66.809665 0.4337232
2.4 67.177496 0.442859
2.401 67.547292 0.4368207
2.402 67.919064 0.4401919
2.403 68.292822 0.4441737
2.404 68.668577 0.4519511
2.405 69.046338 0.4557607
2.406 69.426116 0.4576601
2.407 69.807922 0.4679623
2.408 70.191766 0.4559895
2.409 70.57766 0.4666552
2.41 70.965613 0.469649
2.411 71.355636 0.4746231
2.412 71.74774 0.4717532
2.413 72.141937 0.4832202
2.414 72.538236 0.4861279
2.415 72.936649 0.4866599
2.416 73.337187 0.4884752
2.417 73.739861 0.490777
2.418 74.144682 0.4983614
2.419 74.551661 0.499636
2.42 74.96081 0.5070068
2.421 75.37214 0.4983525
2.422 75.785661 0.5132265
2.423 76.201386 0.5118551
2.424 76.619327 0.5194575
2.425 77.039494 0.5210644
2.426 77.461898 0.5287466
2.427 77.886553 0.530045
2.428 78.31347 0.5264393
2.429 78.742659 0.5371489
2.43 79.174134 0.5461798
2.431 79.607906 0.5451506
2.432 80.043987 0.5500204
2.433 80.482388 0.5477696
2.434 80.923123 0.5630617
2.435 81.366203 0.5593825
2.436 81.81164 0.5533815
2.437 82.259448 0.5668232
2.438 82.709637 0.5758155
2.439 83.16222 0.5807612
2.44 83.617211 0.5852716
2.441 84.07462 0.5823531
2.442 84.534462 0.5878
2.443 84.996748 0.5914657
2.444 85.461492 0.6024077
2.445 85.928706 0.5960834
2.446 86.398402 0.6049262
2.447 86.870595 0.6125286
2.448 87.345296 0.6058902
2.449 87.822519 0.6128538
2.45 88.302277 0.6237718
2.451 88.784583 0.6231331
2.452 89.269451 0.6231065
2.453 89.756893 0.6256355
2.454 90.246924 0.6429342
2.455 90.739556 0.6252251
2.456 91.234803 0.6475144
2.457 91.732679 0.6497705
2.458 92.233196 0.6481515
2.459 92.73637 0.6544844
2.46 93.242214 0.6671246
2.461 93.750742 0.6657797
2.462 94.261967 0.6760069
2.463 94.775903 0.6752682
2.464 95.292566 0.6868041
2.465 95.811968 0.6830563
2.466 96.334124 0.6924801
2.467 96.859049 0.7021538
2.468 97.386757 0.6909684
2.469 97.917261 0.7060571
2.47 98.450578 0.7175157
2.471 98.986721 0.7186208
2.472 99.525704 0.7236655
2.473 100.06754 0.7288811
2.474 100.61225 0.7348416
2.475 101.15985 0.7265376
2.476 101.71035 0.7308381
2.477 102.26376 0.7487911
2.478 102.8201 0.7524008
2.479 103.37939 0.7617085
2.48 103.94164 0.7657274
2.481 104.50686 0.7744529
2.482 105.07508 0.7706179
2.483 105.6463 0.7678246
2.484 106.22055 0.7872244
2.485 106.79784 0.7909045
2.486 107.37818 0.8067667
2.487 107.96159 0.7953099
2.488 108.54809 0.7995822
2.489 109.13769 0.8120551
2.49 109.73041 0.8086114
2.491 110.32626 0.8106733
2.492 110.92526 0.8377017
2.493 111.52743 0.8263486
2.494 112.13279 0.8478121
2.495 112.74134 0.829828
2.496 113.35311 0.8453426
2.497 113.96811 0.8507417
2.498 114.58637 0.8629076
2.499 115.20789 0.8892965
2.5 115.83269 0.8823591
&
@target G0.S2
@type xydy
1.5 0.6247256 0.0007247
1.501 0.6263794 0.0007076
1.502 0.6280379 0.0006949
1.503 0.6297014 0.0006654
1.504 0.63137 0.0006573
1.505 0.633044 0.0006292
1.506 0.6347235 0.0006071
1.507 0.6364086 0.000587
1.508 0.6380996 0.0005771
1.509 0.6397968 0.0005504
1.51 0.6415001 0.0005452
1.511 0.64321 0.000529
1.512 0.6449264 0.0005084
1.513 0.6466497 0.0004976
1.514 0.64838 0.0004795
1.515 0.6501174 0.0004615
1.516 0.6518623 0.0004432
1.517 0.6536146 0.0004311
1.518 0.6553748 0.0004138
1.519 0.6571428 0.0004064
1.52 0.658919 0.0003894
1.521 0.6607034 0.0003751
1.522 0.6624963 0.0003664
1.523 0.6642978 0.0003496
1.524 0.6661082 0.0003414
1.525 0.6679275 0.0003279
1.526 0.6697561 0.0003168
1.527 0.671594 0.0003061
1.528 0.6734414 0.0002941
1.529 0.6752986 0.0002787
1.53 0.6771657 0.0002702
1.531 0.6790428 0.0002632
1.532 0.6809302 0.0002528
1.533 0.682828 0.0002439
1.534 0.6847365 0.0002358
1.535 0.6866557 0.0002251
1.536 0.6885859 0.0002133
1.537 0.6905272 0.0002092
1.538 0.6924798 0.0001994
1.539 0.6944439 0.00019
1.54 0.6964197 0.0001879
1.541 0.6984072 0.0001768
1.542 0.7004068 0.0001737
1.543 0.7024186 0.0001661
1.544 0.7044427 0.0001604
1.545 0.7064794 0.0001538
1.546 0.7085287 0.0001487
1.547 0.710591 0.0001427
1.548 0.7126662 0.0001372
1.549 0.7147547 0.0001325
1.55 0.7168566 0.0001303
1.551 0.718972 0.0001256
1.552 0.7211012 0.0001235
1.553 0.7232443 0.0001194
1.554 0.7254014 0.0001173
1.555 0.7275728 0.0001133
1.556 0.7297586 0.0001127
1.557 0.731959 0.0001118
1.558 0.7341742 0.0001089
1.559 0.7364043 0.0001083
1.56 0.7386495 0.0001074
1.561 0.74091 0.0001051
1.562 0.7431859 0.0001056
1.563 0.7454774 0.0001035
1.564 0.7477847 0.0001039
1.565 0.750108 0.0001054
1.566 0.7524474 0.0001052
1.567 0.754803 0.0001081
1.568 0.7571752 0.0001058
1.569 0.759564 0.0001072
1.57 0.7619696 0.0001079
1.571 0.7643921 0.0001081
1.572 0.7668318 0.0001072
1.573 0.7692889 0.0001106
1.574 0.7717634 0.0001115
1.575 0.7742556 0.00011
1.576 0.7767656 0.0001136
1.577 0.7792936 0.0001125
1.578 0.7818397 0.0001151
1.579 0.7844043 0.000114
1.58 0.7869873 0.0001153
1.581 0.789589 0.0001186
1.582 0.7922096 0.0001173
1.583 0.7948492 0.0001187
1.584 0.797508 0.0001192
1.585 0.8001862 0.0001215
1.586 0.8028839 0.0001204
1.587 0.8056013 0.0001212
1.588 0.8083387 0.000124
1.589 0.8110961 0.0001234
1.59 0.8138737 0.000126
1.591 0.8166717 0.0001265
1.592 0.8194903 0.0001267
1.593 0.8223297 0.0001267
1.594 0.82519 0.0001274
1.595 0.8280714 0.0001295
1.596 0.8309741 0.0001288
1.597 0.8338983 0.0001302
1.598 0.836844 0.0001344
1.599 0.8398116 0.0001297
1.6 0.8428012 0.0001327
1.601 0.8458129 0.0001344
1.602 0.848847 0.0001336
1.603 0.8519036 0.0001348
1.604 0.8549829 0.0001366
1.605 0.858085 0.0001369
1.606 0.8612102 0.0001361
1.607 0.8643586 0.0001339
1.608 0.8675304 0.0001373
1.609 0.8707259 0.0001372
1.61 0.873945 0.0001377
1.611 0.8771882 0.0001383
1.612 0.8804554 0.0001382
1.613 0.883747 0.0001391
1.614 0.8870631 0.0001416
1.615 0.8904038 0.0001422
1.616 0.8937694 0.0001422
1.617 0.89716 0.0001456
1.618 0.9005759 0.0001455
1.619 0.9040172 0.0001433
1.62 0.9074841 0.0001449
1.621 0.9109768 0.0001434
1.622 0.9144954 0.0001459
1.623 0.9180402 0.0001476
1.624 0.9216113 0.0001462
1.625 0.925209 0.0001497
1.626 0.9288334 0.0001489
1.627 0.9324848 0.0001525
1.628 0.9361632 0.0001529
1.629 0.9398689 0.000156
1.63 0.9436021 0.0001561
1.631 0.947363 0.0001594
1.632 0.9511517 0.0001586
1.633 0.9549686 0.0001586
1.634 0.9588137 0.0001603
1.635 0.9626872 0.0001612
1.636 0.9665894 0.0001652
1.637 0.9705204 0.0001593
1.638 0.9744805 0.0001653
1.639 0.9784698 0.0001653
1.64 0.9824886 0.0001665
1.641 0.986537 0.0001718
1.642 0.9906153 0.0001728
1.643 0.9947236 0.0001768
1.644 0.9988622 0.000175
1.645 1.0030312 0.0001789
1.646 1.0072308 0.0001801
1.647 1.0114613 0.0001813
1.648 1.0157229 0.0001847
1.649 1.0200157 0.0001885
1.65 1.02434 0.0001883
1.651 1.028696 0.0001917
1.652 1.0330839 0.000193
1.653 1.0375039 0.0001987
1.654 1.0419562 0.0001971
1.655 1.0464411 0.0002013
1.656 1.0509586 0.0002029
1.657 1.0555091 0.0002035
1.658 1.0600928 0.0002062
1.659 1.0647099 0.000208
1.66 1.0693605 0.000211
1.661 1.074045 0.0002141
1.662 1.0787635 0.0002157
1.663 1.0835162 0.0002177
1.664 1.0883034 0.000225
1.665 1.0931253 0.0002232
1.666 1.0979821 0.0002278
1.667 1.102874 0.00023
1.668 1.1078013 0.0002356
1.669 1.1127642 0.0002344
1.67 1.1177629 0.0002417
1.671 1.1227976 0.0002442
1.672 1.1278686 0.0002464
1.673 1.132976 0.0002485
1.674 1.1381202 0.000249
1.675 1.1433014 0.000257
1.676 1.1485197 0.0002575
1.677 1.1537754 0.0002594
1.678 1.1590688 0.0002609
1.679 1.1644001 0.0002669
1.68 1.1697695 0.0002697
1.681 1.1751773 0.0002734
1.682 1.1806237 0.0002775
1.683 1.1861089 0.000276
1.684 1.1916332 0.000278
1.685 1.1971968 0.0002824
1.686 1.2028 0.0002873
1.687 1.208443 0.0002929
1.688 1.2141261 0.0002936
1.689 1.2198494 0.0002967
1.69 1.2256134 0.0002972
1.691 1.2314181 0.0003026
1.692 1.2372639 0.0003039
1.693 1.2431509 0.0003061
1.694 1.2490796 0.0003129
1.695 1.25505 0.0003146
1.696 1.2610626 0.0003181
1.697 1.2671174 0.0003197
1.698 1.2732148 0.0003227
1.699 1.2793551 0.0003321
1.7 1.2855385 0.0003311
1.701 1.2917652 0.0003341
1.702 1.2980356 0.0003387
1.703 1.3043498 0.0003412
1.704 1.3107082 0.0003459
1.705 1.3171111 0.0003521
1.706 1.3235586 0.0003474
1.707 1.3300511 0.0003486
1.708 1.3365888 0.0003554
1.709 1.3431721 0.0003562
1.71 1.3498011 0.0003635
1.711 1.3564762 0.0003692
1.712 1.3631976 0.0003702
1.713 1.3699656 0.0003729
1.714 1.3767805 0.0003785
1.715 1.3836425 0.0003805
1.716 1.3905521 0.0003803
1.717 1.3975093 0.0003854
1.718 1.4045146 0.0003949
1.719 1.4115682 0.0003968
1.72 1.4186704 0.0003955
1.721 1.4258214 0.0004007
1.722 1.4330216 0.0003968
1.723 1.4402713 0.0004115
1.724 1.4475708 0.0004058
1.725 1.4549203 0.0004113
1.726 1.4623202 0.0004195
1.727 1.4697707 0.0004217
1.728 1.4772722 0.0004203
1.729 1.4848249 0.0004262
1.73 1.4924291 0.0004271
1.731 1.5000852 0.0004297
1.732 1.5077935 0.000437
1.733 1.5155543 0.0004334
1.734 1.5233678 0.0004456
1.735 1.5312344 0.0004389
1.736 1.5391544 0.0004541
1.737 1.5471282 0.0004544
1.738 1.5551559 0.0004535
1.739 1.563238 0.0004568
1.74 1.5713748 0.0004565
1.741 1.5795665 0.000463
1.742 1.5878136 0.0004687
1.743 1.5961163 0.0004708
1.744 1.6044749 0.000476
1.745 1.6128898 0.000472
1.746 1.6213613 0.0004825
1.747 1.6298897 0.0004791
1.748 1.6384755 0.0004921
1.749 1.6471188 0.0004859
1.75 1.65582 0.0004892
1.751 1.6645795 0.0005018
1.752 1.6733977 0.0005029
1.753 1.6822747 0.0005028
1.754 1.6912111 0.0004964
1.755 1.7002071 0.0005043
1.756 1.7092631 0.0005158
1.757 1.7183794 0.0005138
1.758 1.7275563 0.0005109
1.759 1.7367943 0.0005228
1.76 1.7460937 0.0005266
1.761 1.7554548 0.0005327
1.762 1.7648779 0.0005437
1.763 1.7743636 0.0005433
1.764 1.783912 0.0005412
1.765 1.7935235 0.0005465
1.766 1.8031986 0.0005462
1.767 1.8129376 0.0005464
1.768 1.8227408 0.0005622
1.769 1.8326087 0.000563
1.77 1.8425415 0.0005667
1.771 1.8525398 0.0005726
1.772 1.8626037 0.0005749
1.773 1.8727337 0.0005859
1.774 1.8829303 0.0005777
1.775 1.8931937 0.0005829
1.776 1.9035244 0.0005889
1.777 1.9139227 0.0005981
1.778 1.924389 0.000602
1.779 1.9349237 0.0006085
1.78 1.9455272 0.000606
1.781 1.9561999 0.0006073
1.782 1.9669421 0.0006179
1.783 1.9777544 0.0006202
1.784 1.988637 0.0006317
1.785 1.9995903 0.0006216
1.786 2.0106149 0.0006506
1.787 2.021711 0.0006349
1.788 2.0328791 0.0006482
1.789 2.0441195 0.0006503
1.79 2.0554328 0.0006513
1.791 2.0668192 0.000668
1.792 2.0782793 0.0006633
1.793 2.0898134 0.0006753
1.794 2.1014219 0.0006863
1.795 2.1131053 0.0006975
1.796 2.124864 0.0007029
1.797 2.1366984 0.0006964
1.798 2.1486089 0.0007079
1.799 2.160596 0.0007074
1.8 2.17266 0.0007198
1.801 2.1848015 0.0007176
1.802 2.1970209 0.000738
1.803 2.2093185 0.0007484
1.804 2.2216948 0.0007487
1.805 2.2341504 0.0007612
1.806 2.2466855 0.0007666
1.807 2.2593007 0.0007791
1.808 2.2719964 0.0007837
1.809 2.284773 0.0007845
1.81 2.297631 0.0007945
1.811 2.3105709 0.0007988
1.812 2.3235931 0.0008173
1.813 2.3366981 0.000818
1.814 2.3498862 0.00082
1.815 2.3631581 0.0008347
1.816 2.3765141 0.0008491
1.817 2.3899548 0.0008495
1.818 2.4034805 0.0008682
1.819 2.4170918 0.0008677
1.82 2.4307891 0.000889
1.821 2.4445729 0.0008915
1.822 2.4584437 0.0009091
1.823 2.472402 0.0009125
1.824 2.4864483 0.000926
1.825 2.5005829 0.0009285
1.826 2.5148065 0.0009337
1.827 2.5291195 0.000956
1.828 2.5435224 0.0009804
1.829 2.5580157 0.0009747
1.83 2.5725999 0.0010002
1.831 2.5872755 0.001
1.832 2.6020429 0.001026
1.833 2.6169028 0.0010353
1.834 2.6318556 0.0010539
1.835 2.6469018 0.0010576
1.836 2.662042 0.0010843
1.837 2.6772765 0.0010809
1.838 2.6926061 0.0011015
1.839 2.7080311 0.001104
1.84 2.7235521 0.0011292
1.841 2.7391696 0.0011462
1.842 2.7548842 0.0011558
1.843 2.7706964 0.001161
1.844 2.7866067 0.0011934
1.845 2.8026156 0.0012052
1.846 2.8187237 0.0012168
1.847 2.8349315 0.0012291
1.848 2.8512396 0.001236
1.849 2.8676485 0.0012533
1.85 2.8841588 0.0012914
1.851 2.9007709 0.0013085
1.852 2.9174855 0.0013208
1.853 2.9343032 0.00133
1.854 2.9512244 0.0013402
1.855 2.9682497 0.0013738
1.856 2.9853797 0.0013963
1.857 3.002615 0.0014214
1.858 3.0199561 0.0014238
1.859 3.0374036 0.0014647
1.86 3.0549581 0.0014685
1.861 3.0726201 0.0014761
1.862 3.0903903 0.0014905
1.863 3.1082691 0.0015349
1.864 3.1262573 0.0015436
1.865 3.1443553 0.0015694
1.866 3.1625638 0.0016007
1.867 3.1808834 0.0016289
1.868 3.1993147 0.0016355
1.869 3.2178582 0.0016702
1.87 3.2365145 0.0016883
1.871 3.2552844 0.0017065
1.872 3.2741683 0.0017233
1.873 3.2931669 0.0017536
1.874 3.3122807 0.0017859
1.875 3.3315105 0.0018077
1.876 3.3508569 0.001845
1.877 3.3703204 0.0018335
1.878 3.3899016 0.0018713
1.879 3.4096013 0.0019021
1.88 3.42942 0.0019534
1.881 3.4493584 0.0019581
1.882 3.469417 0.0019717
1.883 3.4895967 0.0020039
1.884 3.5098979 0.0020302
1.885 3.5303213 0.0020652
1.886 3.5508677 0.0021066
1.887 3.5715375 0.0021363
1.888 3.5923316 0.0021681
1.889 3.6132505 0.0021782
1.89 3.6342949 0.0022275
1.891 3.6554655 0.002224
1.892 3.6767629 0.002272
1.893 3.6981878 0.0022817
1.894 3.7197409 0.002324
1.895 3.7414229 0.0023779
1.896 3.7632343 0.0023976
1.897 3.7851761 0.0024135
1.898 3.8072487 0.0024874
1.899 3.8294529 0.0024679
1.9 3.8517894 0.0025385
1.901 3.8742588 0.0025185
1.902 3.896862 0.0026429
1.903 3.9195995 0.002657
1.904 3.9424721 0.0026572
1.905 3.9654806 0.0026869
1.906 3.9886255 0.0027362
1.907 4.0119076 0.0027728
1.908 4.0353277 0.0028572
1.909 4.0588864 0.0028303
1.91 4.0825845 0.002884
1.911 4.1064228 0.0028722
1.912 4.1304018 0.0029697
1.913 4.1545225 0.0029826
1.914 4.1787855 0.0030387
1.915 4.2031915 0.0030794
1.916 4.2277413 0.0031183
1.917 4.2524357 0.0031287
1.918 4.2772754 0.0032244
1.919 4.3022612 0.0032139
1.92 4.3273937 0.0032886
1.921 4.3526739 0.0033411
1.922 4.3781024 0.0033563
1.923 4.40368 0.0034367
1.924 4.4294075 0.0034369
1.925 4.4552856 0.0034985
1.926 4.4813152 0.0035206
1.927 4.5074971 0.0035541
1.928 4.5338319 0.0036798
1.929 4.5603205 0.0036995
1.93 4.5869638 0.003768
1.931 4.6137624 0.0037436
1.932 4.6407173 0.0037883
1.933 4.6678291 0.0038267
1.934 4.6950988 0.0039231
1.935 4.7225271 0.0039397
1.936 4.7501148 0.0040402
1.937 4.7778628 0.0040777
1.938 4.8057719 0.0040516
1.939 4.8338429 0.0041249
1.94 4.8620766 0.0042196
1.941 4.8904739 0.0042322
1.942 4.9190356 0.0042963
1.943 4.9477626 0.0043323
1.944 4.9766557 0.0043672
1.945 5.0057157 0.0044686
1.946 5.0349436 0.0045679
1.947 5.0643401 0.0046432
1.948 5.0939061 0.0046364
1.949 5.1236425 0.0046834
1.95 5.1535502 0.0047004
1.951 5.1836301 0.0048373
1.952 5.2138829 0.0048358
1.953 5.2443097 0.0048895
1.954 5.2749112 0.0049356
1.955 5.3056884 0.0050811
1.956 5.3366422 0.0051441
1.957 5.3677734 0.0051558
1.958 5.3990829 0.0051727
1.959 5.4305718 0.0053162
1.96 5.4622408 0.0053971
1.961 5.4940909 0.0054106
1.962 5.526123 0.0054801
1.963 5.5583381 0.0055302
1.964 5.590737 0.005583
1.965 5.6233207 0.0056796
1.966 5.6560901 0.0057749
1.967 5.6890461 0.0058796
1.968 5.7221898 0.0058488
1.969 5.755522 0.0059679
1.97 5.7890437 0.0059666
1.971 5.8227558 0.0061641
1.972 5.8566594 0.0061185
1.973 5.8907553 0.0061985
1.974 5.9250446 0.0063079
1.975 5.9595282 0.0063827
1.976 5.9942071 0.0064206
1.977 6.0290822 0.0065765
1.978 6.0641546 0.0066264
1.979 6.0994253 0.0066566
1.98 6.1348952 0.0067496
1.981 6.1705653 0.0067495
1.982 6.2064367 0.0069042
1.983 6.2425103 0.006875
1.984 6.2787872 0.0070349
1.985 6.3152684 0.0070503
1.986 6.3519549 0.0072539
1.987 6.3888477 0.0072491
1.988 6.4259479 0.0073715
1.989 6.4632564 0.0074288
1.99 6.5007744 0.0075466
1.991 6.5385028 0.0076182
1.992 6.5764428 0.0077459
1.993 6.6145953 0.0077717
1.994 6.6529615 0.0078786
1.995 6.6915424 0.0079495
1.996 6.730339 0.0079734
1.997 6.7693525 0.008058
1.998 6.8085839 0.0081634
1.999 6.8480342 0.0083407
2 6.8877047 0.0083313
2.001 6.9275963 0.0084217
2.002 6.9677101 0.0085241
2.003 7.0080474 0.0085885
2.004 7.048609 0.0087195
2.005 7.0893963 0.0088711
2.006 7.1304103 0.0088473
2.007 7.1716521 0.0090233
2.008 7.2131228 0.0092095
2.009 7.2548236 0.0092152
2.01 7.2967556 0.0092826
2.011 7.3389199 0.0093574
2.012 7.3813177 0.0095423
2.013 7.4239501 0.009685
2.014 7.4668184 0.0097049
2.015 7.5099236 0.0098661
2.016 7.5532669 0.0099694
2.017 7.5968494 0.0100733
2.018 7.6406725 0.0101144
2.019 7.6847372 0.0100622
2.02 7.7290447 0.010375
2.021 7.7735962 0.0103942
2.022 7.8183929 0.0104413
2.023 7.8634361 0.0106534
2.024 7.9087268 0.0107163
2.025 7.9542664 0.0107909
2.026 8.000056 0.0110085
2.027 8.0460969 0.0110632
2.028 8.0923903 0.011332
2.029 8.1389375 0.0113133
2.03 8.1857395 0.0113395
2.031 8.2327978 0.0114954
2.032 8.2801136 0.0115267
2.033 8.3276881 0.0118459
2.034 8.3755225 0.0117619
2.035 8.4236182 0.0120773
2.036 8.4719763 0.0121012
2.037 8.5205983 0.0123259
2.038 8.5694853 0.012301
2.039 8.6186387 0.012418
2.04 8.6680597 0.0126865
2.041 8.7177497 0.0126581
2.042 8.7677099 0.0128965
2.043 8.8179417 0.0129427
2.044 8.8684463 0.0131037
2.045 8.9192252 0.0133778
2.046 8.9702795 0.0133109
2.047 9.0216107 0.0135043
2.048 9.0732201 0.0136017
2.049 9.125109 0.0137127
2.05 9.1772789 0.0140789
2.051 9.2297309 0.0141057
2.052 9.2824666 0.0141579
2.053 9.3354872 0.0142605
2.054 9.3887942 0.0142831
2.055 9.4423888 0.0145268
2.056 9.4962726 0.0145879
2.057 9.5504469 0.0147187
2.058 9.6049131 0.0149857
2.059 9.6596726 0.0150761
2.06 9.7147268 0.0153465
2.061 9.7700771 0.0154731
2.062 9.825725 0.0154954
2.063 9.8816718 0.0157695
2.064 9.937919 0.0157532
2.065 9.9944681 0.0162172
2.066 10.05132 0.0161291
2.067 10.108478 0.0163847
2.068 10.165941 0.0166962
2.069 10.223712 0.0167475
2.07 10.281792 0.0166797
2.071 10.340183 0.016894
2.072 10.398885 0.0171729
2.073 10.457902 0.0172677
2.074 10.517233 0.0174464
2.075 10.576881 0.0176698
2.076 10.636848 0.0176463
2.077 10.697133 0.0179612
2.078 10.75774 0.0180769
2.079 10.81867 0.018295
2.08 10.879924 0.018506
2.081 10.941503 0.0182914
2.082 11.00341 0.0187881
2.083 11.065645 0.018806
2.084 11.128211 0.019098
2.085 11.191109 0.0193461
2.086 11.254341 0.019277
2.087 11.317908 0.0200276
2.088 11.381811 0.0197821
2.089 11.446053 0.0202163
2.09 11.510634 0.020195
2.091 11.575557 0.0206223
2.092 11.640824 0.0204831
2.093 11.706435 0.0205999
2.094 11.772392 0.0208621
2.095 11.838697 0.0209905
2.096 11.905352 0.0215984
2.097 11.972359 0.0214279
2.098 12.039718 0.0217084
2.099 12.107432 0.0214963
2.1 12.175502 0.0218928
2.101 12.243931 0.022408
2.102 12.312719 0.022376
2.103 12.381868 0.0225021
2.104 12.45138 0.0229468
2.105 12.521258 0.02295
2.106 12.591501 0.0235208
2.107 12.662113 0.0234587
2.108 12.733095 0.0238426
2.109 12.804448 0.0238752
2.11 12.876175 0.0240224
2.111 12.948277 0.0244282
2.112 13.020756 0.0246899
2.113 13.093614 0.0247523
2.114 13.166852 0.0247399
2.115 13.240472 0.0252084
2.116 13.314477 0.0255124
2.117 13.388867 0.0258245
2.118 13.463645 0.0257996
2.119 13.538812 0.0258542
2.12 13.614371 0.0262861
2.121 13.690322 0.0262483
2.122 13.766669 0.0266202
2.123 13.843412 0.0269649
2.124 13.920554 0.0271371
2.125 13.998097 0.0272886
2.126 14.076041 0.027574
2.127 14.15439 0.0280235
2.128 14.233145 0.0282006
2.129 14.312308 0.0288336
2.13 14.391881 0.0283221
2.131 14.471866 0.0286971
2.132 14.552264 0.0287977
2.133 14.633078 0.0295678
2.134 14.71431 0.0292395
2.135 14.795961 0.0295449
2.136 14.878033 0.0299963
2.137 14.960529 0.0298976
2.138 15.04345 0.0302118
2.139 15.126799 0.0310212
2.14 15.210576 0.0307183
2.141 15.294785 0.0319394
2.142 15.379428 0.0317733
2.143 15.464505 0.032266
2.144 15.55002 0.0321943
2.145 15.635974 0.0323046
2.146 15.722369 0.032689
2.147 15.809208 0.0331111
2.148 15.896492 0.0329508
2.149 15.984224 0.0335325
2.15 16.072405 0.0337937
2.151 16.161038 0.0334932
2.152 16.250125 0.0340567
2.153 16.339667 0.0342947
2.154 16.429667 0.0346123
2.155 16.520127 0.0347994
2.156 16.611049 0.0352399
2.157 16.702436 0.0358355
2.158 16.794289 0.036341
2.159 16.88661 0.0363752
2.16 16.979401 0.0366657
2.161 17.072666 0.0371854
2.162 17.166406 0.0372202
2.163 17.260623 0.0370343
2.164 17.355319 0.0376209
2.165 17.450496 0.0378529
2.166 17.546157 0.0381631
2.167 17.642305 0.0387894
2.168 17.73894 0.0393342
2.169 17.836066 0.0393331
2.17 17.933684 0.0398976
2.171 18.031798 0.039607
2.172 18.130408 0.0397534
2.173 18.229518 0.0403446
2.174 18.32913 0.0408066
2.175 18.429246 0.0409662
2.176 18.529867 0.0414983
2.177 18.630998 0.0419774
2.178 18.732639 0.0420011
2.179 18.834794 0.0427549
2.18 18.937464 0.0430011
2.181 19.040652 0.0431592
2.182 19.144361 0.0438941
2.183 19.248592 0.043974
2.184 19.353348 0.0439659
2.185 19.458631 0.0446698
2.186 19.564445 0.0445786
2.187 19.67079 0.0454291
2.188 19.77767 0.0449293
2.189 19.885088 0.0456924
2.19 19.993044 0.0460219
2.191 20.101543 0.0470817
2.192 20.210586 0.046616
2.193 20.320176 0.0475834
2.194 20.430315 0.0475912
2.195 20.541006 0.0481774
2.196 20.652251 0.0480842
2.197 20.764054 0.04868
2.198 20.876415 0.0488424
2.199 20.989338 0.0498262
2.2 21.102826 0.0500731
2.201 21.216881 0.0504975
2.202 21.331505 0.0504564
2.203 21.446702 0.0516606
2.204 21.562473 0.0514038
2.205 21.678821 0.0526177
2.206 21.795749 0.0516501
2.207 21.91326 0.0523971
2.208 22.031356 0.0533061
2.209 22.150039 0.0529789
2.21 22.269313 0.0538064
2.211 22.38918 0.0548548
2.212 22.509642 0.0547745
2.213 22.630703 0.055111
2.214 22.752365 0.0563206
2.215 22.874631 0.0564591
2.216 22.997504 0.0563226
2.217 23.120985 0.0569901
2.218 23.245079 0.0574146
2.219 23.369787 0.0574664
2.22 23.495112 0.0577832
2.221 23.621058 0.0587419
2.222 23.747627 0.0592946
2.223 23.874822 0.059441
2.224 24.002645 0.0595622
2.225 24.1311 0.0606932
2.226 24.260189 0.0604959
2.227 24.389915 0.0613566
2.228 24.52028 0.061774
2.229 24.651289 0.0617952
2.23 24.782943 0.0626924
2.231 24.915246 0.063002
2.232 25.048201 0.0627878
2.233 25.181809 0.0647947
2.234 25.316075 0.0648655
2.235 25.451001 0.0644052
2.236 25.58659 0.065132
2.237 25.722845 0.0659476
2.238 25.85977 0.0660337
2.239 25.997366 0.0668014
2.24 26.135638 0.0673797
2.241 26.274587 0.0680598
2.242 26.414218 0.0681713
2.243 26.554532 0.0694365
2.244 26.695534 0.0700069
2.245 26.837226 0.069369
2.246 26.979611 0.0703793
2.247 27.122693 0.0712723
2.248 27.266474 0.0716977
2.249 27.410958 0.0715547
2.25 27.556147 0.0729371
2.251 27.702045 0.0730355
2.252 27.848655 0.0728236
2.253 27.99598 0.0737505
2.254 28.144023 0.0751325
2.255 28.292788 0.0756136
2.256 28.442277 0.075604
2.257 28.592494 0.0763791
2.258 28.743442 0.0766983
2.259 28.895125 0.0761089
2.26 29.047545 0.0774591
2.261 29.200706 0.0801775
2.262 29.354611 0.0787844
2.263 29.509263 0.07855
2.264 29.664666 0.0803153
2.265 29.820823 0.0805937
2.266 29.977738 0.0806724
2.267 30.135413 0.0811542
2.268 30.293852 0.0816775
2.269 30.453058 0.0833297
2.27 30.613035 0.0841311
2.271 30.773787 0.0837758
2.272 30.935316 0.0847296
2.273 31.097626 0.0856745
2.274 31.26072 0.0864944
2.275 31.424603 0.0858382
2.276 31.589276 0.0880799
2.277 31.754745 0.0879129
2.278 31.921012 0.0880025
2.279 32.088081 0.087402
2.28 32.255955 0.0885086
2.281 32.424638 0.0898771
2.282 32.594134 0.0900465
2.283 32.764445 0.0913223
2.284 32.935577 0.0916034
2.285 33.107531 0.092925
2.286 33.280313 0.0935202
2.287 33.453924 0.0946711
2.288 33.62837 0.0952799
2.289 33.803654 0.0955706
2.29 33.979779 0.0954906
2.291 34.156749 0.0955803
2.292 34.334568 0.0974645
2.293 34.51324 0.0975946
2.294 34.692768 0.0978739
2.295 34.873156 0.1011651
2.296 35.054407 0.0991298
2.297 35.236527 0.1005528
2.298 35.419517 0.101406
2.299 35.603383 0.1038138
2.3 35.788128 0.1028436
2.301 35.973755 0.1040677
2.302 36.160269 0.1045631
2.303 36.347674 0.1045179
2.304 36.535973 0.1061622
2.305 36.725171 0.1067747
2.306 36.915271 0.107053
2.307 37.106277 0.1089898
2.308 37.298193 0.1077045
2.309 37.491023 0.1097544
2.31 37.684771 0.1101526
2.311 37.879442 0.1086151
2.312 38.075038 0.1120129
2.313 38.271565 0.1121099
2.314 38.469026 0.1122254
2.315 38.667425 0.1127898
2.316 38.866766 0.1149031
2.317 39.067054 0.1166182
2.318 39.268292 0.115035
2.319 39.470485 0.1167125
2.32 39.673637 0.1187278
2.321 39.877752 0.119721
2.322 40.082834 0.1199409
2.323 40.288887 0.1203
2.324 40.495916 0.1211503
2.325 40.703924 0.1214118
2.326 40.912917 0.1218175
2.327 41.122898 0.122774
2.328 41.333872 0.1226768
2.329 41.545842 0.1243135
2.33 41.758814 0.1240231
2.331 41.972791 0.1264232
2.332 42.187778 0.1273737
2.333 42.40378 0.1285097
2.334 42.6208 0.1292368
2.335 42.838843 0.1295003
2.336 43.057914 0.1320821
2.337 43.278016 0.1332677
2.338 43.499155 0.1332
2.339 43.721335 0.1347077
2.34 43.94456 0.1352269
2.341 44.168836 0.1344676
2.342 44.394165 0.1364943
2.343 44.620554 0.1374717
2.344 44.848006 0.1404832
2.345 45.076526 0.1399858
2.346 45.306119 0.1385603
2.347 45.536789 0.1389197
2.348 45.768541 0.1428378
2.349 46.00138 0.1439936
2.35 46.235311 0.1431353
2.351 46.470337 0.1437551
2.352 46.706464 0.145485
2.353 46.943697 0.1462463
2.354 47.18204 0.1466745
2.355 47.421498 0.1475699
2.356 47.662076 0.1499094
2.357 47.903778 0.1488724
2.358 48.146611 0.1515219
2.359 48.390577 0.1512282
2.36 48.635682 0.153214
2.361 48.881932 0.1534641
2.362 49.129331 0.1535178
2.363 49.377884 0.156687
2.364 49.627595 0.1570826
2.365 49.878471 0.1601884
2.366 50.130515 0.1586304
2.367 50.383734 0.1608357
2.368 50.638131 0.1623715
2.369 50.893712 0.1625968
2.37 51.150483 0.1632896
2.371 51.408448 0.1621814
2.372 51.667611 0.1659243
2.373 51.92798 0.1694175
2.374 52.189557 0.1681549
2.375 52.45235 0.1687011
2.376 52.716363 0.1690964
2.377 52.981601 0.1699763
2.378 53.248069 0.1704499
2.379 53.515773 0.1704152
2.38 53.784718 0.1738891
2.381 54.054909 0.1745459
2.382 54.326351 0.1748495
2.383 54.599051 0.1780196
2.384 54.873013 0.1782683
2.385 55.148243 0.179729
2.386 55.424746 0.1772903
2.387 55.702527 0.181585
2.388 55.981593 0.1805481
2.389 56.261948 0.1835254
2.39 56.543598 0.1865876
2.391 56.826548 0.1845756
2.392 57.110805 0.186473
2.393 57.396373 0.1872629
2.394 57.683258 0.1911574
2.395 57.971467 0.1893325
2.396 58.261003 0.1903845
2.397 58.551874 0.1922066
2.398 58.844085 0.1960048
2.399 59.137641 0.1960871
2.4 59.432549 0.1980345
2.401 59.728813 0.1979118
2.402 60.02644 0.2011316
2.403 60.325436 0.2027786
2.404 60.625806 0.200926
2.405 60.927557 0.2032866
2.406 61.230693 0.2023661
2.407 61.535222 0.2074176
2.408 61.841148 0.2068415
2.409 62.148478 0.2107863
2.41 62.457218 0.2100478
2.411 62.767374 0.2087134
2.412 63.078952 0.216876
2.413 63.391957 0.2156303
2.414 63.706396 0.2149748
2.415 64.022276 0.2181718
2.416 64.339601 0.2178482
2.417 64.658379 0.2182939
2.418 64.978615 0.2209686
2.419 65.300315 0.2226079
2.42 65.623486 0.2242257
2.421 65.948135 0.2245381
2.422 66.274266 0.2270067
2.423 66.601887 0.22537
2.424 66.931004 0.2276838
2.425 67.261623 0.2315079
2.426 67.59375 0.2331037
2.427 67.927393 0.2296371
2.428 68.262556 0.2351633
2.429 68.599248 0.2338425
2.43 68.937473 0.2395723
2.431 69.27724 0.2410787
2.432 69.618553 0.2419456
2.433 69.961421 0.2462976
2.434 70.305848 0.2422318
2.435 70.651842 0.2430338
2.436 70.99941 0.2445867
2.437 71.348558 0.2485102
2.438 71.699293 0.2507429
2.439 72.051622 0.2507239
2.44 72.40555 0.2543595
2.441 72.761086 0.2502562
2.442 73.118235 0.254855
2.443 73.477005 0.2586665
2.444 73.837403 0.2572837
2.445 74.199434 0.2616028
2.446 74.563107 0.263557
2.447 74.928428 0.2618542
2.448 75.295404 0.2642742
2.449 75.664042 0.2643478
2.45 76.034349 0.2688016
2.451 76.406332 0.2717316
2.452 76.779998 0.2697613
2.453 77.155354 0.273392
2.454 77.532407 0.2757853
2.455 77.911165 0.2747383
2.456 78.291635 0.2795989
2.457 78.673823 0.2801322
2.458 79.057737 0.2803135
2.459 79.443384 0.2826963
2.46 79.830772 0.2853356
2.461 80.219908 0.2880325
2.462 80.610799 0.2886111
2.463 81.003452 0.2911253
2.464 81.397876 0.2919239
2.465 81.794077 0.2929678
2.466 82.192062 0.2967317
2.467 82.59184 0.2945594
2.468 82.993418 0.2998537
2.469 83.396804 0.3003304
2.47 83.802004 0.298977
2.471 84.209027 0.3053476
2.472 84.61788 0.3067554
2.473 85.028572 0.307874
2.474 85.441108 0.3112874
2.475 85.855499 0.3098628
2.476 86.27175 0.3142286
2.477 86.68987 0.3164853
2.478 87.109867 0.3147217
2.479 87.531749 0.3167549
2.48 87.955523 0.3180715
2.481 88.381198 0.3212146
2.482 88.808781 0.3250098
2.483 89.23828 0.3250986
2.484 89.669704 0.3277591
2.485 90.10306 0.3288762
2.486 90.538357 0.3349688
2.487 90.975603 0.3364717
2.488 91.414805 0.3346883
2.489 91.855972 0.3396739
2.49 92.299113 0.3376116
2.491 92.744234 0.3353977
2.492 93.191346 0.3432191
2.493 93.640456 0.3445275
2.494 94.091572 0.3494276
2.495 94.544702 0.3484932
2.496 94.999856 0.3513916
2.497 95.457042 0.3520907
2.498 95.916267 0.3555834
2.499 96.377541 0.3555055
2.5 96.840872 0.3575812
&


==> anc/plot-w0_vs_beta.agr <==
# Grace project file
#
@version 50124
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Tue Jan 12 17:19:05 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 1.5, 0, 2.1, 4
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.366141, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "\f{Symbol}b"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "w\s0\N/a"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.9
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 1.500000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 2.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 0.5
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.370000
@    s0 errorbar linewidth 2.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 2.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot-w0_vs_beta.agr"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "plot-w0_vs_beta.agr"
@    s1 legend  "c1,c2,X20"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 3
@    s2 symbol pattern 1
@    s2 symbol fill color 3
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 3
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 3
@    s2 errorbar pattern 1
@    s2 errorbar size 0.030000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "plot-w0_vs_beta.agr"
@    s2 legend  "c1,c2,c3"
@target G0.S0
@type xydy
1.55 0.770038 9.6e-05
1.575 0.80416 0.0001
1.6 0.84354 0.00013
1.625 0.88891 0.0002
1.65 0.94101 0.00023
1.675 0.99824 0.00027
1.7 1.06118 0.00052
1.725 1.13147 0.00061
1.75 1.21446 0.00099
1.775 1.2995 0.0016
1.8 1.3954 0.0005
1.825 1.4993 0.001
1.85 1.6088 0.0012
1.875 1.7317 0.0014
1.9 1.8706 0.0022
1.925 2.0248 0.0027
1.95 2.1767 0.0032
1.975 2.326 0.011
2 2.5155 0.0098
2.025 2.693 0.013
&
@target G0.S1
@type xydy
1.5 0.7181639 0.0001216
1.501 0.7189968 0.00012
1.502 0.719838 0.0001203
1.503 0.7206875 0.0001186
1.504 0.7215452 0.0001175
1.505 0.7224113 0.0001153
1.506 0.7232856 0.0001148
1.507 0.7241683 0.000112
1.508 0.7250592 0.000112
1.509 0.7259585 0.0001112
1.51 0.7268661 0.0001106
1.511 0.727782 0.0001084
1.512 0.7287063 0.0001081
1.513 0.7296388 0.0001077
1.514 0.7305798 0.0001054
1.515 0.7315291 0.0001034
1.516 0.7324867 0.0001034
1.517 0.7334527 0.0001015
1.518 0.7344271 0.000101
1.519 0.7354098 9.97e-05
1.52 0.736401 9.78e-05
1.521 0.7374005 9.83e-05
1.522 0.7384084 9.72e-05
1.523 0.7394248 9.48e-05
1.524 0.7404495 9.4e-05
1.525 0.7414827 9.33e-05
1.526 0.7425243 9.19e-05
1.527 0.7435744 9.11e-05
1.528 0.7446329 8.96e-05
1.529 0.7456998 8.98e-05
1.53 0.7467752 8.68e-05
1.531 0.7478591 8.62e-05
1.532 0.7489515 8.66e-05
1.533 0.7500523 8.39e-05
1.534 0.7511617 8.31e-05
1.535 0.7522795 8.23e-05
1.536 0.7534058 8.2e-05
1.537 0.7545407 8.16e-05
1.538 0.7556841 8.03e-05
1.539 0.7568361 7.94e-05
1.54 0.7579965 7.87e-05
1.541 0.7591656 7.81e-05
1.542 0.7603432 7.76e-05
1.543 0.7615294 7.66e-05
1.544 0.7627241 7.4e-05
1.545 0.7639275 7.37e-05
1.546 0.7651394 7.39e-05
1.547 0.76636 7.32e-05
1.548 0.7675892 7.22e-05
1.549 0.768827 7.07e-05
1.55 0.7700734 7.12e-05
1.551 0.7713285 6.98e-05
1.552 0.7725923 6.84e-05
1.553 0.7738647 6.8e-05
1.554 0.7751458 6.67e-05
1.555 0.7764356 6.66e-05
1.556 0.7777341 6.69e-05
1.557 0.7790414 6.52e-05
1.558 0.7803573 6.44e-05
1.559 0.781682 6.43e-05
1.56 0.7830154 6.32e-05
1.561 0.7843575 6.22e-05
1.562 0.7857085 6.25e-05
1.563 0.7870682 6.12e-05
1.564 0.7884367 6.16e-05
1.565 0.789814 6.11e-05
1.566 0.7912001 6.05e-05
1.567 0.792595 5.98e-05
1.568 0.7939987 5.9e-05
1.569 0.7954113 5.87e-05
1.57 0.7968328 5.77e-05
1.571 0.7982631 5.8e-05
1.572 0.7997023 5.74e-05
1.573 0.8011504 5.7e-05
1.574 0.8026074 5.66e-05
1.575 0.8040733 5.61e-05
1.576 0.8055481 5.56e-05
1.577 0.8070319 5.58e-05
1.578 0.8085246 5.53e-05
1.579 0.8100263 5.51e-05
1.58 0.8115369 5.52e-05
1.581 0.8130566 5.52e-05
1.582 0.8145852 5.42e-05
1.583 0.8161229 5.45e-05
1.584 0.8176696 5.5e-05
1.585 0.8192253 5.5e-05
1.586 0.8207901 5.44e-05
1.587 0.822364 5.49e-05
1.588 0.8239469 5.39e-05
1.589 0.8255389 5.46e-05
1.59 0.8271401 5.41e-05
1.591 0.8287503 5.37e-05
1.592 0.8303697 5.4e-05
1.593 0.8319983 5.4e-05
1.594 0.833636 5.38e-05
1.595 0.8352828 5.42e-05
1.596 0.8369389 5.5e-05
1.597 0.8386042 5.44e-05
1.598 0.8402787 5.42e-05
1.599 0.8419624 5.4e-05
1.6 0.8436553 5.49e-05
1.601 0.8453576 5.57e-05
1.602 0.8470691 5.59e-05
1.603 0.8487899 5.5e-05
1.604 0.85052 5.62e-05
1.605 0.8522594 5.6e-05
1.606 0.8540082 5.65e-05
1.607 0.8557663 5.63e-05
1.608 0.8575337 5.67e-05
1.609 0.8593106 5.75e-05
1.61 0.8610968 5.77e-05
1.611 0.8628925 5.86e-05
1.612 0.8646976 5.93e-05
1.613 0.8665121 5.89e-05
1.614 0.8683361 5.92e-05
1.615 0.8701696 6.01e-05
1.616 0.8720125 6.05e-05
1.617 0.873865 6e-05
1.618 0.875727 6.15e-05
1.619 0.8775985 6.22e-05
1.62 0.8794796 6.24e-05
1.621 0.8813702 6.27e-05
1.622 0.8832704 6.38e-05
1.623 0.8851803 6.38e-05
1.624 0.8870997 6.4e-05
1.625 0.8890288 6.46e-05
1.626 0.8909676 6.62e-05
1.627 0.892916 6.62e-05
1.628 0.8948741 6.64e-05
1.629 0.896842 6.72e-05
1.63 0.8988195 6.78e-05
1.631 0.9008068 6.83e-05
1.632 0.9028038 6.97e-05
1.633 0.9048107 7e-05
1.634 0.9068273 7.09e-05
1.635 0.9088537 7.1e-05
1.636 0.9108899 7.12e-05
1.637 0.912936 7.3e-05
1.638 0.914992 7.28e-05
1.639 0.9170578 7.33e-05
1.64 0.9191336 7.4e-05
1.641 0.9212193 7.36e-05
1.642 0.9233149 7.54e-05
1.643 0.9254204 7.56e-05
1.644 0.927536 7.72e-05
1.645 0.9296615 7.75e-05
1.646 0.931797 7.8e-05
1.647 0.9339426 7.9e-05
1.648 0.9360982 7.97e-05
1.649 0.9382639 7.98e-05
1.65 0.9404397 8.11e-05
1.651 0.9426256 8.26e-05
1.652 0.9448216 8.23e-05
1.653 0.9470278 8.3e-05
1.654 0.9492441 8.37e-05
1.655 0.9514706 8.37e-05
1.656 0.9537074 8.57e-05
1.657 0.9559543 8.6e-05
1.658 0.9582115 8.69e-05
1.659 0.960479 8.75e-05
1.66 0.9627567 8.79e-05
1.661 0.9650448 8.8e-05
1.662 0.9673432 9e-05
1.663 0.9696519 9.11e-05
1.664 0.971971 9.13e-05
1.665 0.9743005 9.13e-05
1.666 0.9766404 9.3e-05
1.667 0.9789907 9.38e-05
1.668 0.9813515 9.52e-05
1.669 0.9837227 9.52e-05
1.67 0.9861045 9.56e-05
1.671 0.9884968 9.78e-05
1.672 0.9908996 9.62e-05
1.673 0.9933129 9.86e-05
1.674 0.9957369 9.9e-05
1.675 0.9981714 0.0001013
1.676 1.0006166 0.0001016
1.677 1.0030724 0.0001024
1.678 1.0055388 0.0001028
1.679 1.008016 0.0001024
1.68 1.0105039 0.0001054
1.681 1.0130025 0.0001057
1.682 1.0155118 0.0001063
1.683 1.018032 0.000107
1.684 1.0205629 0.000107
1.685 1.0231047 0.0001086
1.686 1.0256573 0.0001097
1.687 1.0282208 0.0001099
1.688 1.0307952 0.0001105
1.689 1.0333805 0.0001106
1.69 1.0359767 0.0001124
1.691 1.0385839 0.0001148
1.692 1.0412021 0.000116
1.693 1.0438313 0.0001159
1.694 1.0464715 0.0001165
1.695 1.0491228 0.0001169
1.696 1.0517852 0.0001199
1.697 1.0544586 0.0001188
1.698 1.0571433 0.0001196
1.699 1.059839 0.000121
1.7 1.0625459 0.000122
1.701 1.0652641 0.0001207
1.702 1.0679934 0.0001236
1.703 1.070734 0.0001223
1.704 1.0734859 0.0001238
1.705 1.0762491 0.0001253
1.706 1.0790236 0.0001254
1.707 1.0818095 0.0001267
1.708 1.0846067 0.0001275
1.709 1.0874154 0.000128
1.71 1.0902355 0.0001303
1.711 1.093067 0.0001308
1.712 1.09591 0.0001317
1.713 1.0987645 0.0001308
1.714 1.1016305 0.0001337
1.715 1.1045081 0.000135
1.716 1.1073973 0.0001355
1.717 1.110298 0.0001378
1.718 1.1132105 0.000136
1.719 1.1161345 0.0001377
1.72 1.1190703 0.0001387
1.721 1.1220177 0.0001409
1.722 1.124977 0.000142
1.723 1.1279479 0.0001431
1.724 1.1309307 0.0001438
1.725 1.1339253 0.0001439
1.726 1.1369317 0.0001447
1.727 1.13995 0.000146
1.728 1.1429802 0.0001482
1.729 1.1460224 0.000148
1.73 1.1490765 0.0001505
1.731 1.1521426 0.0001479
1.732 1.1552206 0.0001504
1.733 1.1583108 0.0001517
1.734 1.161413 0.0001524
1.735 1.1645273 0.000153
1.736 1.1676537 0.0001539
1.737 1.1707923 0.000153
1.738 1.173943 0.0001559
1.739 1.177106 0.0001566
1.74 1.1802812 0.0001576
1.741 1.1834687 0.0001593
1.742 1.1866685 0.0001612
1.743 1.1898805 0.0001628
1.744 1.193105 0.0001607
1.745 1.1963418 0.0001631
1.746 1.1995911 0.0001596
1.747 1.2028528 0.0001647
1.748 1.2061269 0.0001646
1.749 1.2094136 0.0001677
1.75 1.2127128 0.000167
1.751 1.2160245 0.0001672
1.752 1.2193489 0.0001684
1.753 1.2226858 0.0001693
1.754 1.2260355 0.0001721
1.755 1.2293978 0.0001717
1.756 1.2327728 0.0001737
1.757 1.2361605 0.0001764
1.758 1.2395611 0.000177
1.759 1.2429744 0.0001747
1.76 1.2464006 0.0001791
1.761 1.2498396 0.0001759
1.762 1.2532916 0.0001783
1.763 1.2567564 0.0001849
1.764 1.2602343 0.0001836
1.765 1.2637251 0.0001839
1.766 1.2672289 0.0001836
1.767 1.2707458 0.0001845
1.768 1.2742758 0.000185
1.769 1.2778189 0.000184
1.77 1.2813752 0.0001906
1.771 1.2849447 0.0001888
1.772 1.2885273 0.0001903
1.773 1.2921232 0.0001899
1.774 1.2957324 0.0001912
1.775 1.299355 0.0001929
1.776 1.3029908 0.0001947
1.777 1.3066401 0.0001963
1.778 1.3103027 0.0001945
1.779 1.3139788 0.0001977
1.78 1.3176684 0.0002005
1.781 1.3213715 0.000201
1.782 1.3250882 0.0002015
1.783 1.3288184 0.0002014
1.784 1.3325623 0.0002041
1.785 1.3363197 0.0002038
1.786 1.3400909 0.000203
1.787 1.3438758 0.000207
1.788 1.3476745 0.0002066
1.789 1.3514869 0.0002093
1.79 1.3553132 0.0002088
1.791 1.3591533 0.0002128
1.792 1.3630073 0.0002118
1.793 1.3668752 0.000209
1.794 1.3707571 0.0002135
1.795 1.374653 0.0002137
1.796 1.3785629 0.0002152
1.797 1.3824869 0.0002153
1.798 1.386425 0.0002179
1.799 1.3903772 0.0002203
1.8 1.3943436 0.0002198
1.801 1.3983243 0.0002218
1.802 1.4023191 0.0002233
1.803 1.4063283 0.0002244
1.804 1.4103517 0.0002254
1.805 1.4143896 0.0002236
1.806 1.4184418 0.0002277
1.807 1.4225084 0.0002296
1.808 1.4265895 0.0002306
1.809 1.4306851 0.0002278
1.81 1.4347953 0.0002313
1.811 1.43892 0.0002365
1.812 1.4430594 0.0002343
1.813 1.4472134 0.0002345
1.814 1.4513821 0.0002375
1.815 1.4555655 0.0002383
1.816 1.4597637 0.0002414
1.817 1.4639766 0.0002417
1.818 1.4682045 0.00024
1.819 1.4724472 0.0002432
1.82 1.4767048 0.0002465
1.821 1.4809774 0.0002453
1.822 1.485265 0.0002462
1.823 1.4895676 0.0002478
1.824 1.4938853 0.0002483
1.825 1.4982181 0.0002519
1.826 1.5025661 0.0002513
1.827 1.5069293 0.0002529
1.828 1.5113076 0.000256
1.829 1.5157013 0.0002559
1.83 1.5201103 0.0002564
1.831 1.5245346 0.0002588
1.832 1.5289743 0.0002588
1.833 1.5334295 0.0002588
1.834 1.5379001 0.0002635
1.835 1.5423862 0.0002621
1.836 1.5468879 0.0002648
1.837 1.5514052 0.0002687
1.838 1.5559381 0.0002692
1.839 1.5604867 0.0002677
1.84 1.565051 0.0002732
1.841 1.5696311 0.0002724
1.842 1.574227 0.0002713
1.843 1.5788387 0.000275
1.844 1.5834663 0.0002748
1.845 1.5881098 0.0002792
1.846 1.5927693 0.0002756
1.847 1.5974448 0.0002785
1.848 1.6021364 0.0002854
1.849 1.606844 0.0002834
1.85 1.6115678 0.0002818
1.851 1.6163078 0.0002867
1.852 1.621064 0.000286
1.853 1.6258365 0.0002837
1.854 1.6306252 0.0002897
1.855 1.6354304 0.0002906
1.856 1.6402519 0.0002938
1.857 1.6450898 0.0002944
1.858 1.6499443 0.0002955
1.859 1.6548153 0.0002945
1.86 1.6597028 0.0002975
1.861 1.664607 0.0002982
1.862 1.6695278 0.0002952
1.863 1.6744653 0.0003016
1.864 1.6794196 0.0003051
1.865 1.6843907 0.000306
1.866 1.6893786 0.0003056
1.867 1.6943834 0.0003124
1.868 1.6994051 0.0003106
1.869 1.7044438 0.0003123
1.87 1.7094996 0.0003154
1.871 1.7145724 0.0003099
1.872 1.7196623 0.0003148
1.873 1.7247693 0.0003163
1.874 1.7298936 0.000318
1.875 1.7350351 0.0003211
1.876 1.7401939 0.0003206
1.877 1.7453701 0.0003252
1.878 1.7505636 0.0003269
1.879 1.7557746 0.0003233
1.88 1.7610031 0.0003266
1.881 1.7662491 0.0003324
1.882 1.7715127 0.00033
1.883 1.7767939 0.0003307
1.884 1.7820928 0.0003338
1.885 1.7874094 0.00034
1.886 1.7927438 0.0003385
1.887 1.798096 0.0003366
1.888 1.8034661 0.0003376
1.889 1.8088541 0.0003424
1.89 1.81426 0.0003422
1.891 1.819684 0.0003487
1.892 1.825126 0.0003469
1.893 1.8305861 0.0003512
1.894 1.8360644 0.0003525
1.895 1.8415609 0.0003539
1.896 1.8470757 0.0003542
1.897 1.8526088 0.0003534
1.898 1.8581602 0.0003577
1.899 1.8637301 0.0003625
1.9 1.8693184 0.0003563
1.901 1.8749252 0.0003602
1.902 1.8805505 0.0003606
1.903 1.8861945 0.000368
1.904 1.8918572 0.0003634
1.905 1.8975385 0.0003714
1.906 1.9032386 0.0003755
1.907 1.9089576 0.0003699
1.908 1.9146954 0.0003719
1.909 1.9204521 0.0003774
1.91 1.9262278 0.0003819
1.911 1.9320225 0.0003814
1.912 1.9378363 0.0003807
1.913 1.9436692 0.0003829
1.914 1.9495213 0.0003819
1.915 1.9553927 0.0003853
1.916 1.9612833 0.0003891
1.917 1.9671932 0.0003916
1.918 1.9731226 0.0003885
1.919 1.9790714 0.0003942
1.92 1.9850397 0.0003933
1.921 1.9910275 0.0003982
1.922 1.9970349 0.0004001
1.923 2.0030621 0.0004013
1.924 2.0091089 0.0003987
1.925 2.0151755 0.0004022
1.926 2.0212619 0.0004097
1.927 2.0273682 0.0004017
1.928 2.0334944 0.0004118
1.929 2.0396406 0.0004189
1.93 2.0458068 0.0004192
1.931 2.0519932 0.0004169
1.932 2.0581997 0.000421
1.933 2.0644264 0.0004164
1.934 2.0706734 0.0004217
1.935 2.0769407 0.000421
1.936 2.0832284 0.0004223
1.937 2.0895365 0.000434
1.938 2.0958651 0.0004295
1.939 2.1022143 0.0004297
1.94 2.108584 0.0004319
1.941 2.1149744 0.0004346
1.942 2.1213856 0.0004438
1.943 2.1278175 0.0004421
1.944 2.1342703 0.0004488
1.945 2.1407439 0.0004411
1.946 2.1472385 0.000442
1.947 2.1537541 0.0004494
1.948 2.1602908 0.0004456
1.949 2.1668486 0.0004544
1.95 2.1734276 0.0004512
1.951 2.1800278 0.0004521
1.952 2.1866493 0.0004529
1.953 2.1932922 0.0004602
1.954 2.1999565 0.0004619
1.955 2.2066423 0.0004705
1.956 2.2133497 0.0004603
1.957 2.2200786 0.0004687
1.958 2.2268292 0.0004719
1.959 2.2336015 0.0004738
1.96 2.2403956 0.0004807
1.961 2.2472116 0.0004813
1.962 2.2540495 0.0004796
1.963 2.2609093 0.0004776
1.964 2.2677911 0.0004817
1.965 2.2746951 0.0004877
1.966 2.2816212 0.000488
1.967 2.2885695 0.0004861
1.968 2.29554 0.0004901
1.969 2.302533 0.0004884
1.97 2.3095483 0.0004961
1.971 2.3165861 0.0004989
1.972 2.3236464 0.0004973
1.973 2.3307293 0.0005073
1.974 2.3378348 0.000496
1.975 2.3449631 0.0005102
1.976 2.3521141 0.0005124
1.977 2.359288 0.0005129
1.978 2.3664848 0.0005098
1.979 2.3737046 0.0005184
1.98 2.3809474 0.0005189
1.981 2.3882133 0.0005206
1.982 2.3955023 0.0005272
1.983 2.4028147 0.0005258
1.984 2.4101502 0.000533
1.985 2.4175092 0.0005341
1.986 2.4248916 0.0005371
1.987 2.4322975 0.0005337
1.988 2.4397269 0.0005405
1.989 2.44718 0.0005401
1.99 2.4546567 0.0005471
1.991 2.4621573 0.000548
1.992 2.4696816 0.0005505
1.993 2.4772298 0.0005488
1.994 2.484802 0.0005524
1.995 2.4923983 0.0005627
1.996 2.5000186 0.0005474
1.997 2.5076631 0.0005633
1.998 2.5153318 0.0005708
1.999 2.5230248 0.000567
2 2.5307422 0.0005606
2.001 2.538484 0.0005745
2.002 2.5462504 0.0005704
2.003 2.5540413 0.0005698
2.004 2.5618568 0.0005827
2.005 2.5696971 0.0005819
2.006 2.5775621 0.0005796
2.007 2.585452 0.0005834
2.008 2.5933669 0.0005817
2.009 2.6013067 0.0005941
2.01 2.6092716 0.0005944
2.011 2.6172616 0.0005943
2.012 2.6252768 0.0005989
2.013 2.6333174 0.0005969
2.014 2.6413832 0.0006066
2.015 2.6494745 0.0006092
2.016 2.6575913 0.000603
2.017 2.6657337 0.0006148
2.018 2.6739016 0.0006196
2.019 2.6820954 0.0006145
2.02 2.6903148 0.0006203
2.021 2.6985602 0.0006179
2.022 2.7068315 0.0006184
2.023 2.7151287 0.0006237
2.024 2.7234521 0.0006332
2.025 2.7318016 0.0006417
2.026 2.7401773 0.0006408
2.027 2.7485794 0.0006413
2.028 2.7570078 0.0006547
2.029 2.7654627 0.0006463
2.03 2.773944 0.0006423
2.031 2.782452 0.0006515
2.032 2.7909867 0.0006507
2.033 2.7995481 0.0006548
2.034 2.8081364 0.0006575
2.035 2.8167515 0.0006601
2.036 2.8253936 0.0006676
2.037 2.8340628 0.0006678
2.038 2.8427592 0.0006791
2.039 2.8514827 0.0006746
2.04 2.8602335 0.0006747
2.041 2.8690117 0.0006734
2.042 2.8778173 0.000688
2.043 2.8866505 0.0006835
2.044 2.8955112 0.0006876
2.045 2.9043997 0.0006917
2.046 2.9133158 0.0006934
2.047 2.9222599 0.0007003
2.048 2.9312318 0.0006972
2.049 2.9402317 0.0007031
2.05 2.9492598 0.0007063
2.051 2.9583159 0.0007146
2.052 2.9674003 0.0007159
2.053 2.976513 0.0007174
2.054 2.9856541 0.0007166
2.055 2.9948237 0.0007301
2.056 3.0040219 0.0007228
2.057 3.0132487 0.0007279
2.058 3.0225042 0.0007319
2.059 3.0317885 0.0007296
2.06 3.0411017 0.0007392
2.061 3.0504438 0.0007492
2.062 3.059815 0.0007436
2.063 3.0692154 0.0007503
2.064 3.078645 0.0007549
2.065 3.0881038 0.0007497
2.066 3.0975921 0.0007558
2.067 3.1071098 0.0007628
2.068 3.116657 0.0007694
2.069 3.1262339 0.0007683
2.07 3.1358405 0.0007638
2.071 3.145477 0.0007795
2.072 3.1551433 0.0007775
2.073 3.1648395 0.0007755
2.074 3.1745659 0.0007864
2.075 3.1843224 0.0007951
2.076 3.1941091 0.0007915
2.077 3.2039261 0.0008007
2.078 3.2137736 0.0008101
2.079 3.2236515 0.0008051
2.08 3.2335601 0.0008068
2.081 3.2434992 0.0008035
2.082 3.2534692 0.0008188
2.083 3.26347 0.000817
2.084 3.2735017 0.00082
2.085 3.2835644 0.0008169
2.086 3.2936582 0.0008322
2.087 3.3037833 0.0008209
2.088 3.3139396 0.000826
2.089 3.3241273 0.0008382
2.09 3.3343465 0.0008317
2.091 3.3445972 0.0008354
2.092 3.3548796 0.000846
2.093 3.3651937 0.0008527
2.094 3.3755396 0.0008614
2.095 3.3859174 0.0008599
2.096 3.3963273 0.0008598
2.097 3.4067692 0.0008801
2.098 3.4172434 0.0008706
2.099 3.4277498 0.0008712
2.1 3.4382886 0.0008793
2.101 3.4488599 0.0008778
2.102 3.4594637 0.0008717
2.103 3.4701002 0.0008899
2.104 3.4807695 0.000911
2.105 3.4914716 0.0008951
2.106 3.5022066 0.0009091
2.107 3.5129747 0.0009056
2.108 3.5237759 0.0008974
2.109 3.5346103 0.0009056
2.11 3.545478 0.0009221
2.111 3.5563791 0.0009197
2.112 3.5673138 0.0009278
2.113 3.578282 0.0009267
2.114 3.589284 0.0009255
2.115 3.6003197 0.0009418
2.116 3.6113894 0.0009454
2.117 3.622493 0.0009413
2.118 3.6336307 0.0009511
2.119 3.6448026 0.0009519
2.12 3.6560088 0.0009481
2.121 3.6672494 0.0009735
2.122 3.6785245 0.0009679
2.123 3.6898341 0.0009651
2.124 3.7011784 0.0009661
2.125 3.7125575 0.0009649
2.126 3.7239715 0.0009805
2.127 3.7354204 0.0009827
2.128 3.7469045 0.0009907
2.129 3.7584237 0.000988
2.13 3.7699782 0.0010034
2.131 3.781568 0.001008
2.132 3.7931934 0.001003
2.133 3.8048543 0.0010138
2.134 3.816551 0.0010254
2.135 3.8282834 0.0010296
2.136 3.8400517 0.0010217
2.137 3.851856 0.0010245
2.138 3.8636964 0.0010179
2.139 3.875573 0.0010309
2.14 3.8874859 0.0010392
2.141 3.8994352 0.0010484
2.142 3.9114211 0.0010492
2.143 3.9234435 0.0010485
2.144 3.9355027 0.001069
2.145 3.9475987 0.0010531
2.146 3.9597317 0.0010609
2.147 3.9719017 0.0010712
2.148 3.9841088 0.0010585
2.149 3.9963532 0.0010813
2.15 4.008635 0.0010782
2.151 4.0209542 0.0010906
2.152 4.033311 0.0010935
2.153 4.0457055 0.0010907
2.154 4.0581378 0.001107
2.155 4.070608 0.0010995
2.156 4.0831162 0.0011115
2.157 4.0956625 0.0011221
2.158 4.1082471 0.0011294
2.159 4.12087 0.0011252
2.16 4.1335313 0.0011111
2.161 4.1462312 0.0011257
2.162 4.1589698 0.0011559
2.163 4.1717472 0.0011344
2.164 4.1845634 0.0011529
2.165 4.1974187 0.0011444
2.166 4.2103131 0.0011585
2.167 4.2232467 0.0011629
2.168 4.2362196 0.0011645
2.169 4.249232 0.0011741
2.17 4.262284 0.001187
2.171 4.2753757 0.0011893
2.172 4.2885071 0.0011813
2.173 4.3016785 0.0011906
2.174 4.3148899 0.0012033
2.175 4.3281415 0.0012079
2.176 4.3414333 0.0012165
2.177 4.3547654 0.001215
2.178 4.3681381 0.0012074
2.179 4.3815514 0.0012241
2.18 4.3950054 0.0012218
2.181 4.4085002 0.0012289
2.182 4.422036 0.0012274
2.183 4.4356128 0.0012404
2.184 4.4492309 0.0012691
2.185 4.4628903 0.0012545
2.186 4.4765911 0.0012623
2.187 4.4903334 0.0012538
2.188 4.5041174 0.0012563
2.189 4.5179433 0.0012853
2.19 4.531811 0.0012846
2.191 4.5457207 0.0012951
2.192 4.5596726 0.0012858
2.193 4.5736668 0.0012973
2.194 4.5877034 0.001299
2.195 4.6017825 0.0013076
2.196 4.6159042 0.001286
2.197 4.6300687 0.0013242
2.198 4.644276 0.0013322
2.199 4.6585264 0.0013155
2.2 4.6728199 0.0013449
2.201 4.6871567 0.0013376
2.202 4.7015368 0.0013425
2.203 4.7159605 0.0013417
2.204 4.7304277 0.0013526
2.205 4.7449388 0.0013517
2.206 4.7594937 0.0013623
2.207 4.7740926 0.0013722
2.208 4.7887356 0.0013775
2.209 4.803423 0.001386
2.21 4.8181547 0.0013737
2.211 4.8329309 0.0014107
2.212 4.8477517 0.0014067
2.213 4.8626174 0.0013928
2.214 4.8775279 0.0013978
2.215 4.8924835 0.0014268
2.216 4.9074842 0.0014296
2.217 4.9225303 0.0014314
2.218 4.9376217 0.0014251
2.219 4.9527587 0.0014221
2.22 4.9679414 0.0014522
2.221 4.9831699 0.0014653
2.222 4.9984443 0.0014632
2.223 5.0137648 0.0014616
2.224 5.0291316 0.0014707
2.225 5.0445446 0.0014654
2.226 5.0600042 0.00148
2.227 5.0755104 0.0014787
2.228 5.0910633 0.0015012
2.229 5.1066631 0.0014995
2.23 5.1223099 0.0015017
2.231 5.1380038 0.0015142
2.232 5.1537451 0.0015081
2.233 5.1695338 0.0015282
2.234 5.18537 0.0015453
2.235 5.2012539 0.0015347
2.236 5.2171857 0.0015219
2.237 5.2331654 0.0015521
2.238 5.2491932 0.0015589
2.239 5.2652693 0.0015689
2.24 5.2813938 0.0015872
2.241 5.2975668 0.0015742
2.242 5.3137885 0.0015837
2.243 5.3300589 0.0015856
2.244 5.3463784 0.0015976
2.245 5.3627469 0.0016022
2.246 5.3791646 0.0015991
2.247 5.3956317 0.0016248
2.248 5.4121483 0.0016089
2.249 5.4287146 0.0016328
2.25 5.4453307 0.001602
2.251 5.4619967 0.0016429
2.252 5.4787128 0.0016339
2.253 5.4954791 0.001657
2.254 5.5122958 0.0016573
2.255 5.5291631 0.001637
2.256 5.5460809 0.0016798
2.257 5.5630497 0.001692
2.258 5.5800693 0.0016884
2.259 5.5971401 0.0016724
2.26 5.6142621 0.001713
2.261 5.6314355 0.0016984
2.262 5.6486605 0.001701
2.263 5.6659371 0.001712
2.264 5.6832656 0.001731
2.265 5.7006461 0.0017278
2.266 5.7180787 0.0017319
2.267 5.7355637 0.0017584
2.268 5.753101 0.0017646
2.269 5.770691 0.0017527
2.27 5.7883337 0.0017769
2.271 5.8060293 0.0017763
2.272 5.823778 0.0018008
2.273 5.8415798 0.001763
2.274 5.8594351 0.0017897
2.275 5.8773438 0.0018089
2.276 5.8953062 0.0018171
2.277 5.9133224 0.0018161
2.278 5.9313926 0.0017983
2.279 5.9495169 0.0017976
2.28 5.9676955 0.0018724
2.281 5.9859285 0.0018346
2.282 6.0042162 0.0018475
2.283 6.0225586 0.0018561
2.284 6.0409559 0.0018661
2.285 6.0594083 0.0018864
2.286 6.0779159 0.0018683
2.287 6.0964789 0.0018939
2.288 6.1150974 0.001902
2.289 6.1337717 0.0019137
2.29 6.1525018 0.0019086
2.291 6.1712879 0.001914
2.292 6.1901303 0.0019255
2.293 6.209029 0.0019327
2.294 6.2279842 0.0019468
2.295 6.2469961 0.0019577
2.296 6.2660648 0.0019332
2.297 6.2851905 0.0019745
2.298 6.3043734 0.0019595
2.299 6.3236136 0.0019827
2.3 6.3429114 0.0019969
2.301 6.3622667 0.0019849
2.302 6.38168 0.001996
2.303 6.4011512 0.0020113
2.304 6.4206806 0.0019939
2.305 6.4402683 0.002028
2.306 6.4599145 0.0020305
2.307 6.4796193 0.0020409
2.308 6.4993831 0.0020488
2.309 6.5192058 0.0020374
2.31 6.5390877 0.0020637
2.311 6.5590289 0.0020664
2.312 6.5790296 0.0020834
2.313 6.5990901 0.0020839
2.314 6.6192104 0.0020904
2.315 6.6393907 0.0021036
2.316 6.6596312 0.0021061
2.317 6.6799321 0.0021207
2.318 6.7002936 0.0021788
2.319 6.7207158 0.0021225
2.32 6.7411989 0.0021559
2.321 6.761743 0.0021617
2.322 6.7823484 0.0021708
2.323 6.8030153 0.0021575
2.324 6.8237437 0.0022115
2.325 6.8445339 0.002209
2.326 6.8653861 0.0021917
2.327 6.8863004 0.0021787
2.328 6.9072771 0.0022154
2.329 6.9283162 0.0022203
2.33 6.949418 0.0022249
2.331 6.9705827 0.002269
2.332 6.9918104 0.002222
2.333 7.0131013 0.002267
2.334 7.0344556 0.0022782
2.335 7.0558735 0.0023005
2.336 7.0773552 0.002262
2.337 7.0989008 0.0023269
2.338 7.1205106 0.0023043
2.339 7.1421847 0.0023051
2.34 7.1639232 0.0023312
2.341 7.1857265 0.0023339
2.342 7.2075946 0.0023351
2.343 7.2295278 0.0023358
2.344 7.2515263 0.0023491
2.345 7.2735902 0.0023912
2.346 7.2957197 0.0023928
2.347 7.317915 0.0023984
2.348 7.3401763 0.0023986
2.349 7.3625038 0.0024201
2.35 7.3848978 0.0024337
2.351 7.4073582 0.0024185
2.352 7.4298855 0.0024353
2.353 7.4524797 0.0024471
2.354 7.475141 0.0024488
2.355 7.4978697 0.0024421
2.356 7.5206659 0.0024532
2.357 7.5435299 0.0024919
2.358 7.5664618 0.0024899
2.359 7.5894618 0.0024898
2.36 7.6125301 0.0024735
2.361 7.635667 0.0025271
2.362 7.6588725 0.0025232
2.363 7.682147 0.0025514
2.364 7.7054905 0.0025174
2.365 7.7289034 0.0025198
2.366 7.7523858 0.0025914
2.367 7.7759379 0.0025845
2.368 7.7995599 0.0025863
2.369 7.8232519 0.0025817
2.37 7.8470143 0.00262
2.371 7.8708473 0.0026304
2.372 7.8947509 0.0026362
2.373 7.9187254 0.0026357
2.374 7.9427711 0.0026283
2.375 7.9668881 0.0026444
2.376 7.9910766 0.0026705
2.377 8.0153368 0.0026618
2.378 8.039669 0.0026916
2.379 8.0640734 0.0026696
2.38 8.0885501 0.0027331
2.381 8.1130993 0.0027385
2.382 8.1377214 0.0027557
2.383 8.1624164 0.0027418
2.384 8.1871846 0.0027474
2.385 8.2120262 0.0027722
2.386 8.2369414 0.002782
2.387 8.2619305 0.0027677
2.388 8.2869936 0.0027663
2.389 8.3121309 0.0028088
2.39 8.3373427 0.002803
2.391 8.3626292 0.0028407
2.392 8.3879905 0.0028442
2.393 8.413427 0.0028462
2.394 8.4389388 0.0028006
2.395 8.4645261 0.0028796
2.396 8.4901892 0.0028706
2.397 8.5159283 0.0028879
2.398 8.5417436 0.0028573
2.399 8.5676352 0.0028888
2.4 8.5936035 0.0029237
2.401 8.6196487 0.002933
2.402 8.6457709 0.0029553
2.403 8.6719704 0.0029452
2.404 8.6982475 0.0029586
2.405 8.7246022 0.0029466
2.406 8.751035 0.0030041
2.407 8.7775459 0.0030112
2.408 8.8041352 0.0030164
2.409 8.8308032 0.0030305
2.41 8.85755 0.0030394
2.411 8.884376 0.0030391
2.412 8.9112812 0.0030643
2.413 8.938266 0.0030438
2.414 8.9653305 0.0030785
2.415 8.9924751 0.003083
2.416 9.0196998 0.003129
2.417 9.0470051 0.0031208
2.418 9.074391 0.0031348
2.419 9.1018579 0.0031169
2.42 9.1294059 0.0031555
2.421 9.1570353 0.0031255
2.422 9.1847463 0.0031776
2.423 9.2125392 0.0031863
2.424 9.2404142 0.00322
2.425 9.2683715 0.0031901
2.426 9.2964114 0.0032228
2.427 9.3245341 0.0032044
2.428 9.3527398 0.0032418
2.429 9.3810288 0.0032598
2.43 9.4094013 0.0032714
2.431 9.4378576 0.0032765
2.432 9.4663978 0.0033006
2.433 9.4950223 0.0032896
2.434 9.5237313 0.0033131
2.435 9.5525251 0.0033139
2.436 9.5814037 0.0033563
2.437 9.6103676 0.0033542
2.438 9.639417 0.0033547
2.439 9.668552 0.0033702
2.44 9.697773 0.0034135
2.441 9.7270802 0.0033806
2.442 9.7564738 0.0033864
2.443 9.7859541 0.0034416
2.444 9.8155214 0.0034549
2.445 9.8451758 0.0034409
2.446 9.8749177 0.0034492
2.447 9.9047473 0.0034903
2.448 9.9346648 0.0035167
2.449 9.9646705 0.0035074
2.45 9.9947647 0.003524
2.451 10.024947 0.0035436
2.452 10.055219 0.0035522
2.453 10.08558 0.0035508
2.454 10.116031 0.0035639
2.455 10.146571 0.0035796
2.456 10.177201 0.0036014
2.457 10.207922 0.0036168
2.458 10.238732 0.0036692
2.459 10.269634 0.0036492
2.46 10.300627 0.0036263
2.461 10.331711 0.0036568
2.462 10.362886 0.0037242
2.463 10.394154 0.0036755
2.464 10.425513 0.0037213
2.465 10.456965 0.0037735
2.466 10.488509 0.0037013
2.467 10.520146 0.0037865
2.468 10.551876 0.0037789
2.469 10.5837 0.0037088
2.47 10.615617 0.0038022
2.471 10.647629 0.0037868
2.472 10.679734 0.0037939
2.473 10.711934 0.0038093
2.474 10.744229 0.0038148
2.475 10.776619 0.0038285
2.476 10.809103 0.0038741
2.477 10.841684 0.0038884
2.478 10.87436 0.0038684
2.479 10.907133 0.0038877
2.48 10.940002 0.0039409
2.481 10.972967 0.0039043
2.482 11.00603 0.0039455
2.483 11.039189 0.0039677
2.484 11.072447 0.0039976
2.485 11.105802 0.004028
2.486 11.139254 0.004085
2.487 11.172806 0.004018
2.488 11.206456 0.0041126
2.489 11.240205 0.0040599
2.49 11.274053 0.0040454
2.491 11.308 0.0040999
2.492 11.342047 0.0041346
2.493 11.376195 0.0041721
2.494 11.410442 0.0041178
2.495 11.44479 0.0041017
2.496 11.47924 0.0041627
2.497 11.51379 0.0042023
2.498 11.548442 0.0042515
2.499 11.583195 0.0041664
2.5 11.618051 0.0042587
&
@target G0.S2
@type xydy
1.5 0.7195448 0.0001326
1.501 0.7203283 0.0001318
1.502 0.7211213 0.0001306
1.503 0.7219239 0.0001292
1.504 0.7227359 0.0001277
1.505 0.7235574 0.0001249
1.506 0.7243883 0.000125
1.507 0.7252286 0.0001234
1.508 0.7260784 0.0001236
1.509 0.7269376 0.000119
1.51 0.7278061 0.0001174
1.511 0.728684 0.000117
1.512 0.7295713 0.0001168
1.513 0.730468 0.0001146
1.514 0.7313739 0.000115
1.515 0.7322892 0.000114
1.516 0.7332138 0.0001109
1.517 0.7341477 0.0001105
1.518 0.7350909 0.0001084
1.519 0.7360434 0.0001069
1.52 0.7370052 0.0001034
1.521 0.7379762 0.0001068
1.522 0.7389564 0.0001044
1.523 0.7399459 0.0001027
1.524 0.7409446 0.0001017
1.525 0.7419525 9.82e-05
1.526 0.7429697 0.0001009
1.527 0.743996 9.8e-05
1.528 0.7450316 9.86e-05
1.529 0.7460763 9.54e-05
1.53 0.7471302 9.59e-05
1.531 0.7481933 9.52e-05
1.532 0.7492656 9.4e-05
1.533 0.750347 9.26e-05
1.534 0.7514376 9.01e-05
1.535 0.7525374 8.97e-05
1.536 0.7536462 8.97e-05
1.537 0.7547643 8.85e-05
1.538 0.7558914 8.67e-05
1.539 0.7570277 8.71e-05
1.54 0.7581732 8.54e-05
1.541 0.7593277 8.45e-05
1.542 0.7604914 8.36e-05
1.543 0.7616642 8.37e-05
1.544 0.7628461 8.22e-05
1.545 0.7640371 8.24e-05
1.546 0.7652372 8.06e-05
1.547 0.7664464 7.98e-05
1.548 0.7676648 7.95e-05
1.549 0.7688922 7.94e-05
1.55 0.7701287 7.72e-05
1.551 0.7713744 7.73e-05
1.552 0.7726291 7.72e-05
1.553 0.773893 7.56e-05
1.554 0.7751659 7.5e-05
1.555 0.776448 7.52e-05
1.556 0.7777391 7.37e-05
1.557 0.7790394 7.45e-05
1.558 0.7803487 7.25e-05
1.559 0.7816672 7.36e-05
1.56 0.7829947 7.29e-05
1.561 0.7843314 7.17e-05
1.562 0.7856772 7.09e-05
1.563 0.787032 7.06e-05
1.564 0.788396 7.13e-05
1.565 0.7897691 7.11e-05
1.566 0.7911513 7e-05
1.567 0.7925427 7.04e-05
1.568 0.7939431 6.98e-05
1.569 0.7953527 6.96e-05
1.57 0.7967714 6.89e-05
1.571 0.7981993 6.9e-05
1.572 0.7996363 6.8e-05
1.573 0.8010824 6.86e-05
1.574 0.8025377 6.84e-05
1.575 0.8040021 6.81e-05
1.576 0.8054756 6.86e-05
1.577 0.8069584 6.76e-05
1.578 0.8084503 6.88e-05
1.579 0.8099514 6.61e-05
1.58 0.8114616 6.8e-05
1.581 0.812981 6.76e-05
1.582 0.8145097 6.64e-05
1.583 0.8160475 6.8e-05
1.584 0.8175945 6.9e-05
1.585 0.8191507 6.94e-05
1.586 0.8207162 6.84e-05
1.587 0.8222908 6.85e-05
1.588 0.8238747 6.83e-05
1.589 0.8254678 6.94e-05
1.59 0.8270702 6.72e-05
1.591 0.8286818 6.7e-05
1.592 0.8303027 7e-05
1.593 0.8319329 6.92e-05
1.594 0.8335723 6.81e-05
1.595 0.8352211 6.84e-05
1.596 0.8368791 7.01e-05
1.597 0.8385464 6.89e-05
1.598 0.8402231 6.93e-05
1.599 0.841909 6.99e-05
1.6 0.8436043 7.01e-05
1.601 0.845309 7.15e-05
1.602 0.847023 7.14e-05
1.603 0.8487464 6.97e-05
1.604 0.8504791 7.22e-05
1.605 0.8522212 7.12e-05
1.606 0.8539727 7.23e-05
1.607 0.8557337 7.15e-05
1.608 0.857504 7.29e-05
1.609 0.8592838 7.29e-05
1.61 0.861073 7.34e-05
1.611 0.8628717 7.5e-05
1.612 0.8646798 7.45e-05
1.613 0.8664974 7.43e-05
1.614 0.8683245 7.48e-05
1.615 0.8701611 7.54e-05
1.616 0.8720072 7.6e-05
1.617 0.8738629 7.65e-05
1.618 0.8757281 7.81e-05
1.619 0.8776028 7.93e-05
1.62 0.8794871 7.98e-05
1.621 0.881381 7.97e-05
1.622 0.8832844 8.03e-05
1.623 0.8851975 7.94e-05
1.624 0.8871202 7.92e-05
1.625 0.8890525 8.12e-05
1.626 0.8909945 8.16e-05
1.627 0.8929461 8.42e-05
1.628 0.8949075 8.28e-05
1.629 0.8968785 8.37e-05
1.63 0.8988592 8.38e-05
1.631 0.9008496 8.47e-05
1.632 0.9028498 8.49e-05
1.633 0.9048597 8.44e-05
1.634 0.9068794 8.6e-05
1.635 0.9089089 8.6e-05
1.636 0.9109482 8.6e-05
1.637 0.9129973 8.75e-05
1.638 0.9150562 8.83e-05
1.639 0.917125 8.88e-05
1.64 0.9192036 8.9e-05
1.641 0.9212921 8.73e-05
1.642 0.9233905 9.05e-05
1.643 0.9254988 9.13e-05
1.644 0.9276171 9.12e-05
1.645 0.9297453 9.25e-05
1.646 0.9318835 9.36e-05
1.647 0.9340316 9.46e-05
1.648 0.9361898 9.45e-05
1.649 0.9383579 9.39e-05
1.65 0.9405362 9.6e-05
1.651 0.9427244 9.76e-05
1.652 0.9449227 9.9e-05
1.653 0.9471312 9.7e-05
1.654 0.9493497 9.9e-05
1.655 0.9515784 9.79e-05
1.656 0.9538172 0.0001002
1.657 0.9560661 0.0001011
1.658 0.9583253 0.0001017
1.659 0.9605947 0.0001012
1.66 0.9628742 0.0001028
1.661 0.9651641 0.0001033
1.662 0.9674642 0.0001045
1.663 0.9697745 0.000105
1.664 0.9720952 0.000106
1.665 0.9744262 0.0001049
1.666 0.9767675 0.0001079
1.667 0.9791192 0.0001064
1.668 0.9814813 0.0001087
1.669 0.9838538 0.0001095
1.67 0.9862367 0.0001078
1.671 0.9886301 0.0001112
1.672 0.9910339 0.0001104
1.673 0.9934482 0.0001123
1.674 0.995873 0.0001121
1.675 0.9983084 0.0001142
1.676 1.0007543 0.0001143
1.677 1.0032108 0.0001174
1.678 1.0056778 0.0001155
1.679 1.0081555 0.0001184
1.68 1.0106438 0.0001173
1.681 1.0131428 0.000118
1.682 1.0156525 0.0001169
1.683 1.0181729 0.0001201
1.684 1.020704 0.0001203
1.685 1.0232458 0.0001194
1.686 1.0257985 0.0001188
1.687 1.0283619 0.0001218
1.688 1.0309362 0.0001237
1.689 1.0335213 0.0001245
1.69 1.0361172 0.0001263
1.691 1.0387241 0.0001248
1.692 1.0413419 0.000129
1.693 1.0439706 0.000127
1.694 1.0466103 0.0001289
1.695 1.0492609 0.000129
1.696 1.0519226 0.0001301
1.697 1.0545953 0.0001312
1.698 1.0572791 0.0001299
1.699 1.0599739 0.0001332
1.7 1.0626799 0.0001333
1.701 1.065397 0.0001316
1.702 1.0681252 0.0001358
1.703 1.0708647 0.000134
1.704 1.0736153 0.0001353
1.705 1.0763772 0.0001368
1.706 1.0791504 0.0001371
1.707 1.0819348 0.0001376
1.708 1.0847306 0.0001386
1.709 1.0875376 0.0001392
1.71 1.0903561 0.0001422
1.711 1.0931859 0.0001421
1.712 1.0960272 0.0001433
1.713 1.0988799 0.0001446
1.714 1.1017441 0.0001468
1.715 1.1046197 0.0001456
1.716 1.1075069 0.0001453
1.717 1.1104057 0.0001493
1.718 1.113316 0.0001479
1.719 1.1162379 0.0001495
1.72 1.1191715 0.0001503
1.721 1.1221167 0.0001503
1.722 1.1250736 0.0001516
1.723 1.1280422 0.0001542
1.724 1.1310225 0.0001526
1.725 1.1340147 0.0001536
1.726 1.1370186 0.0001555
1.727 1.1400343 0.0001587
1.728 1.1430619 0.0001605
1.729 1.1461014 0.0001589
1.73 1.1491528 0.0001604
1.731 1.1522162 0.000162
1.732 1.1552915 0.0001633
1.733 1.1583788 0.0001623
1.734 1.1614781 0.0001657
1.735 1.1645895 0.0001672
1.736 1.167713 0.0001656
1.737 1.1708486 0.000167
1.738 1.1739963 0.0001666
1.739 1.1771562 0.0001696
1.74 1.1803283 0.0001687
1.741 1.1835127 0.0001727
1.742 1.1867093 0.0001703
1.743 1.1899182 0.0001741
1.744 1.1931394 0.0001739
1.745 1.196373 0.0001757
1.746 1.199619 0.0001767
1.747 1.2028774 0.0001785
1.748 1.2061482 0.0001799
1.749 1.2094315 0.0001793
1.75 1.2127273 0.0001829
1.751 1.2160357 0.0001841
1.752 1.2193566 0.0001853
1.753 1.2226902 0.0001865
1.754 1.2260363 0.0001861
1.755 1.2293952 0.0001864
1.756 1.2327667 0.000188
1.757 1.236151 0.0001902
1.758 1.239548 0.0001916
1.759 1.2429578 0.0001905
1.76 1.2463804 0.0001922
1.761 1.249816 0.0001945
1.762 1.2532643 0.0001955
1.763 1.2567257 0.0001974
1.764 1.2601999 0.0001975
1.765 1.2636872 0.0001988
1.766 1.2671875 0.000201
1.767 1.2707008 0.0002035
1.768 1.2742273 0.0002042
1.769 1.2777668 0.0002055
1.77 1.2813196 0.000208
1.771 1.2848855 0.0002084
1.772 1.2884646 0.00021
1.773 1.292057 0.0002126
1.774 1.2956626 0.0002124
1.775 1.2992816 0.0002161
1.776 1.302914 0.000213
1.777 1.3065597 0.0002163
1.778 1.3102189 0.0002185
1.779 1.3138916 0.0002227
1.78 1.3175777 0.0002201
1.781 1.3212774 0.0002253
1.782 1.3249906 0.000223
1.783 1.3287175 0.0002273
1.784 1.332458 0.0002289
1.785 1.3362121 0.0002274
1.786 1.33998 0.0002298
1.787 1.3437616 0.0002315
1.788 1.347557 0.0002324
1.789 1.3513662 0.0002351
1.79 1.3551893 0.0002348
1.791 1.3590262 0.0002369
1.792 1.3628771 0.0002414
1.793 1.3667419 0.000241
1.794 1.3706208 0.0002411
1.795 1.3745137 0.0002459
1.796 1.3784206 0.0002452
1.797 1.3823416 0.0002471
1.798 1.3862768 0.0002498
1.799 1.3902262 0.000252
1.8 1.3941898 0.0002503
1.801 1.3981677 0.0002559
1.802 1.4021598 0.0002574
1.803 1.4061663 0.0002594
1.804 1.4101871 0.0002577
1.805 1.4142224 0.0002604
1.806 1.4182721 0.0002631
1.807 1.4223363 0.000268
1.808 1.426415 0.000271
1.809 1.4305083 0.000268
1.81 1.4346161 0.0002692
1.811 1.4387386 0.0002741
1.812 1.4428758 0.0002756
1.813 1.4470277 0.0002773
1.814 1.4511944 0.0002791
1.815 1.4553758 0.0002805
1.816 1.4595721 0.000285
1.817 1.4637832 0.0002864
1.818 1.4680093 0.0002866
1.819 1.4722503 0.0002869
1.82 1.4765063 0.0002908
1.821 1.4807773 0.000294
1.822 1.4850634 0.0002937
1.823 1.4893647 0.0003025
1.824 1.493681 0.0002993
1.825 1.4980126 0.0003028
1.826 1.5023594 0.0003035
1.827 1.5067214 0.0003061
1.828 1.5110988 0.000307
1.829 1.5154915 0.0003081
1.83 1.5198997 0.0003133
1.831 1.5243232 0.0003167
1.832 1.5287623 0.0003158
1.833 1.5332169 0.0003176
1.834 1.537687 0.0003256
1.835 1.5421727 0.0003252
1.836 1.5466741 0.0003274
1.837 1.5511912 0.0003296
1.838 1.5557239 0.0003319
1.839 1.5602725 0.0003326
1.84 1.5648369 0.0003378
1.841 1.5694171 0.0003359
1.842 1.5740133 0.0003371
1.843 1.5786253 0.0003426
1.844 1.5832534 0.0003484
1.845 1.5878975 0.0003492
1.846 1.5925576 0.0003509
1.847 1.5972339 0.0003542
1.848 1.6019263 0.0003587
1.849 1.606635 0.0003636
1.85 1.6113598 0.0003595
1.851 1.616101 0.0003666
1.852 1.6208585 0.0003717
1.853 1.6256324 0.0003726
1.854 1.6304227 0.000372
1.855 1.6352294 0.0003826
1.856 1.6400527 0.0003823
1.857 1.6448925 0.0003783
1.858 1.6497489 0.0003863
1.859 1.654622 0.0003893
1.86 1.6595117 0.0003885
1.861 1.6644182 0.0003955
1.862 1.6693415 0.000396
1.863 1.6742816 0.0003973
1.864 1.6792386 0.0004028
1.865 1.6842124 0.0004099
1.866 1.6892033 0.0004066
1.867 1.6942111 0.0004127
1.868 1.699236 0.0004098
1.869 1.704278 0.0004167
1.87 1.7093372 0.0004157
1.871 1.7144135 0.0004189
1.872 1.7195071 0.0004265
1.873 1.724618 0.0004292
1.874 1.7297462 0.0004305
1.875 1.7348917 0.0004346
1.876 1.7400547 0.0004395
1.877 1.7452352 0.000449
1.878 1.7504332 0.0004454
1.879 1.7556488 0.0004531
1.88 1.760882 0.0004528
1.881 1.7661329 0.0004531
1.882 1.7714014 0.0004605
1.883 1.7766878 0.0004555
1.884 1.7819919 0.0004659
1.885 1.7873139 0.0004693
1.886 1.7926538 0.0004691
1.887 1.7980117 0.0004698
1.888 1.8033876 0.0004763
1.889 1.8087815 0.0004778
1.89 1.8141935 0.000489
1.891 1.8196237 0.00049
1.892 1.8250721 0.0004921
1.893 1.8305387 0.0004986
1.894 1.8360236 0.0005095
1.895 1.8415269 0.0005035
1.896 1.8470486 0.0005168
1.897 1.8525887 0.0005131
1.898 1.8581473 0.0005096
1.899 1.8637245 0.0005223
1.9 1.8693203 0.0005227
1.901 1.8749347 0.0005263
1.902 1.8805679 0.0005345
1.903 1.8862198 0.0005372
1.904 1.8918905 0.0005406
1.905 1.89758 0.0005448
1.906 1.9032885 0.0005483
1.907 1.9090159 0.0005503
1.908 1.9147623 0.00056
1.909 1.9205278 0.0005585
1.91 1.9263124 0.0005666
1.911 1.9321162 0.0005678
1.912 1.9379392 0.0005694
1.913 1.9437815 0.0005736
1.914 1.9496431 0.0005748
1.915 1.9555241 0.0005807
1.916 1.9614245 0.0005915
1.917 1.9673443 0.000591
1.918 1.9732838 0.0005994
1.919 1.9792428 0.0006048
1.92 1.9852214 0.0005994
1.921 1.9912198 0.0006111
1.922 1.9972379 0.0006173
1.923 2.0032758 0.0006177
1.924 2.0093335 0.0006192
1.925 2.0154112 0.0006377
1.926 2.0215088 0.0006338
1.927 2.0276265 0.0006397
1.928 2.0337642 0.0006403
1.929 2.0399221 0.0006442
1.93 2.0461002 0.0006501
1.931 2.0522985 0.0006522
1.932 2.0585171 0.0006621
1.933 2.064756 0.0006652
1.934 2.0710153 0.0006675
1.935 2.0772952 0.0006649
1.936 2.0835955 0.0006825
1.937 2.0899164 0.0006825
1.938 2.0962579 0.0006898
1.939 2.1026201 0.0006931
1.94 2.1090031 0.0007003
1.941 2.1154069 0.0007026
1.942 2.1218315 0.0007091
1.943 2.128277 0.000717
1.944 2.1347435 0.0007177
1.945 2.1412311 0.0007219
1.946 2.1477397 0.0007299
1.947 2.1542694 0.0007346
1.948 2.1608204 0.0007358
1.949 2.1673926 0.0007318
1.95 2.1739862 0.0007539
1.951 2.1806011 0.0007531
1.952 2.1872374 0.0007575
1.953 2.1938953 0.0007706
1.954 2.2005746 0.0007801
1.955 2.2072756 0.000773
1.956 2.2139983 0.0007842
1.957 2.2207427 0.0007834
1.958 2.2275089 0.0008034
1.959 2.2342969 0.0007973
1.96 2.2411068 0.0008053
1.961 2.2479387 0.000808
1.962 2.2547926 0.0008308
1.963 2.2616686 0.0008205
1.964 2.2685668 0.0008319
1.965 2.2754871 0.0008325
1.966 2.2824298 0.0008394
1.967 2.2893947 0.0008443
1.968 2.296382 0.0008411
1.969 2.3033918 0.0008534
1.97 2.3104241 0.0008627
1.971 2.317479 0.0008703
1.972 2.3245565 0.0008715
1.973 2.3316567 0.0008872
1.974 2.3387796 0.0008989
1.975 2.3459254 0.0008975
1.976 2.3530941 0.0008988
1.977 2.3602856 0.0009152
1.978 2.3675002 0.0009096
1.979 2.3747379 0.00092
1.98 2.3819987 0.0009204
1.981 2.3892827 0.0009315
1.982 2.39659 0.0009319
1.983 2.4039205 0.0009358
1.984 2.4112745 0.0009602
1.985 2.4186519 0.0009553
1.986 2.4260528 0.0009775
1.987 2.4334773 0.0009784
1.988 2.4409254 0.0009779
1.989 2.4483973 0.0009756
1.99 2.4558929 0.0009827
1.991 2.4634123 0.0009817
1.992 2.4709556 0.0010164
1.993 2.4785229 0.0010176
1.994 2.4861143 0.0010112
1.995 2.4937297 0.0010382
1.996 2.5013693 0.0010279
1.997 2.5090331 0.001045
1.998 2.5167212 0.0010409
1.999 2.5244336 0.0010593
2 2.5321705 0.0010522
2.001 2.5399319 0.0010799
2.002 2.5477178 0.0010813
2.003 2.5555284 0.0010784
2.004 2.5633636 0.0010919
2.005 2.5712236 0.0011094
2.006 2.5791085 0.0011127
2.007 2.5870182 0.0011115
2.008 2.5949529 0.0011179
2.009 2.6029126 0.0011304
2.01 2.6108974 0.0011366
2.011 2.6189073 0.0011483
2.012 2.6269425 0.0011508
2.013 2.635003 0.0011618
2.014 2.6430889 0.0011538
2.015 2.6512002 0.0011628
2.016 2.659337 0.0011777
2.017 2.6674994 0.0011906
2.018 2.6756875 0.0011995
2.019 2.6839012 0.0011934
2.02 2.6921408 0.0011884
2.021 2.7004062 0.0012161
2.022 2.7086975 0.0012278
2.023 2.7170148 0.0012372
2.024 2.7253582 0.0012367
2.025 2.7337277 0.0012486
2.026 2.7421235 0.0012668
2.027 2.7505455 0.0012668
2.028 2.7589938 0.0012639
2.029 2.7674686 0.0012743
2.03 2.7759699 0.0013025
2.031 2.7844978 0.001304
2.032 2.7930522 0.0013015
2.033 2.8016334 0.0013188
2.034 2.8102414 0.0013312
2.035 2.8188762 0.0013531
2.036 2.827538 0.0013503
2.037 2.8362268 0.0013414
2.038 2.8449426 0.001362
2.039 2.8536856 0.0013729
2.04 2.8624558 0.0013599
2.041 2.8712533 0.0013864
2.042 2.8800781 0.0013971
2.043 2.8889304 0.0014192
2.044 2.8978102 0.0014282
2.045 2.9067176 0.0014263
2.046 2.9156527 0.0014389
2.047 2.9246155 0.0014537
2.048 2.9336062 0.0014753
2.049 2.9426247 0.001466
2.05 2.9516712 0.0014829
2.051 2.9607457 0.0014874
2.052 2.9698483 0.0014998
2.053 2.9789792 0.0015143
2.054 2.9881383 0.0015198
2.055 2.9973257 0.0015449
2.056 3.0065416 0.0015211
2.057 3.015786 0.0015416
2.058 3.0250589 0.0015578
2.059 3.0343605 0.0015453
2.06 3.0436909 0.001551
2.061 3.05305 0.0015716
2.062 3.062438 0.0015985
2.063 3.071855 0.0016073
2.064 3.0813011 0.0015984
2.065 3.0907762 0.0016134
2.066 3.1002806 0.001635
2.067 3.1098142 0.0016522
2.068 3.1193772 0.0016499
2.069 3.1289696 0.0016711
2.07 3.1385915 0.0016717
2.071 3.1482431 0.001705
2.072 3.1579243 0.0016797
2.073 3.1676352 0.0016925
2.074 3.177376 0.0017043
2.075 3.1871467 0.0017181
2.076 3.1969475 0.0017516
2.077 3.2067782 0.0017362
2.078 3.2166392 0.0017391
2.079 3.2265304 0.0017688
2.08 3.2364518 0.0017695
2.081 3.2464037 0.0017891
2.082 3.2563861 0.0018131
2.083 3.2663991 0.0018327
2.084 3.2764427 0.0018155
2.085 3.286517 0.0018478
2.086 3.2966221 0.0018447
2.087 3.3067582 0.0018617
2.088 3.3169252 0.0018836
2.089 3.3271232 0.0018689
2.09 3.3373525 0.0018807
2.091 3.3476129 0.0018959
2.092 3.3579047 0.0019319
2.093 3.3682278 0.0019123
2.094 3.3785825 0.0019336
2.095 3.3889687 0.0019472
2.096 3.3993865 0.001949
2.097 3.4098361 0.0019766
2.098 3.4203175 0.0019729
2.099 3.4308308 0.0019972
2.1 3.4413762 0.0020289
2.101 3.4519535 0.0020065
2.102 3.4625631 0.0020246
2.103 3.4732049 0.002036
2.104 3.483879 0.0020724
2.105 3.4945856 0.0020777
2.106 3.5053247 0.0020557
2.107 3.5160963 0.0020887
2.108 3.5269007 0.0021003
2.109 3.5377378 0.002112
2.11 3.5486078 0.0021239
2.111 3.5595107 0.0021322
2.112 3.5704467 0.0021509
2.113 3.5814158 0.0021568
2.114 3.5924181 0.0021613
2.115 3.6034537 0.0022056
2.116 3.6145227 0.0022192
2.117 3.6256252 0.0022247
2.118 3.6367612 0.0022494
2.119 3.647931 0.0022692
2.12 3.6591344 0.0022603
2.121 3.6703717 0.002281
2.122 3.681643 0.0022943
2.123 3.6929482 0.0023049
2.124 3.7042876 0.002317
2.125 3.7156612 0.0023227
2.126 3.727069 0.0023342
2.127 3.7385113 0.0023683
2.128 3.749988 0.0023602
2.129 3.7614993 0.0023947
2.13 3.7730453 0.0024129
2.131 3.784626 0.0023857
2.132 3.7962416 0.0024226
2.133 3.8078921 0.0024412
2.134 3.8195777 0.0024424
2.135 3.8312984 0.0024463
2.136 3.8430543 0.0024892
2.137 3.8548455 0.0024843
2.138 3.8666721 0.00253
2.139 3.8785343 0.0025377
2.14 3.890432 0.0025698
2.141 3.9023654 0.0025677
2.142 3.9143347 0.002534
2.143 3.9263398 0.002619
2.144 3.9383809 0.0026097
2.145 3.950458 0.0026173
2.146 3.9625714 0.0026738
2.147 3.974721 0.0026741
2.148 3.9869069 0.0027007
2.149 3.9991294 0.002691
2.15 4.0113884 0.0027238
2.151 4.023684 0.0027201
2.152 4.0360164 0.002726
2.153 4.0483857 0.0027387
2.154 4.0607919 0.0027849
2.155 4.0732351 0.0027841
2.156 4.0857156 0.002726
2.157 4.0982332 0.002777
2.158 4.1107882 0.0028137
2.159 4.1233806 0.0028488
2.16 4.1360106 0.0028314
2.161 4.1486782 0.0028664
2.162 4.1613836 0.00289
2.163 4.1741268 0.0029115
2.164 4.186908 0.0029242
2.165 4.1997272 0.0029265
2.166 4.2125845 0.0029264
2.167 4.2254801 0.0029843
2.168 4.2384141 0.0030067
2.169 4.2513865 0.0029817
2.17 4.2643974 0.0030795
2.171 4.277447 0.0030206
2.172 4.2905354 0.0030852
2.173 4.3036626 0.0030805
2.174 4.3168288 0.003085
2.175 4.3300341 0.0031006
2.176 4.3432785 0.0031356
2.177 4.3565622 0.0031499
2.178 4.3698853 0.0031562
2.179 4.3832478 0.0031876
2.18 4.39665 0.0031864
2.181 4.4100918 0.0031881
2.182 4.4235735 0.0031953
2.183 4.437095 0.0032819
2.184 4.4506565 0.0032767
2.185 4.4642582 0.0032959
2.186 4.4779001 0.0032992
2.187 4.4915823 0.0033155
2.188 4.5053049 0.0033544
2.189 4.5190681 0.0033208
2.19 4.532872 0.0033415
2.191 4.5467165 0.0034029
2.192 4.560602 0.0034156
2.193 4.5745284 0.0034512
2.194 4.5884959 0.0034399
2.195 4.6025046 0.003504
2.196 4.6165546 0.0034588
2.197 4.630646 0.0035021
2.198 4.6447789 0.0035357
2.199 4.6589534 0.0035271
2.2 4.6731697 0.0036102
2.201 4.6874278 0.0035819
2.202 4.7017279 0.0035404
2.203 4.71607 0.0036096
2.204 4.7304543 0.0036346
2.205 4.7448809 0.0037223
2.206 4.7593499 0.0036837
2.207 4.7738614 0.003681
2.208 4.7884156 0.0037528
2.209 4.8030124 0.0037444
2.21 4.8176522 0.0037535
2.211 4.8323348 0.0037934
2.212 4.8470606 0.0038587
2.213 4.8618296 0.0038694
2.214 4.8766418 0.0038612
2.215 4.8914975 0.0039381
2.216 4.9063967 0.0038959
2.217 4.9213395 0.0039092
2.218 4.9363261 0.0039468
2.219 4.9513566 0.0039627
2.22 4.9664311 0.0039716
2.221 4.9815497 0.0040336
2.222 4.9967125 0.0040189
2.223 5.0119196 0.0040532
2.224 5.0271712 0.0040702
2.225 5.0424674 0.0040675
2.226 5.0578083 0.0040417
2.227 5.073194 0.0041127
2.228 5.0886246 0.0041457
2.229 5.1041002 0.0041724
2.23 5.119621 0.0041884
2.231 5.1351871 0.0042718
2.232 5.1507986 0.0042421
2.233 5.1664556 0.0042303
2.234 5.1821583 0.0042883
2.235 5.1979067 0.0043115
2.236 5.2137009 0.004347
2.237 5.2295412 0.0043449
2.238 5.2454276 0.0043323
2.239 5.2613603 0.0043689
2.24 5.2773393 0.0044442
2.241 5.2933648 0.0044283
2.242 5.3094369 0.0044757
2.243 5.3255557 0.0044705
2.244 5.3417214 0.0045485
2.245 5.3579341 0.0045265
2.246 5.3741938 0.0044856
2.247 5.3905008 0.0045635
2.248 5.4068551 0.0045897
2.249 5.4232569 0.0046534
2.25 5.4397063 0.0046251
2.251 5.4562034 0.0046998
2.252 5.4727483 0.0046261
2.253 5.4893412 0.0047221
2.254 5.5059822 0.0047597
2.255 5.5226715 0.0047022
2.256 5.539409 0.0048189
2.257 5.5561951 0.0047131
2.258 5.5730297 0.0049192
2.259 5.5899131 0.0048501
2.26 5.6068453 0.0049195
2.261 5.6238265 0.0048586
2.262 5.6408568 0.004923
2.263 5.6579363 0.0048975
2.264 5.6750653 0.0050346
2.265 5.6922437 0.0050035
2.266 5.7094717 0.0050334
2.267 5.7267495 0.0051049
2.268 5.7440772 0.0051486
2.269 5.7614549 0.005058
2.27 5.7788827 0.005191
2.271 5.7963608 0.0051598
2.272 5.8138893 0.0052596
2.273 5.8314684 0.0052364
2.274 5.8490981 0.0052756
2.275 5.8667787 0.0053189
2.276 5.8845101 0.0052914
2.277 5.9022927 0.0054205
2.278 5.9201264 0.0053539
2.279 5.9380115 0.0053446
2.28 5.9559481 0.0054066
2.281 5.9739362 0.0054574
2.282 5.9919761 0.0054763
2.283 6.0100679 0.0054846
2.284 6.0282117 0.005509
2.285 6.0464076 0.0055964
2.286 6.0646558 0.0055614
2.287 6.0829565 0.0056572
2.288 6.1013096 0.0056788
2.289 6.1197155 0.0056907
2.29 6.1381742 0.0057021
2.291 6.1566859 0.0057181
2.292 6.1752506 0.0057818
2.293 6.1938686 0.00579
2.294 6.21254 0.0058227
2.295 6.2312649 0.0058563
2.296 6.2500435 0.0059251
2.297 6.2688759 0.005854
2.298 6.2877622 0.0059332
2.299 6.3067025 0.0059421
2.3 6.3256971 0.0060834
2.301 6.3447461 0.0060169
2.302 6.3638496 0.0060891
2.303 6.3830077 0.0060961
2.304 6.4022205 0.0061376
2.305 6.4214884 0.0061409
2.306 6.4408112 0.0061862
2.307 6.4601893 0.0062295
2.308 6.4796228 0.0062001
2.309 6.4991118 0.0062832
2.31 6.5186564 0.0064088
2.311 6.5382567 0.0063061
2.312 6.5579131 0.0063386
2.313 6.5776255 0.0064646
2.314 6.5973941 0.0064327
2.315 6.6172191 0.0064799
2.316 6.6371006 0.0065177
2.317 6.6570388 0.0064862
2.318 6.6770338 0.0065848
2.319 6.6970857 0.0064905
2.32 6.7171948 0.0066824
2.321 6.7373611 0.0066476
2.322 6.7575848 0.0067267
2.323 6.777866 0.0066885
2.324 6.798205 0.0067461
2.325 6.8186018 0.0067872
2.326 6.8390566 0.0068305
2.327 6.8595696 0.0068283
2.328 6.8801408 0.0069341
2.329 6.9007705 0.0069082
2.33 6.9214588 0.0069562
2.331 6.9422059 0.0070463
2.332 6.9630119 0.0069528
2.333 6.9838769 0.0070677
2.334 7.0048012 0.0071077
2.335 7.0257848 0.0070838
2.336 7.0468279 0.0072845
2.337 7.0679307 0.0071882
2.338 7.0890933 0.0071501
2.339 7.1103159 0.0072834
2.34 7.1315987 0.0073298
2.341 7.1529417 0.007299
2.342 7.1743452 0.0073963
2.343 7.1958093 0.0074119
2.344 7.2173342 0.0074057
2.345 7.2389199 0.0075619
2.346 7.2605668 0.0075524
2.347 7.2822749 0.0075173
2.348 7.3040443 0.0076274
2.349 7.3258754 0.0075878
2.35 7.3477681 0.007558
2.351 7.3697227 0.0075951
2.352 7.3917393 0.0077604
2.353 7.4138182 0.0077825
2.354 7.4359593 0.0078442
2.355 7.458163 0.0078385
2.356 7.4804294 0.0077352
2.357 7.5027586 0.0079395
2.358 7.5251507 0.0080636
2.359 7.5476061 0.0080379
2.36 7.5701247 0.0080565
2.361 7.5927069 0.0080822
2.362 7.6153527 0.008108
2.363 7.6380623 0.008182
2.364 7.6608359 0.0082282
2.365 7.6836736 0.0081189
2.366 7.7065756 0.0083485
2.367 7.7295421 0.0081369
2.368 7.7525733 0.0082975
2.369 7.7756692 0.0083867
2.37 7.7988301 0.0085163
2.371 7.8220562 0.0085704
2.372 7.8453475 0.0086066
2.373 7.8687044 0.0086693
2.374 7.8921269 0.0085915
2.375 7.9156152 0.0085872
2.376 7.9391694 0.008817
2.377 7.9627899 0.0087049
2.378 7.9864766 0.008694
2.379 8.0102299 0.0086911
2.38 8.0340498 0.0087968
2.381 8.0579365 0.0089359
2.382 8.0818903 0.0088303
2.383 8.1059112 0.0089007
2.384 8.1299995 0.0090501
2.385 8.1541553 0.0090329
2.386 8.1783788 0.009056
2.387 8.2026702 0.0091913
2.388 8.2270296 0.0092151
2.389 8.2514573 0.0091698
2.39 8.2759533 0.0091927
2.391 8.3005179 0.0093414
2.392 8.3251513 0.009264
2.393 8.3498536 0.009259
2.394 8.374625 0.0093968
2.395 8.3994657 0.0095269
2.396 8.4243758 0.0095427
2.397 8.4493556 0.0096073
2.398 8.4744052 0.0096029
2.399 8.4995248 0.0096121
2.4 8.5247146 0.0097667
2.401 8.5499747 0.0097675
2.402 8.5753053 0.0097769
2.403 8.6007067 0.0098667
2.404 8.626179 0.0098454
2.405 8.6517223 0.0098161
2.406 8.6773369 0.0100139
2.407 8.703023 0.010024
2.408 8.7287806 0.0101147
2.409 8.7546101 0.01004
2.41 8.7805116 0.010097
2.411 8.8064853 0.0102019
2.412 8.8325313 0.0101526
2.413 8.8586499 0.0101609
2.414 8.8848412 0.0103451
2.415 8.9111054 0.0106675
2.416 8.9374428 0.0103612
2.417 8.9638534 0.0104763
2.418 8.9903375 0.0106436
2.419 9.0168953 0.0106033
2.42 9.043527 0.0106755
2.421 9.0702327 0.0105448
2.422 9.0970126 0.0107413
2.423 9.123867 0.0107989
2.424 9.150796 0.0110375
2.425 9.1777998 0.0108936
2.426 9.2048786 0.0107866
2.427 9.2320326 0.0109039
2.428 9.2592619 0.0109736
2.429 9.2865669 0.0111126
2.43 9.3139476 0.0111586
2.431 9.3414043 0.0111334
2.432 9.3689372 0.0113961
2.433 9.3965464 0.0112946
2.434 9.4242321 0.0113232
2.435 9.4519946 0.0112149
2.436 9.4798341 0.0113706
2.437 9.5077507 0.0114877
2.438 9.5357446 0.0115149
2.439 9.563816 0.0117349
2.44 9.5919652 0.0114719
2.441 9.6201923 0.0116447
2.442 9.6484975 0.0116789
2.443 9.6768811 0.0119265
2.444 9.7053432 0.0118395
2.445 9.733884 0.0119566
2.446 9.7625038 0.0119693
2.447 9.7912026 0.011988
2.448 9.8199808 0.0121498
2.449 9.8488386 0.0120841
2.45 9.8777761 0.0120288
2.451 9.9067935 0.0122086
2.452 9.935891 0.0123787
2.453 9.9650689 0.0122868
2.454 9.9943274 0.0123693
2.455 10.023667 0.0124494
2.456 10.053087 0.0125085
2.457 10.082588 0.0126277
2.458 10.112171 0.0127121
2.459 10.141835 0.0127474
2.46 10.171581 0.0126368
2.461 10.201409 0.0127548
2.462 10.23132 0.012875
2.463 10.261312 0.0127918
2.464 10.291388 0.0128353
2.465 10.321546 0.013012
2.466 10.351787 0.0129543
2.467 10.382112 0.0131712
2.468 10.41252 0.0131844
2.469 10.443012 0.0131542
2.47 10.473587 0.0132744
2.471 10.504247 0.0132926
2.472 10.534991 0.0133304
2.473 10.565819 0.0135671
2.474 10.596733 0.0136532
2.475 10.627731 0.013573
2.476 10.658815 0.0137081
2.477 10.689984 0.0135955
2.478 10.721238 0.0136295
2.479 10.752579 0.0137879
2.48 10.784005 0.0139482
2.481 10.815518 0.0139875
2.482 10.847117 0.0138373
2.483 10.878803 0.0139686
2.484 10.910576 0.0142504
2.485 10.942436 0.0143006
2.486 10.974383 0.0144896
2.487 11.006418 0.014447
2.488 11.038541 0.0146579
2.489 11.070752 0.0144084
2.49 11.103051 0.0143339
2.491 11.135438 0.0145197
2.492 11.167915 0.0146947
2.493 11.20048 0.0147748
2.494 11.233135 0.0147459
2.495 11.265878 0.0148673
2.496 11.298712 0.0147271
2.497 11.331635 0.0149979
2.498 11.364649 0.0151699
2.499 11.397752 0.0153196
2.5 11.430947 0.0151667
&


==> anc/plot_diffaction.agr <==
# Grace project file
#
@version 50124
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Wed Feb 24 17:42:04 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, -0.002, 5, 3
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.244118, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "T/T\sc"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "\f{}(action density)*N\s\f{Symbol}t\f{}\N\S4"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.5
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 1, 0.9
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydxdy
@    s0 symbol 1
@    s0 symbol size 0.250000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.030000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot_diffenergys.agr"
@    s0 legend  "Nt=4"
@    s1 hidden false
@    s1 type xydxdy
@    s1 symbol 2
@    s1 symbol size 0.200000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "plot_diffenergys.agr"
@    s1 legend  "Nt=5"
@target G0.S0
@type xydxdy
0.669766 0.0346096 0.0055969 0.0133823
0.677578 -0.0012991 0.0054367 0.0134565
0.6855944 0.0175367 0.0052833 0.0134341
0.6938169 0.0101425 0.0055477 0.0134289
0.7022479 0.0124001 0.0052558 0.0128118
0.7108893 0.0174376 0.005483 0.0128067
0.7197436 0.0295182 0.0051888 0.0124358
0.7288131 0.0187019 0.0053115 0.0123863
0.7381 0.044276 0.005393 0.0132797
0.747607 0.0235347 0.0053572 0.0125133
0.7573366 0.0497752 0.0056277 0.0124653
0.7672912 0.0606761 0.0054438 0.0126295
0.7774737 0.0276801 0.0056993 0.0131476
0.7878868 0.0542458 0.0056642 0.0125432
0.7985333 0.0708958 0.0060049 0.0129046
0.8094163 0.0538102 0.006128 0.0361716
0.8205385 0.0657763 0.0058839 0.0381963
0.8319033 0.0810013 0.0063525 0.0374187
0.8435136 0.0707424 0.0063747 0.0367643
0.8553726 0.0928419 0.00633 0.0373083
0.8674838 0.0860373 0.006559 0.0364318
0.8798503 0.1149542 0.0067168 0.0361708
0.8924758 0.088099 0.0070259 0.0369383
0.9053638 0.1311904 0.0069178 0.0367197
0.9185178 0.1142996 0.0074149 0.0370165
0.9319416 0.1080659 0.0077329 0.0381426
0.9456389 0.0959179 0.0074522 0.0383048
0.9596137 0.1250304 0.0072824 0.0397506
0.9738698 0.1419506 0.0075452 0.048383
0.9884112 0.279615 0.0075689 0.0624004
1.0032422 0.5641198 0.0078821 0.0804937
1.0183668 1.121727 0.007918 0.0787034
1.0337895 1.6524387 0.0079897 0.0725494
1.0495146 2.0078616 0.0083039 0.0568746
1.0655464 2.1957403 0.0086038 0.0140994
1.0818896 2.4121892 0.0085618 0.0145517
1.0985489 2.537565 0.0084224 0.012572
1.1155289 2.6523097 0.0091505 0.0114359
1.1328346 2.7044575 0.0087582 0.0118706
1.1504708 2.7517638 0.0092853 0.0108438
1.1684426 2.8205522 0.0095138 0.0110908
1.1867551 2.785397 0.0098298 0.0109146
1.2054135 2.7737929 0.0097883 0.0103424
1.2244232 2.7576741 0.0099247 0.0095494
1.2437894 2.7200364 0.0100256 0.009921
1.2635179 2.6735144 0.0100276 0.0095634
1.2836143 2.6341592 0.0108708 0.0108247
1.3040842 2.5647164 0.0103883 0.0094312
1.3249335 2.5037698 0.0110395 0.0098495
1.3461681 2.4608045 0.0112805 0.0096953
1.3677942 2.3816767 0.0109608 0.0092418
1.3898178 2.3068062 0.0120592 0.0093944
1.4122453 2.2532017 0.0118939 0.0093347
1.4350831 2.1730073 0.0120829 0.0083573
1.4583377 2.1073352 0.0125612 0.0089363
1.4820158 2.0219113 0.0126921 0.0081651
1.506124 1.9569167 0.0125239 0.0089276
1.5306693 1.9058446 0.0135851 0.0087345
1.5556585 1.8223506 0.0135849 0.0082478
1.581099 1.7656437 0.0136892 0.0091999
1.606998 1.6934873 0.0141407 0.0067714
1.6333627 1.6341341 0.0142855 0.007512
1.6602008 1.5812699 0.0148801 0.0072619
1.6875198 1.5262824 0.0149045 0.0075349
1.7153277 1.4701838 0.0158546 0.0067388
1.7436321 1.41048 0.0171596 0.0070517
1.7724412 1.3557637 0.0159625 0.0064818
1.8017633 1.3086738 0.0166954 0.0072127
1.8316066 1.2559669 0.0171215 0.0063063
1.8619797 1.2067388 0.0180658 0.006925
1.8928911 1.1608108 0.0184722 0.0064557
1.9243496 1.1229667 0.0186516 0.0060558
1.9563643 1.0626587 0.0194427 0.0062424
1.988944 1.0362006 0.0198875 0.005918
2.0220983 1.0095031 0.0205852 0.0060978
2.0558363 0.965295 0.0216617 0.0061213
2.0901676 0.928601 0.0233891 0.0058794
2.1251021 0.8920002 0.024687 0.006117
2.1606495 0.8578397 0.025899 0.0062531
2.1968201 0.8182163 0.0273808 0.0058097
2.2336239 0.7930216 0.0293609 0.0063641
2.2710714 0.7663087 0.030687 0.0057939
2.3091733 0.7434792 0.0324081 0.0059162
2.3479401 0.7067503 0.0342522 0.0061931
2.3873831 0.6853715 0.0359044 0.0055681
2.4275131 0.6641239 0.0384249 0.0061844
2.4683417 0.6435322 0.0399308 0.005678
2.5098803 0.6179227 0.0422039 0.0060668
2.5521405 0.598094 0.0450901 0.0056122
2.5951344 0.572323 0.0464042 0.0058314
2.6388741 0.5538509 0.049179 0.0059401
2.6833718 0.5303084 0.0515289 0.0057928
2.7286401 0.5158253 0.0543703 0.0057488
2.7746917 0.5001585 0.057507 0.0054724
2.8215397 0.487905 0.0605567 0.005457
2.869197 0.4706435 0.0633212 0.0053817
2.9176772 0.4497496 0.0659262 0.0055138
2.9669938 0.4292049 0.0696453 0.0065887
3.0171608 0.4240077 0.0734842 0.0053344
3.068192 0.4137036 0.0766128 0.0051554
3.120102 0.4073648 0.0802375 0.0059895
3.1729052 0.3926104 0.0838702 0.0051753
3.2266163 0.3734304 0.0876629 0.0077624
3.2812506 0.3682068 0.0923245 0.0050809
3.3368232 0.3507152 0.0961115 0.0051299
3.3933497 0.3435007 0.1009902 0.0049319
3.4508458 0.3421493 0.104835 0.0048591
3.5093278 0.3248911 0.1102762 0.0051151
3.5688119 0.317186 0.1158544 0.0059627
3.6293145 0.309579 0.1205762 0.005188
3.6908529 0.3000193 0.1251204 0.0049082
3.753444 0.2863094 0.131012 0.0050617
3.8171052 0.2830824 0.1360859 0.0051806
3.8818545 0.28385 0.1427877 0.0050697
3.9477097 0.2628229 0.1477706 0.0051277
4.0146891 0.2721086 0.1539386 0.0048915
4.0828116 0.2532981 0.1616445 0.0048872
4.1520959 0.2353446 0.1674828 0.0047831
4.2225613 0.2412027 0.1734854 0.0050589
4.2942274 0.2353718 0.1814325 0.0052281
4.3671142 0.2245221 0.1887814 0.005191
4.4412418 0.2245377 0.1963243 0.004622
4.5166308 0.2134444 0.20502 0.004579
4.5933022 0.2069785 0.2124761 0.0050794
&
@target G0.S1
@type xydxdy
0.7038803 0.0269751 0.0053735 0.0253349
0.7139806 0.0264023 0.0056208 0.0230528
0.724291 0.0385245 0.0055342 0.0219993
0.7348143 0.0572197 0.0059319 0.0213916
0.7455533 0.0131155 0.0061863 0.0237836
0.7565112 0.0627028 0.0059618 0.0228588
0.7676909 0.0352822 0.0058259 0.022405
0.7790958 0.0479331 0.0060361 0.0419408
0.790729 0.0657204 0.0060551 0.0375643
0.8025937 0.0640329 0.0063056 0.0435339
0.8146935 0.0906203 0.0063344 0.0322364
0.8270316 0.0877757 0.0063917 0.0316749
0.8396116 0.0504062 0.0066431 0.040234
0.8524371 0.0617621 0.006883 0.04225
0.8655117 0.1124095 0.0068494 0.0501451
0.8788391 0.1101545 0.0067379 0.045097
0.8924231 0.1333045 0.0073204 0.0363206
0.9062677 0.1442209 0.0070065 0.038804
0.9203766 0.1458801 0.0074283 0.0311634
0.934754 0.1764204 0.0076111 0.0358408
0.9494041 0.1490989 0.0078639 0.0468925
0.9643308 0.1795637 0.0078306 0.0387842
0.9795385 0.2484087 0.0079398 0.0509804
0.9950316 0.4671144 0.0080205 0.0609906
1.0108143 1.1048505 0.0080221 0.0778575
1.0268915 1.6196417 0.0086967 0.0705767
1.0432673 2.0172691 0.0083106 0.0542403
1.0599468 2.2966595 0.0088316 0.0468285
1.0769345 2.4610929 0.0090244 0.0226118
1.0942354 2.5582804 0.0087686 0.0207669
1.1118543 2.6455254 0.0096473 0.0208475
1.1297963 2.7469713 0.0095151 0.0196151
1.1480665 2.7705034 0.0096663 0.0188656
1.1666701 2.777775 0.010049 0.0184868
1.1856126 2.7581474 0.0101537 0.0170687
1.2048992 2.7410999 0.0100191 0.0183459
1.2245354 2.7342602 0.0108681 0.0201816
1.2445268 2.6865684 0.0108679 0.0168684
1.2648792 2.6412725 0.0109513 0.0198212
1.2855984 2.5681168 0.0113125 0.0117784
1.3066902 2.5193055 0.0114284 0.0144433
1.3281606 2.4639588 0.0119041 0.015229
1.3500159 2.4180647 0.0119236 0.0142793
1.3722621 2.3399723 0.0126837 0.0118046
1.3949056 2.2675729 0.0137276 0.0134047
1.417953 2.1929825 0.01277 0.011327
1.4414106 2.1141876 0.0133563 0.0162569
1.4652853 2.0446994 0.0136972 0.0113118
1.4895838 1.9764995 0.0144527 0.0135513
1.5143129 1.9074942 0.0147777 0.0111049
1.5394797 1.8493679 0.0149213 0.010124
1.5650915 1.775757 0.0155541 0.0118897
1.5911553 1.7257655 0.01591 0.0151164
1.6176786 1.677916 0.0164682 0.0111388
1.644669 1.5885719 0.0173293 0.0120901
1.6721341 1.556579 0.0187114 0.0099353
1.7000817 1.4841061 0.0197495 0.0111002
1.7285197 1.4377346 0.0207191 0.0125917
1.7574561 1.3708849 0.0219046 0.0101964
1.7868991 1.3196062 0.0234887 0.012575
1.8168572 1.2802057 0.0245496 0.0097426
1.8473387 1.2471751 0.0259264 0.0108878
1.8783522 1.1811351 0.0274018 0.0113247
1.9099065 1.1446781 0.0287235 0.0116735
1.9420105 1.1139206 0.0307398 0.011276
1.9746734 1.0773054 0.0319446 0.0132013
2.0079042 1.0344463 0.0337632 0.0125931
2.0417124 1.0000143 0.0360721 0.0114725
2.0761076 0.9362951 0.0371233 0.0106199
2.1110993 0.9324184 0.0393433 0.0114998
2.1466975 0.8943801 0.0412231 0.0104331
2.1829121 0.8635761 0.0434963 0.0100329
2.2197535 0.8237952 0.0460056 0.0092767
2.2572317 0.7995152 0.0484454 0.0107953
2.2953577 0.7849687 0.0506569 0.0098259
2.3341418 0.7506754 0.052741 0.0113443
2.373595 0.7105938 0.0557162 0.0128152
2.4137286 0.6957856 0.0587873 0.0131945
2.4545536 0.6960598 0.0612902 0.0090832
2.4960816 0.6516356 0.06419 0.01241
2.5383241 0.6316406 0.0670962 0.0095733
2.5812931 0.6040492 0.0701303 0.0165608
2.6250005 0.6068669 0.0738596 0.0088732
2.6694585 0.5668712 0.0768892 0.009446
2.7146798 0.5567181 0.0807921 0.0087697
2.7606767 0.5309357 0.0838681 0.0078167
2.8074623 0.5166587 0.0882209 0.0116183
2.8550495 0.5129142 0.0926834 0.0116633
2.9034517 0.4829507 0.0964609 0.0095907
2.9526823 0.4795862 0.1000963 0.0082365
3.0027552 0.4585759 0.1048095 0.0091906
3.0536842 0.4454652 0.1088687 0.0090954
3.1054836 0.444382 0.1142301 0.0090844
3.1581678 0.4213878 0.1182165 0.0105611
3.2117513 0.4239833 0.1231508 0.0085562
3.2662493 0.3997832 0.1293156 0.0080298
3.3216768 0.3895206 0.1339862 0.0085911
3.378049 0.3833714 0.1387883 0.0087364
3.435382 0.3782024 0.145146 0.0094986
3.4936914 0.3481825 0.1510251 0.0097977
3.5529935 0.3406375 0.1570595 0.0077511
3.6133047 0.3356633 0.1640161 0.0072672
3.6746418 0.3315487 0.169981 0.0091518
3.7370217 0.3179243 0.1764253 0.0106192
3.8004617 0.3021498 0.1836364 0.0110276
3.8649793 0.3078777 0.1904308 0.0085063
3.9305926 0.288864 0.1986233 0.0109786
3.9973195 0.2942873 0.2059521 0.0072645
4.0651786 0.2920733 0.2126699 0.0111456
4.1341885 0.2837742 0.2202432 0.00983
4.2043684 0.2766727 0.2298917 0.008361
4.2757375 0.254158 0.2379079 0.0072344
4.3483157 0.2631849 0.2461341 0.0101682
4.4221228 0.2539041 0.2554876 0.0076999
4.4971793 0.2284357 0.2648445 0.0079375
4.5735059 0.2369725 0.2754021 0.013682
4.6511234 0.2336825 0.284488 0.0078448
4.7300534 0.224498 0.2945949 0.0184603
4.8103175 0.2148727 0.3047515 0.010045
4.8919377 0.2309797 0.316747 0.0118897
4.9749365 0.2166577 0.3259204 0.0110654
5.0593368 0.2109779 0.3383479 0.0122067
5.1451616 0.196655 0.3493927 0.008349
5.2324346 0.1982297 0.3612686 0.009763
5.3211796 0.1897797 0.3745807 0.0092036
5.411421 0.189636 0.3877706 0.0138102
5.5031834 0.1857281 0.3992855 0.0108651
5.5964921 0.1873142 0.4140972 0.0149448
5.6913726 0.175787 0.4277155 0.008887
5.7878508 0.163719 0.4418872 0.0089344
5.885953 0.1614673 0.4572034 0.0148187
5.9857062 0.1624405 0.4706365 0.0181396
6.0871376 0.1608567 0.4852972 0.0118781
6.1902748 0.1839007 0.5019893 0.0169872
6.2951459 0.1640178 0.5191982 0.0160642
6.4017798 0.1625213 0.5356463 0.0226069
&


==> anc/plot_entropy_norm.agr <==
# Grace project file
#
@version 50124
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Wed Feb 24 17:27:55 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 5, 1.0001
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.244118, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "T/T\sc"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "s\f{}/T\S3\N/(SB limit)"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format decimal
@    yaxis  ticklabel prec 1
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.9
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydxdy
@    s0 symbol 1
@    s0 symbol size 0.250000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.030000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "Cols 1:2:3:4"
@    s0 legend  "Nt=4"
@    s1 hidden false
@    s1 type xydxdy
@    s1 symbol 2
@    s1 symbol size 0.250000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "Cols 1:2:3:4"
@    s1 legend  "Nt=5"
@target G0.S0
@type xydxdy
0.677578 -0.000138 0.005437 0.002736
0.685594 0.003698 0.005283 0.00283
0.693817 0.002293 0.005548 0.002698
0.702248 0.002789 0.005256 0.002562
0.710889 0.003834 0.005483 0.002583
0.719744 0.006246 0.005189 0.002677
0.728813 0.004335 0.005312 0.002443
0.7381 0.009123 0.005393 0.003009
0.747607 0.005593 0.005357 0.002448
0.757337 0.010396 0.005628 0.002874
0.767291 0.012658 0.005444 0.003069
0.777474 0.007165 0.005699 0.002476
0.787887 0.011855 0.005664 0.002765
0.798533 0.015065 0.006005 0.003073
0.809416 0.012557 0.006128 0.006221
0.820538 0.014804 0.005884 0.006544
0.831903 0.017707 0.006352 0.006455
0.843514 0.016506 0.006375 0.006183
0.855373 0.020427 0.00633 0.006355
0.867484 0.01993 0.006559 0.006083
0.87985 0.024941 0.006717 0.006208
0.892476 0.021505 0.007026 0.006014
0.905364 0.02859 0.006918 0.006246
0.918518 0.026915 0.007415 0.006061
0.931942 0.026603 0.007733 0.006096
0.945639 0.025463 0.007452 0.005977
0.959614 0.030348 0.007282 0.006282
0.97387 0.033669 0.007545 0.007465
0.988411 0.054583 0.007569 0.010122
1.003242 0.097625 0.007882 0.014642
1.018367 0.181434 0.007918 0.020757
1.033789 0.264892 0.00799 0.026973
1.049515 0.326409 0.008304 0.030431
1.065546 0.366322 0.008604 0.031232
1.08189 0.411274 0.008562 0.033236
1.098549 0.445177 0.008422 0.033865
1.115529 0.478159 0.009151 0.034441
1.132835 0.503593 0.008758 0.034071
1.150471 0.52856 0.009285 0.033757
1.168443 0.556876 0.009514 0.03371
1.186755 0.571685 0.00983 0.032538
1.205413 0.589417 0.009788 0.031618
1.224423 0.606637 0.009925 0.030788
1.243789 0.620967 0.010026 0.029753
1.263518 0.633934 0.010028 0.028682
1.283614 0.647468 0.010871 0.027896
1.304084 0.657135 0.010388 0.026594
1.324933 0.667284 0.01104 0.025622
1.346168 0.679456 0.011281 0.024891
1.367794 0.686899 0.010961 0.023641
1.389818 0.694115 0.012059 0.022737
1.412245 0.703781 0.011894 0.021926
1.435083 0.709742 0.012083 0.020905
1.458338 0.716911 0.012561 0.020129
1.482016 0.721285 0.012692 0.01911
1.506124 0.727647 0.012524 0.018322
1.530669 0.73526 0.013585 0.017834
1.555659 0.738504 0.013585 0.017002
1.581099 0.744506 0.013689 0.016453
1.606998 0.748253 0.014141 0.015762
1.633363 0.753089 0.014285 0.015224
1.660201 0.758369 0.01488 0.014763
1.68752 0.763061 0.014904 0.014288
1.715328 0.767185 0.015855 0.013831
1.743632 0.770477 0.01716 0.013355
1.772441 0.774062 0.015963 0.012851
1.801763 0.778167 0.016695 0.012498
1.831607 0.781257 0.017122 0.012054
1.86198 0.784382 0.018066 0.01168
1.892891 0.787619 0.018472 0.011331
1.92435 0.791543 0.018652 0.011043
1.956364 0.792417 0.019443 0.010565
1.988944 0.797005 0.019887 0.010403
2.022098 0.801472 0.020585 0.010225
2.055836 0.803547 0.021662 0.009883
2.090168 0.80618 0.023389 0.009635
2.125102 0.808616 0.024687 0.009361
2.160649 0.811081 0.025899 0.009113
2.19682 0.812625 0.027381 0.008796
2.233624 0.81563 0.029361 0.008647
2.271071 0.818317 0.030687 0.008446
2.309173 0.821264 0.032408 0.0083
2.34794 0.822344 0.034252 0.008004
2.387383 0.825018 0.035904 0.007854
2.427513 0.827571 0.038425 0.007726
2.468342 0.830063 0.039931 0.007568
2.50988 0.831771 0.042204 0.007378
2.552141 0.833981 0.04509 0.007246
2.595134 0.835364 0.046404 0.007017
2.638874 0.837403 0.049179 0.006892
2.683372 0.838716 0.051529 0.006691
2.72864 0.840941 0.05437 0.006599
2.774692 0.84293 0.057507 0.00649
2.82154 0.845214 0.060557 0.00642
2.869197 0.846803 0.063321 0.006278
2.917677 0.847813 0.065926 0.006085
2.966994 0.848689 0.069645 0.005918
3.017161 0.851299 0.073484 0.005906
3.068192 0.853283 0.076613 0.005836
3.120102 0.855649 0.080238 0.00583
3.172905 0.856945 0.08387 0.005687
3.226616 0.85757 0.087663 0.005539
3.281251 0.859754 0.092325 0.005492
3.336823 0.860428 0.096112 0.00531
3.39335 0.862191 0.10099 0.005271
3.450846 0.864665 0.104835 0.005299
3.509328 0.865153 0.110276 0.005126
3.568812 0.866658 0.115854 0.005089
3.629314 0.868155 0.120576 0.005017
3.690853 0.869345 0.12512 0.004923
3.753444 0.869939 0.131012 0.004783
3.817105 0.871725 0.136086 0.004778
3.881855 0.873994 0.142788 0.00484
3.94771 0.873578 0.147771 0.004573
4.014689 0.876714 0.153939 0.004746
4.082812 0.876496 0.161644 0.004517
4.152096 0.876174 0.167483 0.004283
4.222561 0.878705 0.173485 0.004409
4.294227 0.879852 0.181432 0.004366
4.367114 0.880297 0.188781 0.004236
4.441242 0.882014 0.196324 0.004263
4.516631 0.882365 0.20502 0.004129
4.593302 0.883183 0.212476 0.004068
&
@target G0.S1
@type xydxdy
0.713981 0.004234 0.005621 0.003568
0.724291 0.006271 0.005534 0.003426
0.734814 0.009368 0.005932 0.003409
0.745553 0.003017 0.006186 0.003543
0.756511 0.010553 0.005962 0.003567
0.767691 0.006858 0.005826 0.003339
0.779096 0.00895 0.006036 0.00611
0.790729 0.011848 0.006055 0.005503
0.802594 0.01204 0.006306 0.006279
0.814693 0.016242 0.006334 0.004797
0.827032 0.016481 0.006392 0.004668
0.839612 0.011763 0.006643 0.005669
0.852437 0.013626 0.006883 0.005932
0.865512 0.021139 0.006849 0.007074
0.878839 0.021653 0.006738 0.006369
0.892423 0.025537 0.00732 0.005297
0.906268 0.027996 0.007006 0.005613
0.920377 0.029211 0.007428 0.00466
0.934754 0.034344 0.007611 0.005321
0.949404 0.031939 0.007864 0.006531
0.964331 0.036985 0.007831 0.005623
0.979538 0.047484 0.00794 0.00732
0.995032 0.078335 0.00802 0.00952
1.010814 0.166215 0.008022 0.0156
1.026892 0.242631 0.008697 0.019431
1.043267 0.306748 0.008311 0.022047
1.059947 0.357935 0.008832 0.024236
1.076934 0.395919 0.009024 0.025032
1.094235 0.426395 0.008769 0.025492
1.111854 0.456018 0.009647 0.026158
1.129796 0.488284 0.009515 0.026783
1.148067 0.511315 0.009666 0.026694
1.16667 0.532231 0.010049 0.026557
1.185613 0.549967 0.010154 0.026074
1.204899 0.56789 0.010019 0.025668
1.224535 0.586843 0.010868 0.025606
1.244527 0.600712 0.010868 0.025044
1.264879 0.614498 0.010951 0.024609
1.285598 0.624511 0.011312 0.02384
1.30669 0.637076 0.011428 0.023416
1.328161 0.648555 0.011904 0.022955
1.350016 0.660877 0.011924 0.022566
1.372262 0.668818 0.012684 0.021928
1.394906 0.676876 0.013728 0.021387
1.417953 0.684347 0.01277 0.020688
1.441411 0.690668 0.013356 0.020129
1.465285 0.697597 0.013697 0.019519
1.489584 0.7042 0.014453 0.019032
1.514313 0.710284 0.014778 0.018499
1.53948 0.717237 0.014921 0.018059
1.565092 0.721863 0.015554 0.017529
1.591155 0.728858 0.01591 0.017241
1.617679 0.735849 0.016468 0.016864
1.644669 0.737345 0.017329 0.016141
1.672134 0.74515 0.018711 0.015998
1.700082 0.747926 0.019749 0.015429
1.72852 0.753269 0.020719 0.015134
1.757456 0.755836 0.021905 0.014574
1.786899 0.759744 0.023489 0.014245
1.816857 0.764824 0.02455 0.013937
1.847339 0.770389 0.025926 0.013755
1.878352 0.771658 0.027402 0.013206
1.909906 0.776027 0.028723 0.012959
1.942011 0.780872 0.03074 0.012779
1.974673 0.784804 0.031945 0.012524
2.007904 0.787658 0.033763 0.012186
2.041712 0.791207 0.036072 0.01194
2.076108 0.790985 0.037123 0.011296
2.111099 0.797518 0.039343 0.011407
2.146698 0.799985 0.041223 0.01107
2.182912 0.802931 0.043496 0.010831
2.219753 0.804591 0.046006 0.010475
2.257232 0.807831 0.048445 0.010329
2.295358 0.812126 0.050657 0.01025
2.334142 0.813904 0.052741 0.009948
2.373595 0.814643 0.055716 0.00959
2.413729 0.818194 0.058787 0.00953
2.454554 0.823556 0.06129 0.00957
2.496082 0.82342 0.06419 0.009152
2.538324 0.825864 0.067096 0.008935
2.581293 0.827305 0.07013 0.008813
2.625001 0.832224 0.07386 0.008802
2.669459 0.831976 0.076889 0.008348
2.71468 0.834984 0.080792 0.008298
2.760677 0.836097 0.083868 0.008001
2.807462 0.838353 0.088221 0.007963
2.855049 0.841839 0.092683 0.008005
2.903452 0.842078 0.096461 0.00761
2.952682 0.845327 0.100096 0.007611
3.002755 0.846424 0.104809 0.007405
3.053684 0.84829 0.108869 0.007274
3.105484 0.851565 0.11423 0.007343
3.158168 0.852147 0.118217 0.00709
3.211751 0.855668 0.123151 0.007156
3.266249 0.855936 0.129316 0.006857
3.321677 0.857693 0.133986 0.006767
3.378049 0.859936 0.138788 0.006729
3.435382 0.862231 0.145146 0.006735
3.493691 0.861401 0.151025 0.006325
3.552993 0.863092 0.157059 0.006218
3.613305 0.865101 0.164016 0.006193
3.674642 0.867169 0.169981 0.006214
3.737022 0.868021 0.176425 0.006078
3.800462 0.868475 0.183636 0.005886
3.864979 0.871507 0.190431 0.005965
3.930593 0.871512 0.198623 0.005764
3.99732 0.874383 0.205952 0.005815
4.065179 0.876408 0.21267 0.00591
4.134188 0.877612 0.220243 0.005778
4.204368 0.878888 0.229892 0.005673
4.275737 0.878187 0.237908 0.005294
4.348316 0.881256 0.246134 0.005564
4.422123 0.882148 0.255488 0.005383
4.497179 0.880865 0.264844 0.004973
4.573506 0.883667 0.275402 0.005348
4.651123 0.88512 0.284488 0.005143
4.730053 0.885745 0.294595 0.005422
4.810318 0.88625 0.304752 0.004935
4.891938 0.889939 0.316747 0.005328
4.974937 0.889947 0.32592 0.005066
5.059337 0.890854 0.338348 0.00504
5.145162 0.890668 0.349393 0.00468
5.232435 0.892369 0.361269 0.004782
5.32118 0.892832 0.374581 0.00464
5.411421 0.894263 0.387771 0.004843
5.503183 0.895241 0.399286 0.004676
5.596492 0.896869 0.414097 0.00491
5.691373 0.896849 0.427716 0.004481
5.787851 0.896639 0.441887 0.004278
5.885953 0.897601 0.457203 0.004512
5.985706 0.898984 0.470637 0.004738
6.087138 0.90004 0.485297 0.004406
6.190275 0.904247 0.501989 0.005115
6.295146 0.903145 0.519198 0.004723
6.40178 0.904167 0.535646 0.005129
&


==> anc/plot_finitevolumeeffects.agr <==
# Grace project file
#
@version 50124
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun May 21 15:12:32 2017"
@with string
@    string on
@    string loctype view
@    string 0.83, 0.36
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 1.400000
@    string def "N\ss\N=24 -> red"
@with string
@    string on
@    string loctype view
@    string 0.54, 0.83
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 1.400000
@    string def "Ñ\ss\N=24"
@with string
@    string on
@    string loctype view
@    string 1.18, 0.83
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 1.400000
@    string def "Ñ\ss\N=36"
@with string
@    string on
@    string loctype view
@    string 0.54, 0.4
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 1.400000
@    string def "Ñ\ss\N=48"
@with string
@    string on
@    string loctype view
@    string 1.18, 0.4
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 1.400000
@    string def "Ñ\ss\N=56"
@with string
@    string on
@    string loctype view
@    string 0.83, 0.3
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 1.400000
@    string def "N\ss\N=36 -> green"
@with string
@    string on
@    string loctype view
@    string 0.83, 0.24
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 1.400000
@    string def "N\ss\N=48 -> blue"
@with string
@    string on
@    string loctype view
@    string 0.83, 0.18
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 1.400000
@    string def "N\ss\N=56 -> ciano"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden true
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 1.6, -4, 2.40001, 4
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.531818, 0.478277, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  off
@    yaxis  off
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.78
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@g1 on
@g1 hidden false
@g1 type XY
@g1 stacked false
@g1 bar hgap 0.000000
@g1 fixedpoint off
@g1 fixedpoint type 0
@g1 fixedpoint xy 0.000000, 0.000000
@g1 fixedpoint format general general
@g1 fixedpoint prec 6, 6
@with g1
@    world 1.6, -3, 2.5, 3
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.536364, 0.680064, 0.900000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label ""
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.2
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.400000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.000000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 1
@    yaxis  tick minor ticks 0
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.400000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.57, 0.68
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden true
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.340000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot_finitevolumeeffects_ver2.agr"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 3
@    s1 symbol pattern 1
@    s1 symbol fill color 3
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 3
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 3
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "plot_finitevolumeeffects_ver2.agr"
@    s1 legend  ""
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "plot_finitevolumeeffects_ver2.agr"
@    s2 legend  ""
@g2 on
@g2 hidden false
@g2 type XY
@g2 stacked false
@g2 bar hgap 0.000000
@g2 fixedpoint off
@g2 fixedpoint type 0
@g2 fixedpoint xy 0.000000, 0.000000
@g2 fixedpoint format general general
@g2 fixedpoint prec 6, 6
@with g2
@    world 1.6, -3, 2.5, 3
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.786077, 0.536364, 1.316141, 0.900000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label ""
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.2
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.400000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.000000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 1
@    yaxis  tick minor ticks 0
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.400000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.5, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden true
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot_finitevolumeeffects_ver2.agr"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "plot_finitevolumeeffects_ver2.agr"
@    s1 legend  ""
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "plot_finitevolumeeffects_ver2.agr"
@    s2 legend  ""
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 9
@    s3 symbol pattern 1
@    s3 symbol fill color 9
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 9
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 9
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "plot_finitevolumeeffects_ver2.agr"
@    s3 legend  ""
@g3 on
@g3 hidden false
@g3 type XY
@g3 stacked false
@g3 bar hgap 0.000000
@g3 fixedpoint off
@g3 fixedpoint type 0
@g3 fixedpoint xy 0.000000, 0.000000
@g3 fixedpoint format general general
@g3 fixedpoint prec 6, 6
@with g3
@    world 1.6, -4, 2.5, 3
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 0.680064, 0.463636
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\f{Symbol}b"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.400000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.2
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.400000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.000000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 1
@    yaxis  tick minor ticks 0
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.400000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.5, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden true
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.500000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot_finitevolumeeffects_ver2.agr"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "plot_finitevolumeeffects_ver2.agr"
@    s1 legend  ""
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 3
@    s2 symbol pattern 1
@    s2 symbol fill color 3
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 3
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 3
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "plot_finitevolumeeffects_ver2.agr"
@    s2 legend  ""
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 9
@    s3 symbol pattern 1
@    s3 symbol fill color 9
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 9
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 9
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "plot_finitevolumeeffects_ver2.agr"
@    s3 legend  ""
@    s4 hidden true
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 10
@    s4 symbol pattern 1
@    s4 symbol fill color 10
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 1
@    s4 line linewidth 1.0
@    s4 line color 10
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 10
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "plot_finitevolumeeffects_ver2.agr"
@    s4 legend  ""
@g4 on
@g4 hidden false
@g4 type XY
@g4 stacked false
@g4 bar hgap 0.000000
@g4 fixedpoint off
@g4 fixedpoint type 0
@g4 fixedpoint xy 0.000000, 0.000000
@g4 fixedpoint format general general
@g4 fixedpoint prec 6, 6
@with g4
@    world 1.6, -3, 2.5, 3
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.786077, 0.100000, 1.316141, 0.463636
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\f{Symbol}b"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.400000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.2
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.400000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.000000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 1
@    yaxis  tick minor ticks 0
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.400000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.5, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 3
@    s0 symbol pattern 1
@    s0 symbol fill color 3
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 3
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 3
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot_finitevolumeeffects_ver2.agr"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 4
@    s1 symbol pattern 1
@    s1 symbol fill color 4
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 4
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 4
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "plot_finitevolumeeffects_ver2.agr"
@    s1 legend  ""
@target G1.S0
@type xy
1.625 0.1403589
1.63 -1.3496638
1.635 -0.033429194
1.64 -1.1109095
1.645 0.048881742
1.65 -0.37450903
1.655 -0.207883
1.66 -0.94995342
1.665 -0.24943886
1.67 2.1620946
1.675 -1.933637
1.68 3.376194
1.685 -1.3419664
1.69 -0.19905996
1.695 -0.57121321
1.7 1.0642131
1.705 -0.72113139
1.71 1.8637676
1.715 -2.5546588
1.72 -2.5851193
1.725 -0.72331191
1.73 -1.0467784
1.735 -2.4160297
1.74 -0.04329594
1.745 -0.74634058
1.75 1.4869516
1.755 -2.1150137
1.76 -1.7369067
1.765 0.91562528
1.77 4.7011676
1.775 0.35322797
1.78 0.90578379
1.785 -1.6680978
1.79 0.70383285
1.795 -1.2532883
1.8 0.25372774
1.805 1.2190788
1.81 -1.4001871
1.815 0.25061306
1.82 0.1269572
1.825 -2.0401653
1.83 -3.116062
1.835 -1.496788
1.84 1.1317888
1.845 -1.0229722
1.85 -0.45197945
1.855 1.8328045
1.86 -0.9561953
1.865 -0.16942452
1.87 1.3964805
1.875 0.47088934
1.88 -0.88636253
1.885 0.84679588
1.89 -1.1502832
1.895 2.0118754
1.9 -0.09448737
1.905 -1.6667491
1.91 2.0674564
1.915 0.44683621
1.92 -0.5382517
1.925 -2.1683752
1.93 0.16001849
1.935 1.5897319
1.94 1.1848053
1.945 2.9617046
1.95 -1.5201329
1.955 -0.83398874
1.96 2.9855922
1.965 2.6556591
1.97 1.2975345
1.975 2.6328932
1.98 1.6315618
1.985 -1.8245929
1.99 4.6488113
1.995 0.31791166
2 3.0532046
2.005 1.0957329
2.01 1.8346838
2.015 3.3704664
2.02 2.251132
2.025 4.7082697
2.03 4.2843092
2.035 4.1843473
2.04 5.539089
2.045 5.3145465
2.05 5.5620641
2.055 5.5604916
2.06 8.0632446
2.065 7.1375329
2.07 7.1390967
2.075 6.548641
2.08 8.2073894
2.085 8.0330132
2.09 6.8324166
2.095 9.1421006
2.1 7.6375595
2.105 7.7290862
2.11 6.7948002
2.115 7.1049906
2.12 4.9317172
2.125 6.901218
2.13 7.8213862
2.135 9.1232674
2.14 6.6286914
2.145 8.2109559
2.15 4.983294
2.155 8.4388771
2.16 5.7945824
2.165 5.7710638
&
@target G1.S1
@type xy
1.75 0.51443597
1.755 1.0701852
1.76 0.86444336
1.765 -0.062493455
1.77 2.2397345
1.775 -1.4119833
1.78 0.6887986
1.785 -0.65048662
1.79 -0.056039175
1.795 -2.2007327
1.8 0.80740024
1.805 2.0958496
1.81 -0.9604975
1.815 0.12862078
1.82 -0.041907232
1.825 0.028529418
1.83 -0.73628094
1.835 -0.82829618
1.84 0.19317911
1.845 0.29586777
1.85 1.1669176
1.855 -1.9016966
1.86 -0.047137895
1.865 -0.42059521
1.87 -0.031089936
1.875 0.376766
1.88 -1.9885496
1.885 -1.1814929
1.89 -0.72206725
1.895 -0.22076405
1.9 1.3785609
1.905 0.42133099
1.91 2.9585471
1.915 1.0081248
1.92 0.12894439
1.925 -2.3989367
1.93 -1.3283391
1.935 0.056113292
1.94 0.14421132
1.945 -0.11630175
1.95 -0.97761832
1.955 -1.8285432
1.96 0.92693499
1.965 0.95447449
1.97 0.26565953
1.975 -0.3783668
1.98 -0.059702228
1.985 -2.189038
1.99 1.447647
1.995 -0.0094601529
2 2.0841323
2.005 -0.028673199
2.01 -0.78950756
2.015 -1.0832255
2.02 -0.020471649
2.025 0.86304088
2.03 0.68112928
2.035 -0.17790411
2.04 2.909037
2.045 -1.4532713
2.05 -2.0620469
2.055 0.29404241
2.06 0.00087950701
2.065 1.622566
2.07 1.3124898
2.075 -0.68784705
2.08 0.3170669
2.085 -1.651769
2.09 -0.35616825
2.095 -0.75367469
2.1 0.36164853
2.105 -0.82976014
2.11 -0.81208466
2.115 -4.6508699
2.12 0.68073487
2.125 -0.98607211
2.13 -0.50231395
2.135 -0.42695373
2.14 -1.6653219
2.145 0.22505299
2.15 0.40557738
2.155 0.24123098
2.16 0.67330614
2.165 -2.4782066
&
@target G1.S2
@type xy
1.845 -1.2698369
1.85 0.7200973
1.855 -0.35485822
1.86 -1.1172084
1.865 0.041969392
1.87 -1.2002515
1.875 -1.4260839
1.88 -0.61763813
1.885 -0.20790151
1.89 0.53625127
1.895 1.3897849
1.9 -0.026904802
1.905 0.10420411
1.91 2.8198566
1.915 0.7539281
1.92 -1.9341261
1.925 -2.0381822
1.93 -1.440014
1.935 1.2090866
1.94 -0.076412564
1.945 2.0813685
1.95 0.45242807
1.955 -0.69624301
1.96 -0.1467135
1.965 1.5884453
1.97 1.5878847
1.975 -0.0050682817
1.98 -0.68796288
1.985 -2.0259899
1.99 0.37965582
1.995 0.99025417
2 0.055609057
2.005 -0.6456507
2.01 -0.86367695
2.015 0.51702605
2.02 0.44737101
2.025 -0.17275678
2.03 -0.78572649
2.035 0.020512781
2.04 1.7014861
2.045 -1.8996473
2.05 -0.18523167
2.055 0.03352432
2.06 -0.73337804
2.065 0.62852774
2.07 2.3752626
2.075 0.11813859
2.08 0.57473882
2.085 -0.66730685
2.09 -0.85944033
2.095 1.3357121
2.1 -0.48375719
2.105 0.9084043
2.11 -1.0309117
2.115 -3.9463398
2.12 0.48720816
2.125 -0.6772811
2.13 -0.49792541
2.135 -0.32576171
2.14 -2.1259822
2.145 0.35225241
2.15 -0.34519162
2.155 1.29319
2.16 -1.0700715
2.165 -2.6838287
&
@target G2.S0
@type xy
1.75 0.9068021
1.755 -2.7541819
1.76 -2.9298167
1.765 0.99138815
1.77 2.6097215
1.775 1.6214139
1.78 0.16782793
1.785 -0.87923598
1.79 0.77185272
1.795 0.9965264
1.8 -0.57903295
1.805 -0.87374191
1.81 -0.38809392
1.815 0.13133763
1.82 0.14644853
1.825 -2.1801652
1.83 -2.9812727
1.835 -0.7207823
1.84 1.0287403
1.845 -1.2839079
1.85 -1.353234
1.855 3.2784257
1.86 -0.89025183
1.865 0.26737845
1.87 1.1746724
1.875 0.10575767
1.88 1.0512617
1.885 1.388224
1.89 -0.53495198
1.895 1.7286233
1.9 -1.2851566
1.905 -1.7873731
1.91 -0.76320836
1.915 -0.40841055
1.92 -0.71309794
1.925 0.20036173
1.93 1.8722655
1.935 1.7296152
1.94 0.98510339
1.945 2.6141348
1.95 -0.52628433
1.955 0.90660403
1.96 2.3081764
1.965 1.5673967
1.97 0.96312527
1.975 3.5077089
1.98 1.5016986
1.985 0.35053818
1.99 2.8463339
1.995 0.27829717
2 1.0187765
2.005 0.94588674
2.01 2.7093151
2.015 4.3098156
2.02 2.4809558
2.025 4.4530121
2.03 4.5477695
2.035 4.6942433
2.04 2.5690533
2.045 6.098831
2.05 8.2775652
2.055 5.1182392
2.06 8.7928816
2.065 4.8069874
2.07 6.4297005
2.075 8.1891192
2.08 7.0311104
2.085 7.6045176
2.09 7.5522339
2.095 11.153063
2.1 6.9669284
2.105 10.801737
2.11 9.5767496
2.115 9.7292074
2.12 6.7870199
2.125 12.419034
2.13 8.9905152
2.135 9.0409934
2.14 8.4033384
2.145 8.2937255
2.15 9.2689112
2.155 8.5499907
2.16 4.3765944
2.165 8.4535575
&
@target G2.S1
@type xy
1.75 -0.47967519
1.755 -0.92536911
1.76 -0.97359466
1.765 0.063341258
1.77 -2.3746668
1.775 1.2969605
1.78 -0.53275363
1.785 0.56203314
1.79 0.056922729
1.795 2.3147408
1.8 -0.84438245
1.805 -2.0886094
1.81 0.84778717
1.815 -0.13847392
1.82 0.036344259
1.825 -0.030066711
1.83 0.92237654
1.835 0.89308687
1.84 -0.21172925
1.845 -0.28803112
1.85 -0.97542493
1.855 1.6694522
1.86 0.046162758
1.865 0.44773575
1.87 0.025582267
1.875 -0.42333702
1.88 1.8966708
1.885 0.80865053
1.89 0.9020478
1.895 0.17092679
1.9 -1.2027213
1.905 -0.3606546
1.91 -2.5339596
1.915 -0.73354208
1.92 -0.13781553
1.925 2.0847159
1.93 1.6709717
1.935 -0.063284579
1.94 -0.13652112
1.945 0.098774475
1.95 0.94837118
1.955 1.6668415
1.96 -1.039284
1.965 -0.87941083
1.97 -0.24795969
1.975 0.44074593
1.98 0.0530105
1.985 2.105506
1.99 -1.2871838
1.995 0.0080420296
2 -2.1910285
2.005 0.024120822
2.01 0.81511767
2.015 1.0482319
2.02 0.022358327
2.025 -0.99945456
2.03 -0.85969035
2.035 0.19144361
2.04 -2.8415679
2.045 1.309618
2.05 2.2387827
2.055 -0.28576738
2.06 -0.00095919756
2.065 -1.4142704
2.07 -1.4483415
2.075 0.77839712
2.08 -0.28254008
2.085 1.2969736
2.09 0.37418573
2.095 0.84943132
2.1 -0.34629058
2.105 1.0472031
2.11 1.0223806
2.115 3.8490826
2.12 -1.0868455
2.125 1.5526325
2.13 0.54255452
2.135 0.40418811
2.14 1.6872729
2.145 -0.23372783
2.15 -0.8212087
2.155 -0.25159938
2.16 -0.57540107
2.165 2.5395776
&
@target G2.S2
@type xy
1.845 -1.5242338
1.85 -0.37349654
1.855 1.357931
1.86 -1.0479341
1.865 0.49241338
1.87 -0.96204136
1.875 -2.0256953
1.88 1.30757
1.885 0.66635626
1.89 1.5719636
1.895 1.2469692
1.9 -1.2261944
1.905 -0.27145705
1.91 -0.11878673
1.915 -0.18496122
1.92 -2.2050059
1.925 0.31350159
1.93 -0.14048047
1.935 1.3003235
1.94 -0.20885891
1.945 1.86647
1.95 1.3872641
1.955 1.0321686
1.96 -1.2037799
1.965 0.58411287
1.97 1.2341305
1.975 0.43484207
1.98 -0.55784202
1.985 0.15682631
1.99 -0.94961058
1.995 0.84985225
2 -2.1325672
2.005 -0.51902142
2.01 -0.07657531
2.015 1.5485555
2.02 0.51095928
2.025 -1.1995176
2.03 -1.8513985
2.035 0.21351753
2.04 -1.1795442
2.045 -0.40225253
2.05 2.037675
2.055 -0.25318651
2.06 -0.80078731
2.065 -0.8664294
2.07 1.1727771
2.075 0.9120878
2.08 0.22961289
2.085 0.77300242
2.09 -0.52873111
2.095 2.3548496
2.1 -0.80950428
2.105 2.1936595
2.11 -0.27549413
2.115 0.58307257
2.12 -0.30898025
2.125 0.48621085
2.13 0.0047401029
2.135 0.095796356
2.14 -0.46673238
2.145 0.13210242
2.15 -1.520149
2.155 1.0971735
2.16 -1.4898741
2.165 -0.21071411
2.17 2.6488364
2.175 0.63651361
2.18 -0.92574782
2.185 1.2535792
2.19 -0.036482662
2.195 -0.44488441
2.2 0.96140544
2.205 0.22231058
2.21 0.2402529
2.215 -1.9345593
2.22 -2.7639331
2.225 0.41137776
2.23 0.22254614
2.235 0.068373096
2.24 0.69570334
2.245 -0.61360578
2.25 -1.2680703
2.255 0.031442129
2.26 -1.9947204
2.265 0.49563088
2.27 0.56951604
2.275 0.29329049
2.28 0.085467431
2.285 -0.65121418
2.29 0.70682176
2.295 -0.31630643
2.3 2.1394557
2.305 1.172613
2.31 -2.1112369
2.315 -0.71061635
&
@target G2.S3
@type xy
2.23 0.38785574
2.235 0.6636484
2.24 1.3784933
2.245 -0.32459322
2.25 -4.0053721
2.255 -0.7900096
2.26 -1.6586825
2.265 0.53396201
2.27 -0.23664118
2.275 -0.64307069
2.28 0.48854976
2.285 0.042365445
2.29 0.44099703
2.295 -0.01505346
2.3 1.8294328
2.305 2.5225555
2.31 -1.4546552
2.315 -0.41596076
&
@target G3.S0
@type xy
1.845 0.21943495
1.85 -1.9439551
1.855 3.0375858
1.86 0.17448815
1.865 -0.26352212
1.87 3.5400192
1.875 2.464654
1.88 -0.46984709
1.885 0.89394133
1.89 -2.8784135
1.895 0.76039747
1.9 -0.096984192
1.905 -3.1016987
1.91 -0.9842039
1.915 -0.44676375
1.92 1.7818094
1.925 -0.16514062
1.93 2.7398642
1.935 0.5382264
1.94 1.7548651
1.945 1.1103174
1.95 -2.8551699
1.955 -0.19381815
1.96 4.4349964
1.965 1.5716364
1.97 -0.39224408
1.975 3.8438502
1.98 2.9699075
1.985 0.19808969
1.99 5.1006498
1.995 -0.71806809
2 4.8119677
2.005 2.0373675
2.01 3.6494945
2.015 4.4550588
2.02 2.2859556
2.025 6.8621999
2.03 7.5942596
2.035 4.9963102
2.04 4.6320255
2.045 9.4544495
2.05 6.5197524
2.055 10.574152
2.06 4.5672357
2.065 10.168136
2.07 6.4825556
2.075 10.348444
2.08 12.471975
2.085 9.8945959
2.09 8.5811336
2.095 10.061849
2.1 11.417305
2.105 12.454328
2.11 12.429697
2.115 14.62212
2.12 11.555303
2.125 15.772684
2.13 11.386717
2.135 12.944784
2.14 12.928344
2.145 12.809646
2.15 11.730562
2.155 10.990955
2.16 10.502949
2.165 12.441431
&
@target G3.S1
@type xy
1.845 1.1287424
1.85 -1.1943218
1.855 0.49272325
1.86 1.2107067
1.865 -0.05231874
1.87 1.6362541
1.875 1.8528482
1.88 1.0799
1.885 0.17621334
1.89 -0.91522166
1.895 -1.6987706
1.9 0.038609668
1.905 -0.18250609
1.91 -3.6886139
1.915 -1.0968305
1.92 2.4688783
1.925 2.5852907
1.93 2.4658516
1.935 -1.7096296
1.94 0.10632084
1.945 -2.6251109
1.95 -0.65486392
1.955 0.97966404
1.96 0.20772999
1.965 -2.33923
1.97 -2.1451286
1.975 0.0073851404
1.98 0.88086414
1.985 1.9927192
1.99 -0.45360057
1.995 -1.0576007
2 -0.089267873
2.005 0.7553923
2.01 1.1681108
2.015 -0.80722956
2.02 -0.56696551
2.025 0.24287751
2.03 1.176917
2.035 -0.024613903
2.04 -2.053711
2.045 2.4895533
2.05 0.21012745
2.055 -0.064138475
2.06 0.38077232
2.065 -0.98186365
2.07 -3.2322226
2.075 -0.19011743
2.08 -0.93914011
2.085 0.75890675
2.09 0.95880258
2.095 -1.7216327
2.1 0.68008717
2.105 -1.6587147
2.11 1.6374128
2.115 5.2214397
2.12 -1.2666951
2.125 1.4095852
2.13 0.68151504
2.135 0.44628024
2.14 3.139515
2.145 -0.5741696
2.15 0.75993296
2.155 -1.9890869
2.16 1.637214
2.165 3.9492719
&
@target G3.S2
@type xy
1.845 1.3917356
1.85 0.74107661
1.855 -2.1477965
1.86 1.1596238
1.865 -0.57662968
1.87 1.5938705
1.875 2.3423637
1.88 -2.3969493
1.885 -0.82519742
1.89 -2.147576
1.895 -1.9686163
1.9 2.01691
1.905 0.55542519
1.91 0.18141906
1.915 0.36981075
1.92 2.6334736
1.925 -0.45759158
1.93 0.19123
1.935 -1.6302863
1.94 0.30697721
1.945 -2.7717956
1.95 -2.0699109
1.955 -1.5932279
1.96 1.5201668
1.965 -0.93361957
1.97 -1.7862399
1.975 -0.54394411
1.98 0.80442171
1.985 -0.16037053
1.99 1.2760016
1.995 -1.0677042
2 3.2563393
2.005 0.7218455
2.01 0.10031305
2.015 -2.4984628
2.02 -0.59290979
2.025 1.4562205
2.03 2.1971608
2.035 -0.23808639
2.04 1.4575261
2.045 0.58499115
2.05 -2.1290657
2.055 0.49842123
2.06 0.38122896
2.065 1.5528512
2.07 -1.4462057
2.075 -1.2970522
2.08 -0.42104349
2.085 -1.1195974
2.09 0.56145675
2.095 -2.6930629
2.1 1.1885086
2.105 -3.1738279
2.11 0.34756637
2.115 -0.93217053
2.12 0.5031511
2.125 -0.64266853
2.13 -0.0060066284
2.135 -0.13862894
2.14 0.6802738
2.145 -0.20733439
2.15 1.652804
2.155 -1.6180437
2.16 2.6673752
2.165 0.30257421
2.17 -3.2287171
2.175 -0.77557017
2.18 1.1285574
2.185 -2.1481375
2.19 0.063826883
2.195 0.54979558
2.2 -2.5205227
2.205 -0.33596035
2.21 -0.33743779
2.215 2.935414
2.22 3.6640942
2.225 -0.75063402
2.23 -0.43552616
2.235 -0.10146051
2.24 -1.141687
2.245 1.022518
2.25 1.4930782
2.255 -0.050970924
2.26 2.4627851
2.265 -0.62488415
2.27 -0.80320277
2.275 -0.45173382
2.28 -0.13856472
2.285 1.2497917
2.29 -1.364119
2.295 0.55954727
2.3 -4.0070529
2.305 -1.3220171
2.31 2.2154945
2.315 0.92287825
&
@target G3.S3
@type xy
2.23 0.32351338
2.235 0.88334357
2.24 1.1204954
2.245 0.48161306
2.25 -3.2230118
2.255 -1.3316577
2.26 0.41488976
2.265 0.048327322
2.27 -1.1369438
2.275 -1.4422084
2.28 0.6535003
2.285 1.3310983
2.29 -0.51302406
2.295 0.53291764
2.3 -0.58065152
2.305 1.5219404
2.31 0.6890052
2.315 0.38266954
2.32 -1.0742389
&
@target G3.S4
@type xy
2.32 -3.68075
2.325 -2.3968536
2.33 -0.44540942
2.335 -2.2218579
2.34 -0.98136721
2.345 -4.0850268
2.35 0.084960638
2.355 0.59340325
2.36 0.84782149
2.365 -2.6118162
2.37 -1.1203651
2.375 2.0819659
2.38 -3.8053226
2.385 -1.156945
2.39 -2.6299988
2.395 -1.1364798
2.4 -1.1986185
&
@target G4.S0
@type xy
2.23 -0.36681135
2.235 -0.70823777
2.24 -1.1543795
2.245 0.2440389
2.25 3.7299233
2.255 0.74384478
2.26 1.5061524
2.265 -0.43420963
2.27 0.19004378
2.275 0.65931154
2.28 -0.43271322
2.285 -0.049399552
2.29 -0.40247468
2.295 0.017309596
2.3 -2.8250246
2.305 -1.6045844
2.31 1.0122923
2.315 0.43342404
&
@target G4.S1
@type xy
2.23 -0.15634018
2.235 -0.63527081
2.24 -0.57178277
2.245 -0.2172883
2.25 2.549058
2.255 0.77344956
2.26 -0.30513629
2.265 -0.031170278
2.27 0.6474155
2.275 0.96000912
2.28 -0.35701389
2.285 -0.80873747
2.29 0.24260418
2.295 -0.34640323
2.3 0.47873983
2.305 -0.85869136
2.31 -0.45691419
2.315 -0.30702611
2.32 0.68752552
&


==> anc/plot_polyakovSUSCscaling_Nt4.agr <==
# Grace project file
#
@version 50124
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Thu Feb 25 12:39:42 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -5, 0, 5, 0.05
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.244118, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "t N\S1/\f{Symbol}n"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "\f{Symbol}c\f{} N\S- \f{Symbol}g\f{}/\f{Symbol}n\f{}"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.01
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format decimal
@    yaxis  ticklabel prec 2
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.9
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydxdy
@    s0 symbol 1
@    s0 symbol size 0.250000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.030000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot_polyakovSUSCscaling.agr"
@    s0 legend  "Ns=16"
@    s1 hidden false
@    s1 type xydxdy
@    s1 symbol 2
@    s1 symbol size 0.250000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "plot_polyakovSUSCscaling.agr"
@    s1 legend  "Ns=20"
@    s2 hidden false
@    s2 type xydxdy
@    s2 symbol 3
@    s2 symbol size 0.250000
@    s2 symbol color 3
@    s2 symbol pattern 1
@    s2 symbol fill color 3
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 0
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 3
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 3
@    s2 errorbar pattern 1
@    s2 errorbar size 0.030000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "plot_polyakovSUSCscaling.agr"
@    s2 legend  "Ns=24"
@    s3 hidden false
@    s3 type xydxdy
@    s3 symbol 4
@    s3 symbol size 0.250000
@    s3 symbol color 4
@    s3 symbol pattern 1
@    s3 symbol fill color 4
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 0
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 4
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 4
@    s3 errorbar pattern 1
@    s3 errorbar size 0.030000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "plot_polyakovSUSCscaling.agr"
@    s3 legend  "Ns=28"
@    s4 hidden false
@    s4 type xydxdy
@    s4 symbol 5
@    s4 symbol size 0.250000
@    s4 symbol color 6
@    s4 symbol pattern 1
@    s4 symbol fill color 6
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 0
@    s4 line linestyle 1
@    s4 line linewidth 1.0
@    s4 line color 6
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 6
@    s4 errorbar pattern 1
@    s4 errorbar size 0.030000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "plot_polyakovSUSCscaling.agr"
@    s4 legend  "Ns=32"
@target G0.S0
@type xydxdy
-3.5514076 0.0053515138 0.13770511 3.14927e-05
-3.3114477 0.0059070898 0.13812881 3.65082e-05
-3.0714877 0.0065943986 0.13855252 4.27092e-05
-2.8315277 0.0073711181 0.13897623 5.02386e-05
-2.5915678 0.0083528865 0.13939994 6.10483e-05
-2.3516078 0.0096045764 0.13982365 7.06702e-05
-2.1116478 0.011051233 0.14024735 8.32325e-05
-1.8716878 0.01284122 0.14067106 0.000105992
-1.6317279 0.014906577 0.14109477 0.0001190332
-1.3917679 0.017870715 0.14151848 0.0001500825
-1.1518079 0.021219444 0.14194219 0.0001741276
-0.91184794 0.025922372 0.14236589 0.0002069257
-0.67188797 0.030547706 0.1427896 0.000224752
-0.431928 0.036088413 0.14321331 0.0002357191
-0.19196802 0.041484309 0.14363702 0.0002562493
0.047991949 0.044843649 0.14406073 0.0003360371
0.28795192 0.043955295 0.14448443 0.0004784711
0.52791189 0.040680677 0.14490814 0.0005879091
0.76787187 0.033927667 0.14533185 0.0006293042
1.0078318 0.027608614 0.14575556 0.0005750511
1.2477918 0.022621892 0.14617927 0.0005079819
1.4877518 0.018242043 0.14660297 0.0003827524
1.7277118 0.015131705 0.14702668 0.0003094789
1.9676717 0.013093304 0.14745039 0.0002299487
2.2076317 0.011380266 0.1478741 0.0001268944
2.4475917 0.010039809 0.14829781 9.70259e-05
2.6875516 0.0094677377 0.14872151 0.0001255538
2.9275116 0.0088318609 0.14914522 7.88714e-05
3.1674716 0.0081936429 0.14956893 5.7239e-05
3.4074316 0.0077310174 0.14999264 4.76441e-05
3.6473915 0.0073160688 0.15041635 4.37772e-05
3.8873515 0.006971511 0.15084005 4.1256e-05
4.1273115 0.0067483507 0.15126376 3.44056e-05
4.3672715 0.0064581132 0.15168747 3.25104e-05
4.6072314 0.0062709564 0.15211118 3.11247e-05
4.8471914 0.0060343879 0.15253489 2.94613e-05
5.0871514 0.0058537033 0.15295859 2.62488e-05
5.3271113 0.0057332438 0.1533823 2.61027e-05
5.5670713 0.0056080893 0.15380601 2.45032e-05
5.8070313 0.0054752395 0.15422972 2.2883e-05
6.0469913 0.0053453791 0.15465343 2.21701e-05
6.2869512 0.005259177 0.15507713 2.1028e-05
6.5269112 0.005136038 0.15550084 1.98421e-05
6.7668712 0.0050325488 0.15592455 1.90293e-05
7.0068312 0.0049602943 0.15634826 1.85504e-05
7.2467911 0.004877035 0.15677197 1.82891e-05
7.4867511 0.0048039669 0.15719567 1.81267e-05
7.7267111 0.004738124 0.15761938 1.74433e-05
7.966671 0.0046516173 0.15804309 1.70244e-05
8.206631 0.0046130612 0.1584668 1.63555e-05
8.446591 0.0045875683 0.15889051 1.66764e-05
8.686551 0.0045118884 0.15931422 1.60612e-05
8.9265109 0.0044564063 0.15973792 1.56756e-05
9.1664709 0.0044053391 0.16016163 1.50367e-05
9.4064309 0.0043516691 0.16058534 1.49426e-05
9.6463909 0.0043286619 0.16100905 1.56331e-05
9.8863508 0.0042819716 0.16143276 1.42226e-05
10.126311 0.0042444201 0.16185646 1.51689e-05
10.366271 0.0042241554 0.16228017 1.45139e-05
10.606231 0.0041797631 0.16270388 1.44117e-05
10.846191 0.0041556902 0.16312759 1.39093e-05
11.086151 0.0040976232 0.1635513 1.33821e-05
11.326111 0.0040736425 0.163975 1.37332e-05
11.566071 0.0040403548 0.16439871 1.39058e-05
11.806031 0.0040071041 0.16482242 1.39817e-05
12.045991 0.0039956182 0.16524613 1.35463e-05
12.285951 0.0039500055 0.16566984 1.27277e-05
12.525911 0.0039382595 0.16609354 1.30417e-05
12.76587 0.0039027005 0.16651725 1.31216e-05
13.00583 0.003890872 0.16694096 1.29197e-05
13.24579 0.0038516664 0.16736467 1.24735e-05
13.48575 0.0038330497 0.16778838 1.28557e-05
13.72571 0.0037955056 0.16821208 1.24878e-05
13.96567 0.0037809234 0.16863579 1.27214e-05
14.20563 0.0037715864 0.1690595 1.25687e-05
14.44559 0.0037324022 0.16948321 1.25526e-05
14.68555 0.0037164667 0.16990692 1.20618e-05
14.92551 0.0036915615 0.17033062 1.21024e-05
15.16547 0.0036841343 0.17075433 1.20607e-05
15.40543 0.0036734331 0.17117804 1.19204e-05
15.64539 0.0036460126 0.17160175 1.21446e-05
15.88535 0.0036383397 0.17202546 1.17501e-05
16.12531 0.0036007267 0.17244916 1.1471e-05
16.36527 0.0035717361 0.17287287 1.13558e-05
16.60523 0.0035614726 0.17329658 1.16401e-05
16.84519 0.0035584899 0.17372029 1.16192e-05
17.08515 0.0035325898 0.174144 1.13929e-05
17.32511 0.0035248133 0.1745677 1.16193e-05
17.56507 0.0034853603 0.17499141 1.11085e-05
17.80503 0.0035052405 0.17541512 1.17567e-05
18.04499 0.0034842015 0.17583883 1.13403e-05
18.28495 0.0034539867 0.17626254 1.12119e-05
18.52491 0.0034582586 0.17668624 1.10393e-05
18.76487 0.003439924 0.17710995 1.14528e-05
19.00483 0.0034155388 0.17753366 1.1042e-05
19.24479 0.0034002541 0.17795737 1.11982e-05
19.48475 0.003371614 0.17838108 1.11205e-05
19.72471 0.0033658533 0.17880478 1.08722e-05
19.96467 0.0033696158 0.17922849 1.09584e-05
20.20463 0.00334699 0.1796522 1.09042e-05
20.44459 0.0033268927 0.18007591 1.07733e-05
20.68455 0.0033188852 0.18049962 1.07827e-05
20.92451 0.0032977147 0.18092332 1.06184e-05
21.16447 0.0033058842 0.18134703 1.0621e-05
21.40443 0.0032858489 0.18177074 1.05144e-05
21.644389 0.0032690532 0.18219445 1.05716e-05
21.884349 0.0032365306 0.18261816 1.05862e-05
22.124309 0.003241726 0.18304186 1.02697e-05
22.364269 0.0032281147 0.18346557 1.06233e-05
&
@target G0.S1
@type xydxdy
-5.0609355 0.0034811578 0.19623674 2.94481e-05
-4.7189804 0.0038308837 0.19684055 3.37069e-05
-4.3770253 0.0042974484 0.19744435 4.13636e-05
-4.0350702 0.0047855503 0.19804816 4.74316e-05
-3.6931151 0.0055313679 0.19865196 6.10821e-05
-3.35116 0.0062546849 0.19925577 7.18796e-05
-3.0092049 0.0072157482 0.19985957 8.43774e-05
-2.6672498 0.0087144845 0.20046338 0.0001126704
-2.3252947 0.010229342 0.20106718 0.0001388455
-1.9833396 0.012544817 0.20167099 0.000176045
-1.6413845 0.015237468 0.20227479 0.0002265135
-1.2994294 0.019729115 0.2028786 0.0002969506
-0.95747434 0.025325842 0.20348241 0.0003623741
-0.61551924 0.03174013 0.20408621 0.0003812364
-0.27356414 0.03931688 0.20469002 0.000423077
0.068390954 0.043982142 0.20529382 0.0005891933
0.41034605 0.042010719 0.20589763 0.0008859996
0.75230115 0.035900055 0.20650143 0.0011251271
1.0942562 0.023462931 0.20710524 0.0008019667
&
@target G0.S2
@type xydxdy
-6.7595735 0.0024595467 0.26210108 2.98143e-05
-6.3028456 0.002725018 0.26290755 3.6361e-05
-5.8461176 0.0029922178 0.26371401 4.24193e-05
-5.3893897 0.0033641641 0.26452048 5.37167e-05
-4.9326618 0.0037669228 0.26532694 5.64453e-05
-4.4759338 0.0044521223 0.26613341 8.29006e-05
-4.0192059 0.0050073622 0.26693987 9.00599e-05
-3.562478 0.0059987786 0.26774634 0.000118939
-3.10575 0.0073874684 0.2685528 0.0001624071
-2.6490221 0.0090118824 0.26935927 0.0001981051
-2.1922942 0.011274085 0.27016573 0.0002613035
-1.7355662 0.014316322 0.2709722 0.0003633561
-1.2788383 0.020298123 0.27177866 0.0004622366
-0.82211037 0.027621577 0.27258513 0.0006066945
-0.36538243 0.037934714 0.27339159 0.0006944825
0.091345499 0.044774214 0.27419805 0.0010592849
0.54807343 0.042556112 0.27500452 0.0016159844
1.0048014 0.027537992 0.27581098 0.0020046599
1.4615293 0.017863708 0.27661745 0.0014539997
1.9182572 0.011475093 0.27742391 0.0005251253
2.3749852 0.0086513813 0.27823038 0.0002088186
2.8317131 0.0077495447 0.27903684 0.0005258728
3.288441 0.006108751 0.27984331 9.82188e-05
3.745169 0.0056028122 0.28064977 9.01039e-05
4.2018969 0.0049666998 0.28145624 7.17193e-05
4.6586248 0.0045113257 0.2822627 5.43235e-05
5.1153528 0.0041836584 0.28306917 4.93889e-05
5.5720807 0.0039349543 0.28387563 4.37935e-05
6.0288086 0.0036775447 0.2846821 3.90289e-05
6.4855366 0.0034391615 0.28548856 3.25113e-05
6.9422645 0.0032645564 0.28629503 3.1595e-05
7.3989924 0.0031749372 0.28710149 2.9533e-05
7.8557204 0.0030030802 0.28790796 2.58849e-05
8.3124483 0.0028989867 0.28871442 2.46325e-05
8.7691762 0.002818261 0.28952089 2.36437e-05
9.2259042 0.0027271925 0.29032735 2.10016e-05
9.6826321 0.0026684883 0.29113382 2.12328e-05
10.13936 0.0025565967 0.29194028 1.93959e-05
10.596088 0.002511519 0.29274675 1.76762e-05
11.052816 0.0024445005 0.29355321 1.87574e-05
11.509544 0.002396386 0.29435968 1.81407e-05
11.966272 0.0023431339 0.29516614 1.67709e-05
12.423 0.0023160435 0.29597261 1.63896e-05
12.879728 0.0022637183 0.29677907 1.55272e-05
13.336456 0.0022307229 0.29758554 1.46961e-05
13.793183 0.0021589549 0.298392 1.39177e-05
14.249911 0.002162445 0.29919847 1.43227e-05
14.706639 0.002115398 0.30000493 1.4644e-05
15.163367 0.0020779381 0.3008114 1.31458e-05
15.620095 0.0020740546 0.30161786 1.4503e-05
16.076823 0.0020244152 0.30242433 1.27502e-05
16.533551 0.0020567945 0.30323079 1.27712e-05
16.990279 0.0020274089 0.30403726 1.31946e-05
17.447007 0.0019768134 0.30484372 1.33203e-05
17.903735 0.0019576447 0.30565018 1.32088e-05
18.360463 0.0019558978 0.30645665 1.37898e-05
18.817191 0.0019179631 0.30726311 1.1935e-05
19.273919 0.0018930096 0.30806958 1.28528e-05
19.730647 0.0019037229 0.30887604 1.21688e-05
20.187375 0.0018717536 0.30968251 1.1489e-05
20.644102 0.001859818 0.31048897 1.1365e-05
21.10083 0.0018601877 0.31129544 1.15304e-05
21.557558 0.0018401947 0.3121019 1.16661e-05
22.014286 0.0018427874 0.31290837 1.16725e-05
22.471014 0.0018063658 0.31371483 1.13527e-05
22.927742 0.0018002545 0.3145213 1.11819e-05
23.38447 0.0017814994 0.31532776 1.09393e-05
23.841198 0.0017708801 0.31613423 1.09761e-05
24.297926 0.0017432208 0.31694069 1.04227e-05
24.754654 0.001735022 0.31774716 1.06248e-05
25.211382 0.0017321859 0.31855362 1.08641e-05
25.66811 0.0017469344 0.31936009 1.07517e-05
26.124838 0.001724486 0.32016655 1.0278e-05
26.581566 0.0017123484 0.32097302 1.07982e-05
27.038294 0.0016931309 0.32177948 1.06799e-05
27.495021 0.0016857679 0.32258595 1.01987e-05
27.951749 0.0016769061 0.32339241 1.00247e-05
28.408477 0.0016674106 0.32419888 9.9727e-06
28.865205 0.0016647386 0.32500534 9.8502e-06
29.321933 0.0016406313 0.32581181 9.4931e-06
29.778661 0.001658992 0.32661827 9.9012e-06
30.235389 0.0016431494 0.32742474 9.982e-06
30.692117 0.0016356635 0.3282312 1.00981e-05
31.148845 0.0016174085 0.32903767 9.8799e-06
31.605573 0.0016148628 0.32984413 9.7296e-06
32.062301 0.0015974539 0.3306506 9.7205e-06
32.519029 0.0015955411 0.33145706 9.9409e-06
32.975757 0.001582236 0.33226353 9.2443e-06
33.432485 0.0015756735 0.33306999 9.679e-06
33.889213 0.0015742614 0.33387646 9.3126e-06
34.34594 0.0015711628 0.33468292 9.176e-06
34.802668 0.0015351291 0.33548939 8.9612e-06
35.259396 0.0015463131 0.33629585 9.3199e-06
35.716124 0.0015470438 0.33710231 9.3507e-06
36.172852 0.0015375892 0.33790878 9.0307e-06
36.62958 0.0015425325 0.33871524 9.7179e-06
37.086308 0.0015343655 0.33952171 9.5266e-06
37.543036 0.0015173181 0.34032817 8.9294e-06
37.999764 0.0015172898 0.34113464 8.803e-06
38.456492 0.001532236 0.3419411 9.013e-06
38.91322 0.0014883344 0.34274757 8.5347e-06
39.369948 0.0014845148 0.34355403 8.7105e-06
39.826676 0.0014937221 0.3443605 8.9129e-06
40.283404 0.0014845227 0.34516696 8.9709e-06
40.740132 0.0014833748 0.34597343 8.6926e-06
41.196859 0.0014600363 0.34677989 8.894e-06
41.653587 0.0014670506 0.34758636 8.8877e-06
42.110315 0.0014729784 0.34839282 9.0976e-06
42.567043 0.0014593208 0.34919929 8.4179e-06
&
@target G0.S3
@type xydxdy
-8.6335106 0.0017802384 0.33476261 2.48714e-05
-8.0501653 0.0020202362 0.33579265 3.31737e-05
-7.46682 0.0022334584 0.33682269 3.67119e-05
-6.8834747 0.0025706139 0.33785273 4.21092e-05
-6.3001294 0.0028175594 0.33888276 5.33611e-05
-5.7167841 0.0033409834 0.3399128 6.69565e-05
-5.1334388 0.0038273582 0.34094284 8.16798e-05
-4.5500935 0.0046319142 0.34197288 0.0001065136
-3.9667482 0.0054200198 0.34300292 0.0001559615
-3.3834029 0.0068819031 0.34403296 0.0001949691
-2.8000576 0.008766887 0.345063 0.0002612283
-2.2167123 0.010343968 0.34609304 0.0003234347
-1.633367 0.015596369 0.34712308 0.0005754679
-1.0500217 0.023284292 0.34815311 0.000855765
-0.46667635 0.034817899 0.34918315 0.0009445395
0.11666895 0.045634399 0.35021319 0.0015683125
0.70001425 0.038787717 0.35124323 0.0027946378
1.2833596 0.018957988 0.35227327 0.0014828894
1.8667049 0.011256616 0.35330331 0.0004958784
&
@target G0.S4
@type xydxdy
-10.671883 0.0013548174 0.41380008 2.56995e-05
-9.9508098 0.001480988 0.41507331 2.62114e-05
-9.2297366 0.0017088847 0.41634654 3.59699e-05
-8.5086634 0.0019781431 0.41761977 4.52462e-05
-7.7875903 0.0022250863 0.41889301 5.09111e-05
-7.0665171 0.002423969 0.42016624 5.16647e-05
-6.345444 0.0029409528 0.42143947 7.28905e-05
-5.6243708 0.0034945466 0.4227127 0.0001104999
-4.9032976 0.0042578365 0.42398593 0.0001326028
-4.1822245 0.005341738 0.42525916 0.000182728
-3.4611513 0.0065297492 0.42653239 0.0002465617
-2.7400782 0.008899318 0.42780562 0.0003543768
-2.019005 0.011606858 0.42907885 0.0005122031
-1.2979318 0.019231723 0.43035208 0.0009564486
-0.57685867 0.032468408 0.43162532 0.0013183419
0.14421449 0.045989465 0.43289855 0.0020009987
0.86528766 0.026429136 0.43417178 0.0023636479
1.5863608 0.020486268 0.43544501 0.0029869597
2.307434 0.0088019754 0.43671824 0.0003400503
&


==> anc/plot_polyakovSUSCscaling_Nt5.agr <==
# Grace project file
#
@version 50124
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sat Feb 20 17:03:24 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -5, 0, 5, 0.035
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.244118, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "t N\S1/\f{Symbol}n"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "\f{Symbol}c\f{} N\S- \f{Symbol}g\f{}/\f{Symbol}n\f{}"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.01
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format decimal
@    yaxis  ticklabel prec 2
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.9
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydxdy
@    s0 symbol 1
@    s0 symbol size 0.250000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.030000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "Cols 1:2:3:4"
@    s0 legend  "Ns=20"
@    s1 hidden false
@    s1 type xydxdy
@    s1 symbol 2
@    s1 symbol size 0.250000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "Cols 1:2:3:4"
@    s1 legend  "Ns=25"
@    s2 hidden false
@    s2 type xydxdy
@    s2 symbol 3
@    s2 symbol size 0.250000
@    s2 symbol color 3
@    s2 symbol pattern 1
@    s2 symbol fill color 3
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 0
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 3
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 3
@    s2 errorbar pattern 1
@    s2 errorbar size 0.030000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "Cols 1:2:3:4"
@    s2 legend  "Ns=30"
@    s3 hidden false
@    s3 type xydxdy
@    s3 symbol 4
@    s3 symbol size 0.250000
@    s3 symbol color 4
@    s3 symbol pattern 1
@    s3 symbol fill color 4
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 0
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 4
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 4
@    s3 errorbar pattern 1
@    s3 errorbar size 0.030000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "Cols 1:2:3:4"
@    s3 legend  "Ns=35"
@    s4 hidden false
@    s4 type xydxdy
@    s4 symbol 5
@    s4 symbol size 0.250000
@    s4 symbol color 6
@    s4 symbol pattern 1
@    s4 symbol fill color 6
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 0
@    s4 line linestyle 1
@    s4 line linewidth 1.0
@    s4 line color 6
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 6
@    s4 errorbar pattern 1
@    s4 errorbar size 0.030000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "Cols 1:2:3:4"
@    s4 legend  "Ns=40"
@target G0.S0
@type xydxdy
-5.3770288 0.0029179726 0.18761735 9.0676e-06
-5.0491611 0.0032441139 0.18817244 1.03296e-05
-4.7212933 0.0035957456 0.18872752 1.2639e-05
-4.3934255 0.0040435449 0.1892826 1.4761e-05
-4.0655577 0.0045675376 0.18983768 1.77921e-05
-3.7376899 0.0051890408 0.19039276 2.2052e-05
-3.4098221 0.0059329749 0.19094784 2.59105e-05
-3.0819543 0.0069170829 0.19150292 3.21022e-05
-2.7540865 0.0080446045 0.192058 4.09797e-05
-2.4262187 0.009608436 0.19261308 5.39986e-05
-2.0983509 0.011367354 0.19316816 6.30438e-05
-1.7704831 0.013805666 0.19372324 7.57254e-05
-1.4426153 0.016876977 0.19427833 9.24667e-05
-1.1147476 0.020316394 0.19483341 0.0001071249
-0.78687976 0.02442831 0.19538849 0.0001159058
-0.45901197 0.028600564 0.19594357 0.0001169154
-0.13114418 0.03149003 0.19649865 0.0001421488
0.19672361 0.03197598 0.19705373 0.0002183053
0.52459141 0.030119615 0.19760881 0.0002758562
0.8524592 0.026694291 0.19816389 0.0003304557
1.180327 0.021404676 0.19871897 0.0003071545
&
@target G0.S1
@type xydxdy
-7.6625387 0.0018785602 0.26736424 8.5562e-06
-7.1953104 0.0020895518 0.26815526 1.09593e-05
-6.7280822 0.0023345226 0.26894628 1.32788e-05
-6.260854 0.0026253726 0.2697373 1.40289e-05
-5.7936258 0.0029828081 0.27052831 1.75248e-05
-5.3263976 0.0033654541 0.27131933 2.19405e-05
-4.8591693 0.0039390266 0.27211035 2.79327e-05
-4.3919411 0.0044965228 0.27290137 3.24705e-05
-3.9247129 0.0053332148 0.27369239 3.83713e-05
-3.4574847 0.0064601127 0.27448341 5.7526e-05
-2.9902564 0.0078176473 0.27527443 7.25796e-05
-2.5230282 0.0097504279 0.27606544 9.43965e-05
-2.0558 0.012387817 0.27685646 0.0001185457
-1.5885718 0.015694258 0.27764748 0.0001443717
-1.1213435 0.020892739 0.2784385 0.0001709768
-0.65411532 0.026416815 0.27922952 0.0001815588
-0.1868871 0.031158816 0.28002054 0.0002390004
0.28034112 0.030876628 0.28081155 0.0004329389
0.74756935 0.026031661 0.28160257 0.00051012
1.2147976 0.020314867 0.28239359 0.0005058525
1.6820258 0.014354383 0.28318461 0.0004847532
&
@target G0.S2
@type xydxdy
-14.602703 0.0007342355 0.34970602 3.8399e-06
-13.978656 0.0007786273 0.35076253 4.346e-06
-13.354608 0.0008508686 0.35181905 4.9123e-06
-12.730561 0.0009281755 0.35287556 5.7106e-06
-12.106513 0.0010071439 0.35393207 6.1551e-06
-11.482466 0.0011044377 0.35498859 7.5291e-06
-10.858419 0.0011908528 0.3560451 8.6171e-06
-10.234371 0.0013188888 0.35710161 9.2731e-06
-9.610324 0.0014712855 0.35815813 1.12242e-05
-8.9862766 0.0016618859 0.35921464 1.41473e-05
-8.3622292 0.0018535371 0.36027115 1.57112e-05
-7.7381819 0.002079113 0.36132767 1.87189e-05
-7.1141345 0.0023890988 0.36238418 2.56321e-05
-6.4900871 0.0027472602 0.3634407 3.10176e-05
-5.8660397 0.0031700237 0.36449721 3.44745e-05
-5.2419924 0.003744917 0.36555372 4.75039e-05
-4.617945 0.0045692871 0.36661024 5.52356e-05
-3.9938976 0.0056685764 0.36766675 8.69833e-05
-3.3698502 0.0071368959 0.36872326 0.0001164954
-2.7458029 0.0090681006 0.36977978 0.0001619636
-2.1217555 0.012404783 0.37083629 0.0001925219
-1.4977081 0.017364356 0.3718928 0.0003168596
-0.87366073 0.024964279 0.37294932 0.0003889437
-0.24961336 0.031106196 0.37400583 0.0004424124
0.37443402 0.030265307 0.37506235 0.000743296
0.99848139 0.020287815 0.37611886 0.000773907
1.6225288 0.012620524 0.37717537 0.0004557518
2.2465761 0.0091176376 0.37823189 0.0002976373
2.8706235 0.0068381924 0.3792884 0.0001247348
3.4946709 0.0056110656 0.38034491 9.8948e-05
4.1187183 0.0047031916 0.38140143 5.74428e-05
4.7427656 0.0041194261 0.38245794 4.47728e-05
5.366813 0.0037549184 0.38351446 3.65601e-05
5.9908604 0.0034525844 0.38457097 2.8236e-05
6.6149078 0.0031636783 0.38562748 2.69508e-05
7.2389551 0.0029396008 0.386684 2.14707e-05
7.8630025 0.0027629511 0.38774051 1.72272e-05
8.4870499 0.0026143745 0.38879702 1.65642e-05
9.1110973 0.0024947289 0.38985354 1.7087e-05
9.7351446 0.0024291429 0.39091005 1.48354e-05
10.359192 0.0023143675 0.39196656 1.18118e-05
10.983239 0.0022543401 0.39302308 1.10799e-05
11.607287 0.0021520625 0.39407959 1.11956e-05
12.231334 0.0021264948 0.39513611 1.13965e-05
12.855382 0.0020693095 0.39619262 1.0051e-05
13.479429 0.0020130296 0.39724913 9.6767e-06
14.103476 0.001981278 0.39830565 9.527e-06
14.727524 0.0019435967 0.39936216 9.2256e-06
15.351571 0.0018913826 0.40041867 8.5181e-06
15.975618 0.0018723021 0.40147519 8.6092e-06
16.599666 0.0018474072 0.4025317 7.9942e-06
17.223713 0.0018109964 0.40358821 7.5104e-06
17.847761 0.0017904083 0.40464473 7.409e-06
18.471808 0.0017637425 0.40570124 7.8626e-06
19.095855 0.0017260147 0.40675776 6.8198e-06
19.719903 0.0017244624 0.40781427 7.6412e-06
20.34395 0.0016970475 0.40887078 6.703e-06
20.967997 0.0016900544 0.4099273 6.4053e-06
21.592045 0.0016745827 0.41098381 7.6647e-06
22.216092 0.0016470274 0.41204032 6.8494e-06
22.84014 0.0016417884 0.41309684 6.4048e-06
23.464187 0.0016326019 0.41415335 6.5462e-06
24.088234 0.0016130205 0.41520986 6.6672e-06
24.712282 0.0016034749 0.41626638 6.2672e-06
25.336329 0.0015938264 0.41732289 6.2065e-06
25.960376 0.0015790422 0.41837941 7.0755e-06
26.584424 0.0015654396 0.41943592 7.0149e-06
27.208471 0.0015569931 0.42049243 5.6157e-06
27.832519 0.0015477114 0.42154895 6.0242e-06
28.456566 0.0015409314 0.42260546 6.4556e-06
29.080613 0.0015318483 0.42366197 6.3794e-06
29.704661 0.0015230013 0.42471849 6.4358e-06
30.328708 0.0015117664 0.425775 6.1881e-06
30.952755 0.0015140161 0.42683151 6.0009e-06
31.576803 0.0015035959 0.42788803 6.0028e-06
32.20085 0.0014961634 0.42894454 5.7926e-06
32.824898 0.001488628 0.43000106 5.8516e-06
33.448945 0.0014725029 0.43105757 5.3491e-06
34.072992 0.0014753515 0.43211408 5.31e-06
34.69704 0.0014684421 0.4331706 6.1142e-06
35.321087 0.0014624818 0.43422711 5.2165e-06
35.945134 0.0014495023 0.43528362 5.4534e-06
36.569182 0.001438034 0.43634014 5.1944e-06
37.193229 0.0014366234 0.43739665 5.689e-06
37.817277 0.0014309553 0.43845316 5.1996e-06
38.441324 0.0014352001 0.43950968 5.1174e-06
39.065371 0.0014288133 0.44056619 5.4066e-06
39.689419 0.0014156864 0.44162271 5.4174e-06
40.313466 0.0014223093 0.44267922 5.2368e-06
40.937513 0.0014009926 0.44373573 5.2269e-06
41.561561 0.0014000969 0.44479225 5.0192e-06
42.185608 0.0013953285 0.44584876 4.822e-06
42.809656 0.001391743 0.44690527 5.0384e-06
43.433703 0.0013888832 0.44796179 5.8268e-06
44.05775 0.0013822572 0.4490183 4.7761e-06
44.681798 0.0013702296 0.45007482 4.8963e-06
45.305845 0.0013743052 0.45113133 4.7698e-06
45.929892 0.0013727374 0.45218784 4.5872e-06
46.55394 0.001361159 0.45324436 5.0789e-06
47.177987 0.0013632635 0.45430087 4.903e-06
47.802035 0.0013523113 0.45535738 4.9173e-06
48.426082 0.001355825 0.4564139 5.08e-06
49.050129 0.0013577236 0.45747041 5.184e-06
49.674177 0.001341814 0.45852692 5.1846e-06
50.298224 0.0013331532 0.45958344 5.0875e-06
50.922271 0.001331634 0.46063995 4.5306e-06
51.546319 0.0013417825 0.46169647 5.2921e-06
52.170366 0.0013199193 0.46275298 4.1137e-06
52.794414 0.0013240771 0.46380949 4.9969e-06
53.418461 0.0013138847 0.46486601 4.8258e-06
54.042508 0.0013177099 0.46592252 4.7576e-06
54.666556 0.0013155397 0.46697903 4.8695e-06
55.290603 0.0013084969 0.46803555 4.5314e-06
55.91465 0.0013037068 0.46909206 4.9882e-06
56.538698 0.0013059322 0.47014857 4.8958e-06
57.162745 0.0013020906 0.47120509 4.7655e-06
57.786793 0.0012908734 0.4722616 4.6112e-06
58.41084 0.001287991 0.47331812 4.8929e-06
59.034887 0.001291515 0.47437463 4.3299e-06
59.658935 0.0012842567 0.47543114 4.9144e-06
60.282982 0.0012834895 0.47648766 4.3151e-06
60.907029 0.0012752187 0.47754417 4.5197e-06
61.531077 0.0012601605 0.47860068 4.5763e-06
62.155124 0.0012786146 0.4796572 4.4949e-06
62.779171 0.0012672542 0.48071371 4.5312e-06
63.403219 0.0012593792 0.48177022 4.5699e-06
64.027266 0.0012621658 0.48282674 4.9032e-06
64.651314 0.0012568337 0.48388325 4.3309e-06
65.275361 0.001254819 0.48493977 4.3696e-06
65.899408 0.0012539637 0.48599628 4.6244e-06
66.523456 0.0012470916 0.48705279 4.7418e-06
67.147503 0.0012499394 0.48810931 4.6426e-06
67.77155 0.0012377102 0.48916582 4.337e-06
68.395598 0.001243452 0.49022233 4.3898e-06
69.019645 0.0012407582 0.49127885 4.6521e-06
69.643693 0.0012383967 0.49233536 4.6883e-06
&
@target G0.S3
@type xydxdy
-13.071616 0.0009849648 0.45609984 8.9238e-06
-12.274566 0.0010780765 0.45744925 1.01962e-05
-11.477516 0.0012327462 0.45879866 1.34731e-05
-10.680465 0.001350901 0.46014806 1.67766e-05
-9.8834152 0.0015382656 0.46149747 2.15652e-05
-9.086365 0.0017673254 0.46284688 2.22498e-05
-8.2893148 0.0020028486 0.46419629 2.69023e-05
-7.4922646 0.00241144 0.46554569 4.12749e-05
-6.6952144 0.0028517029 0.4668951 5.17726e-05
-5.8981642 0.003401325 0.46824451 5.51876e-05
-5.101114 0.0041425594 0.46959392 7.82825e-05
-4.3040639 0.0052749186 0.47094333 0.0001162456
-3.5070137 0.0070793593 0.47229273 0.0001756206
-2.7099635 0.0093137878 0.47364214 0.0002288348
-1.9129133 0.01463494 0.47499155 0.0003843932
-1.1158631 0.021991294 0.47634096 0.0005887846
-0.31881293 0.031094371 0.47769036 0.0006583337
0.47823726 0.030100584 0.47903977 0.0013799025
1.2752874 0.01859317 0.48038918 0.0014150181
2.0723376 0.0093002174 0.48173859 0.0005880012
2.8693878 0.0062882324 0.483088 0.0001688123
&
@target G0.S4
@type xydxdy
-16.157825 0.0007317404 0.56378503 1.16119e-05
-15.172591 0.0008367451 0.56545304 6.782e-06
-14.187357 0.0009342478 0.56712104 8.4876e-06
-13.202124 0.0010502296 0.56878904 1.03797e-05
-12.21689 0.0011837155 0.57045704 1.39791e-05
-11.231656 0.0013472031 0.57212505 1.81131e-05
-10.246422 0.0015468091 0.57379305 2.00193e-05
-9.2611886 0.0018025317 0.57546105 2.67137e-05
-8.2759548 0.0022000917 0.57712906 3.59064e-05
-7.2907211 0.0027025567 0.57879706 5.26711e-05
-6.3054873 0.0032010309 0.58046506 6.41224e-05
-5.3202535 0.0041432512 0.58213307 9.36969e-05
-4.3350198 0.005416562 0.58380107 0.0001177417
-3.349786 0.0076192537 0.58546907 0.0002436682
-2.3645522 0.011690327 0.58713708 0.0002900954
-1.3793184 0.019874335 0.58880508 0.0004624163
-0.39408468 0.030011477 0.59047308 0.0007521055
0.59114909 0.025823953 0.59214108 0.0012777231
1.5763829 0.01359906 0.59380909 0.0012162383
2.5616166 0.0069226322 0.59547709 0.0002581912
3.5468504 0.0047661292 0.59714509 0.0001039677
&


==> anc/plot_pressure_norm.agr <==
# Grace project file
#
@version 50124
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Wed Feb 24 15:56:31 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 5, 1
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.366141, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "T/T\sc"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "p/T\S4\N/(SB limit)"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format decimal
@    yaxis  ticklabel prec 1
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.9
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydxdy
@    s0 symbol 1
@    s0 symbol size 0.250000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.030000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot_pressure_norm.agr"
@    s0 legend  "Nt=4"
@    s1 hidden false
@    s1 type xydxdy
@    s1 symbol 2
@    s1 symbol size 0.200000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "plot_pressure_norm.agr"
@    s1 legend  "Nt=5"
@target G0.S0
@type xydxdy
0.677578 0.000126 0.0054367 7.1e-05
0.6855944 0.0001872 0.0052833 0.0001242
0.6938169 0.0002924 0.0055477 0.0001611
0.7022479 0.0003781 0.0052558 0.00019
0.7108893 0.0004921 0.005483 0.0002137
0.7197436 0.0006718 0.0051888 0.0002342
0.7288131 0.0008552 0.0053115 0.0002521
0.7381 0.0010043 0.005393 0.0002783
0.747607 0.0013402 0.0053572 0.0002967
0.7573366 0.0015314 0.0056277 0.0003108
0.7672912 0.0020052 0.0054438 0.0003246
0.7774737 0.0023737 0.0056993 0.0003382
0.7878868 0.0025939 0.0056642 0.0003527
0.7985333 0.0031243 0.0060049 0.0003648
0.8094163 0.0036173 0.006128 0.0003877
0.8205385 0.0040167 0.0058839 0.0005069
0.8319033 0.0045949 0.0063525 0.0005797
0.8435136 0.005196 0.0063747 0.0006505
0.8553726 0.0057612 0.00633 0.0007034
0.8674838 0.0064965 0.006559 0.0007557
0.8798503 0.0071944 0.0067168 0.0008028
0.8924758 0.0080535 0.0070259 0.0008468
0.9053638 0.0087672 0.0069178 0.0008868
0.9185178 0.0098256 0.0074149 0.0009262
0.9319416 0.0106095 0.0077329 0.0009671
0.9456389 0.0114035 0.0074522 0.0010095
0.9596137 0.0121917 0.0072824 0.0010522
0.9738698 0.0132408 0.0075452 0.0010956
0.9884112 0.0146892 0.0075689 0.0011662
1.0032422 0.0178123 0.0078821 0.0012867
1.0183668 0.0239804 0.007918 0.0014485
1.0337895 0.0346988 0.0079897 0.0015478
1.0495146 0.048751 0.0083039 0.0016315
1.0655464 0.0647988 0.0086038 0.0016578
1.0818896 0.0821972 0.0085618 0.0016426
1.0985489 0.1011504 0.0084224 0.0016536
1.1155289 0.1208188 0.0091505 0.0016525
1.1328346 0.1412503 0.0087582 0.0016551
1.1504708 0.1619492 0.0092853 0.0016569
1.1684426 0.1831037 0.0095138 0.0016589
1.1867551 0.2045339 0.0098298 0.0016627
1.2054135 0.2255598 0.0097883 0.0016644
1.2244232 0.2466131 0.0099247 0.0016665
1.2437894 0.2674422 0.0100256 0.0016685
1.2635179 0.2879326 0.0100276 0.0016695
1.2836143 0.3080889 0.0108708 0.0016715
1.3040842 0.3278821 0.0103883 0.0016744
1.3249335 0.3471113 0.0110395 0.0016759
1.3461681 0.3659643 0.0112805 0.0016777
1.3677942 0.3844157 0.0109608 0.0016789
1.3898178 0.4021998 0.0120592 0.0016812
1.4122453 0.419511 0.0118939 0.0016832
1.4350831 0.4363716 0.0120829 0.0016852
1.4583377 0.4525981 0.0125612 0.0016864
1.4820158 0.4683225 0.0126921 0.0016884
1.506124 0.4834031 0.0125239 0.0016896
1.5306693 0.4980804 0.0135851 0.0016908
1.5556585 0.5122878 0.0135849 0.0016917
1.581099 0.5258674 0.0136892 0.0016926
1.606998 0.53905 0.0141407 0.0016934
1.6333627 0.5516658 0.0142855 0.0016937
1.6602008 0.5638858 0.0148801 0.0016957
1.6875198 0.5756971 0.0149045 0.0016964
1.7153277 0.5870806 0.0158546 0.0016984
1.7436321 0.598029 0.0171596 0.0016998
1.7724412 0.6085315 0.0159625 0.0017002
1.8017633 0.6186506 0.0166954 0.001701
1.8316066 0.6284051 0.0171215 0.0017023
1.8619797 0.6377538 0.0180658 0.0017017
1.8928911 0.6467488 0.0184722 0.0017027
1.9243496 0.6554188 0.0186516 0.0017037
1.9563643 0.6637523 0.0194427 0.0017048
1.988944 0.6716748 0.0198875 0.0017061
2.0220983 0.6794729 0.0205852 0.0017068
2.0558363 0.6869897 0.0216617 0.0017069
2.0901676 0.6941667 0.0233891 0.0017077
2.1251021 0.7010914 0.024687 0.0017077
2.1606495 0.7077367 0.025899 0.001709
2.1968201 0.7141123 0.0273808 0.0017093
2.2336239 0.720215 0.0293609 0.0017099
2.2710714 0.7261509 0.030687 0.0017112
2.3091733 0.7318801 0.0324081 0.0017113
2.3479401 0.7374085 0.0342522 0.001711
2.3873831 0.7426714 0.0359044 0.0017113
2.4275131 0.7478112 0.0384249 0.0017124
2.4683417 0.7527766 0.0399308 0.0017127
2.5098803 0.7575755 0.0422039 0.0017128
2.5521405 0.762186 0.0450901 0.0017137
2.5951344 0.7666439 0.0464042 0.0017141
2.6388741 0.7709102 0.049179 0.0017144
2.6833718 0.7750424 0.0515289 0.0017156
2.7286401 0.7790032 0.0543703 0.0017166
2.7746917 0.7828702 0.057507 0.0017172
2.8215397 0.7866183 0.0605567 0.0017175
2.869197 0.7902681 0.0633212 0.0017174
2.9176772 0.7937655 0.0659262 0.0017177
2.9669938 0.7971033 0.0696453 0.0017177
3.0171608 0.8003294 0.0734842 0.0017185
3.068192 0.8035275 0.0766128 0.0017186
3.120102 0.8066365 0.0802375 0.0017188
3.1729052 0.8096888 0.0838702 0.0017192
3.2266163 0.8125989 0.0876629 0.0017203
3.2812506 0.8153995 0.0923245 0.0017218
3.3368232 0.8181545 0.0961115 0.0017223
3.3933497 0.8207705 0.1009902 0.0017226
3.4508458 0.8233773 0.104835 0.001723
3.5093278 0.8259315 0.1102762 0.0017242
3.5688119 0.8283487 0.1158544 0.0017245
3.6293145 0.8307386 0.1205762 0.0017251
3.6908529 0.8330558 0.1251204 0.0017256
3.753444 0.8352871 0.131012 0.0017262
3.8171052 0.8374367 0.1360859 0.0017262
3.8818545 0.8395944 0.1427877 0.0017267
3.9477097 0.8416958 0.1477706 0.001727
4.0146891 0.8436806 0.1539386 0.0017274
4.0828116 0.8457301 0.1616445 0.0017276
4.1520959 0.8475631 0.1674828 0.0017276
4.2225613 0.8493527 0.1734854 0.0017277
4.2942274 0.8511906 0.1814325 0.001728
4.3671142 0.8529322 0.1887814 0.0017286
4.4412418 0.8546252 0.1963243 0.0017292
4.5166308 0.8563097 0.20502 0.0017296
4.5933022 0.8578933 0.2124761 0.0017306
&
@target G0.S1
@type xydxdy
0.7139806 0.000203 0.0056208 0.0001278
0.724291 0.00045 0.0055342 0.0002149
0.7348143 0.0008123 0.0059319 0.0002728
0.7455533 0.001076 0.0061863 0.0003193
0.7565112 0.0013619 0.0059618 0.000366
0.7676909 0.0017347 0.0058259 0.0004064
0.7790958 0.0020518 0.0060361 0.0004617
0.790729 0.002472 0.0060551 0.0005949
0.8025937 0.0029801 0.0063056 0.0006436
0.8146935 0.0035214 0.0063344 0.000731
0.8270316 0.0042538 0.0063917 0.0007493
0.8396116 0.0047929 0.0066431 0.0007968
0.8524371 0.0051443 0.006883 0.0008692
0.8655117 0.0058034 0.0068494 0.00093
0.8788391 0.0067193 0.0067379 0.0010152
0.8924231 0.0075772 0.0073204 0.0010616
0.9062677 0.0086738 0.0070065 0.0010906
0.9203766 0.0097759 0.0074283 0.0011365
0.934754 0.0109649 0.0076111 0.0011523
0.9494041 0.0122854 0.0078639 0.0011941
0.9643308 0.0134303 0.0078306 0.0012504
0.9795385 0.0150529 0.0079398 0.0012739
0.9950316 0.0176233 0.0080205 0.0013501
1.0108143 0.0232271 0.0080221 0.0014391
1.0268915 0.0339603 0.0086967 0.0015729
1.0432673 0.0477749 0.0083106 0.0016399
1.0599468 0.0642465 0.0088316 0.0016773
1.0769345 0.0823904 0.0090244 0.0017055
1.0942354 0.1014822 0.0087686 0.0017017
1.1118543 0.12124 0.0096473 0.0017148
1.1297963 0.1417183 0.0095151 0.0017209
1.1480665 0.1627786 0.0096663 0.0017242
1.1666701 0.183828 0.010049 0.0017292
1.1856126 0.2048938 0.0101537 0.0017335
1.2048992 0.2257709 0.0100191 0.001737
1.2245354 0.2465691 0.0108681 0.0017423
1.2445268 0.2672178 0.0108679 0.0017501
1.2648792 0.2874305 0.0109513 0.0017549
1.2855984 0.3072617 0.0113125 0.0017618
1.3066902 0.3265476 0.0114284 0.0017627
1.3281606 0.3455079 0.0119041 0.0017683
1.3500159 0.3640393 0.0119236 0.0017729
1.3722621 0.3821597 0.0126837 0.0017761
1.3949056 0.3996376 0.0137276 0.0017779
1.417953 0.4165978 0.01277 0.0017809
1.4414106 0.4329661 0.0133563 0.0017823
1.4652853 0.4487566 0.0136972 0.0017885
1.4895838 0.4640403 0.0144527 0.0017885
1.5143129 0.478799 0.0147777 0.0017938
1.5394797 0.4930605 0.0149213 0.0017943
1.5650915 0.5068574 0.0155541 0.0017978
1.5911553 0.5201239 0.01591 0.0018016
1.6176786 0.5330718 0.0164682 0.0018066
1.644669 0.5455276 0.0173293 0.0018066
1.6721341 0.557386 0.0187114 0.00181
1.7000817 0.5690275 0.0197495 0.0018107
1.7285197 0.5800656 0.0207191 0.0018118
1.7574561 0.5907829 0.0219046 0.0018147
1.7868991 0.6009712 0.0234887 0.001816
1.8168572 0.6108498 0.0245496 0.0018183
1.8473387 0.6204485 0.0259264 0.0018197
1.8783522 0.6297124 0.0274018 0.0018223
1.9099065 0.6384946 0.0287235 0.0018242
1.9420105 0.6470929 0.0307398 0.0018277
1.9746734 0.6554235 0.0319446 0.0018306
2.0079042 0.6634501 0.0337632 0.0018324
2.0417124 0.6711655 0.0360721 0.0018334
2.0761076 0.6785627 0.0371233 0.0018359
2.1110993 0.6855764 0.0393433 0.0018372
2.1466975 0.6925978 0.0412231 0.001839
2.1829121 0.6992379 0.0434963 0.0018403
2.2197535 0.7056693 0.0460056 0.0018411
2.2572317 0.7118131 0.0484454 0.0018429
2.2953577 0.7178337 0.0506569 0.0018449
2.3341418 0.7236936 0.052741 0.0018451
2.373595 0.7292383 0.0557162 0.0018469
2.4137286 0.7345536 0.0587873 0.0018504
2.4545536 0.7398415 0.0612902 0.0018528
2.4960816 0.7450183 0.06419 0.0018542
2.5383241 0.7498369 0.0670962 0.0018563
2.5812931 0.7545612 0.0701303 0.0018583
2.6250005 0.7591194 0.0738596 0.0018648
2.6694585 0.7636483 0.0768892 0.0018633
2.7146798 0.767852 0.0807921 0.0018663
2.7606767 0.7720286 0.0838681 0.0018669
2.8074623 0.7759815 0.0882209 0.0018672
2.8550495 0.7798908 0.0926834 0.00187
2.9034517 0.7837086 0.0964609 0.0018718
2.9526823 0.7873183 0.1000963 0.0018727
3.0027552 0.7909231 0.1048095 0.0018742
3.0536842 0.7943335 0.1088687 0.001875
3.1054836 0.7977096 0.1142301 0.0018758
3.1581678 0.8010296 0.1182165 0.0018773
3.2117513 0.8041977 0.1231508 0.0018805
3.2662493 0.8073773 0.1293156 0.0018814
3.3216768 0.8103387 0.1339862 0.0018831
3.378049 0.8132835 0.1387883 0.001884
3.435382 0.8161763 0.145146 0.0018858
3.4936914 0.8189655 0.1510251 0.0018875
3.5529935 0.8215425 0.1570595 0.0018888
3.6133047 0.8241268 0.1640161 0.0018894
3.6746418 0.8266588 0.169981 0.0018902
3.7370217 0.8291376 0.1764253 0.0018922
3.8004617 0.8314895 0.1836364 0.0018943
3.8649793 0.8337844 0.1904308 0.0018949
3.9305926 0.8360921 0.1986233 0.0018961
3.9973195 0.8382621 0.2059521 0.0018983
4.0651786 0.8405175 0.2126699 0.0018967
4.1341885 0.8427053 0.2202432 0.0018981
4.2043684 0.8448309 0.2298917 0.0018984
4.2757375 0.846867 0.2379079 0.0019002
4.3483157 0.8487872 0.2461341 0.001901
4.4221228 0.8507956 0.2554876 0.0019042
4.4971793 0.85263 0.2648445 0.0019046
4.5735059 0.854353 0.2754021 0.0019068
4.6511234 0.8561786 0.284488 0.0019092
4.7300534 0.8579131 0.2945949 0.0019092
4.8103175 0.8595803 0.3047515 0.0019163
4.8919377 0.8612465 0.316747 0.001916
4.9749365 0.862997 0.3259204 0.0019186
5.0593368 0.8645887 0.3383479 0.0019204
5.1451616 0.8661576 0.3493927 0.0019245
5.2324346 0.8676334 0.3612686 0.0019245
5.3211796 0.8691311 0.3745807 0.001927
5.411421 0.8705544 0.3877706 0.0019291
5.5031834 0.8719922 0.3992855 0.0019321
5.5964921 0.8734 0.4140972 0.0019324
5.6913726 0.8747987 0.4277155 0.0019378
5.7878508 0.8760801 0.4418872 0.0019378
5.885953 0.8773059 0.4572034 0.00194
5.9857062 0.8785403 0.4706365 0.0019442
6.0871376 0.8797709 0.4852972 0.0019466
6.1902748 0.8810511 0.5019893 0.0019478
6.2951459 0.8824361 0.5191982 0.0019546
6.4017798 0.883625 0.5356463 0.0019601
&


==> anc/plot_traceanomaly_norm.agr <==
# Grace project file
#
@version 50124
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Wed Feb 24 11:20:45 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 5, 1.8
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.244118, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "T/T\sc"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "\f{Symbol}D\f{}/T\S4\N/(SB limit of p/T\S4\N)"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.2
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format decimal
@    yaxis  ticklabel prec 1
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 1, 0.9
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydxdy
@    s0 symbol 1
@    s0 symbol size 0.250000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.030000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "Cols 1:2:3:4"
@    s0 legend  "Nt=4"
@    s1 hidden false
@    s1 type xydxdy
@    s1 symbol 2
@    s1 symbol size 0.200000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "Cols 1:2:3:4"
@    s1 legend  "Nt=5"
@target G0.S0
@type xydxdy
0.669766 0.0285439 0.0055969 0.0132682
0.677578 -0.0010561 0.0054367 0.0109423
0.6855944 0.0140446 0.0052833 0.0113089
0.6938169 0.0080018 0.0055477 0.0107712
0.7022479 0.0096417 0.0052558 0.0102217
0.7108893 0.0133655 0.005483 0.0102953
0.7197436 0.0222974 0.0051888 0.0106671
0.7288131 0.0139197 0.0053115 0.0097187
0.7381 0.0324755 0.005393 0.0119843
0.747607 0.0170112 0.0053572 0.0097183
0.7573366 0.0354575 0.0056277 0.0114296
0.7672912 0.0426121 0.0054438 0.012206
0.7774737 0.0191662 0.0056993 0.0098107
0.7878868 0.0370451 0.0056642 0.0109683
0.7985333 0.0477627 0.0060049 0.0122055
0.8094163 0.03576 0.006128 0.0248339
0.8205385 0.0431474 0.0058839 0.0260975
0.8319033 0.0524476 0.0063525 0.0257169
0.8435136 0.0452384 0.0063747 0.0245939
0.8553726 0.0586647 0.00633 0.0252632
0.8674838 0.0537358 0.006559 0.024145
0.8798503 0.0709875 0.0067168 0.0246238
0.8924758 0.053807 0.0070259 0.0238167
0.9053638 0.0792917 0.0069178 0.0247313
0.9185178 0.0683582 0.0074149 0.0239594
0.9319416 0.0639739 0.0077329 0.0240753
0.9456389 0.0562366 0.0074522 0.0235661
0.9596137 0.0726267 0.0072824 0.0247727
0.9738698 0.0817144 0.0075452 0.0295368
0.9884112 0.1595741 0.0075689 0.0402203
1.0032422 0.3192502 0.0078821 0.0583434
1.0183668 0.6298156 0.007918 0.0828252
1.0337895 0.9207747 0.0079897 0.1077127
1.0495146 1.1106327 0.0083039 0.1215485
1.0655464 1.206092 0.0086038 0.1247528
1.0818896 1.3163081 0.0085618 0.1327803
1.0985489 1.3761052 0.0084224 0.1352972
1.1155289 1.4293627 0.0091505 0.1376046
1.1328346 1.449369 0.0087582 0.1361222
1.1504708 1.4664431 0.0092853 0.134867
1.1684426 1.4950905 0.0095138 0.134675
1.1867551 1.4686039 0.0098298 0.12998
1.2054135 1.4554295 0.0097883 0.1262985
1.2244232 1.4400962 0.0099247 0.1229705
1.2437894 1.4141002 0.0100256 0.1188228
1.2635179 1.3840071 0.0100276 0.114532
1.2836143 1.357515 0.0108708 0.111385
1.3040842 1.3170124 0.0103883 0.1061662
1.3249335 1.2806922 0.0110395 0.1022699
1.3461681 1.2539655 0.0112805 0.0993388
1.3677942 1.2099333 0.0109608 0.0943247
1.3898178 1.1676588 0.0120592 0.0906975
1.4122453 1.1370799 0.0118939 0.0874438
1.4350831 1.0934799 0.0120829 0.0833469
1.4583377 1.0572508 0.0125612 0.0802336
1.4820158 1.0118488 0.0126921 0.0761394
1.506124 0.9769768 0.0125239 0.0729742
1.5306693 0.9487167 0.0135851 0.0710149
1.5556585 0.9048629 0.0135849 0.067672
1.581099 0.8745554 0.0136892 0.0654647
1.606998 0.8368111 0.0141407 0.0626819
1.6333627 0.8056914 0.0142855 0.0605187
1.6602008 0.777934 0.0148801 0.0586632
1.6875198 0.7494567 0.0149045 0.0567472
1.7153277 0.7204187 0.0158546 0.0549064
1.7436321 0.6897933 0.0171596 0.0529845
1.7724412 0.6621207 0.0159625 0.050954
1.8017633 0.6380651 0.0166954 0.0495251
1.8316066 0.6114063 0.0171215 0.0477347
1.8619797 0.5865123 0.0180658 0.046222
1.8928911 0.5634824 0.0184722 0.0448075
1.9243496 0.5444956 0.0186516 0.0436431
1.9563643 0.5146589 0.0194427 0.0417045
1.988944 0.5013204 0.0198875 0.0410468
2.0220983 0.4879975 0.0205852 0.0403273
2.0558363 0.4662306 0.0216617 0.0389364
2.0901676 0.4480539 0.0233891 0.0379281
2.1251021 0.430098 0.024687 0.0368157
2.1606495 0.4133754 0.025899 0.0358032
2.1968201 0.394049 0.0273808 0.0345133
2.2336239 0.3816596 0.0293609 0.0339055
2.2710714 0.3686642 0.030687 0.0330826
2.3091733 0.3575368 0.0324081 0.0324858
2.3479401 0.3397422 0.0342522 0.0312779
2.3873831 0.3293881 0.0359044 0.0306596
2.4275131 0.3190389 0.0384249 0.0301349
2.4683417 0.3091439 0.0399308 0.029487
2.5098803 0.2967812 0.0422039 0.0287071
2.5521405 0.2871802 0.0450901 0.0281612
2.5951344 0.2748791 0.0464042 0.0272187
2.6388741 0.2659696 0.049179 0.0266998
2.6833718 0.2546935 0.0515289 0.0258691
2.7286401 0.2477495 0.0543703 0.0254878
2.7746917 0.2402376 0.057507 0.0250344
2.8215397 0.2343811 0.0605567 0.0247455
2.869197 0.2261396 0.0633212 0.0241531
2.9176772 0.2161893 0.0659262 0.0233489
2.9669938 0.2063413 0.0696453 0.022651
3.0171608 0.2038797 0.0734842 0.0226035
3.068192 0.1990222 0.0766128 0.0223088
3.120102 0.1960487 0.0802375 0.0222837
3.1729052 0.1890264 0.0838702 0.0216835
3.2266163 0.179885 0.0876629 0.0210589
3.2812506 0.1774198 0.0923245 0.0208584
3.3368232 0.1690942 0.0961115 0.0200917
3.3933497 0.1656836 0.1009902 0.0199268
3.4508458 0.1651503 0.104835 0.0200447
3.5093278 0.1568841 0.1102762 0.0193077
3.5688119 0.1532361 0.1158544 0.0191532
3.6293145 0.1496639 0.1205762 0.0188452
3.6908529 0.1451563 0.1251204 0.0184442
3.753444 0.1386056 0.131012 0.0178432
3.8171052 0.1371523 0.1360859 0.0178211
3.8818545 0.1376003 0.1427877 0.0180871
3.9477097 0.1275281 0.1477706 0.0169384
4.0146891 0.1321329 0.1539386 0.0176829
4.0828116 0.1230638 0.1616445 0.0166961
4.1520959 0.1144432 0.1674828 0.0156771
4.2225613 0.1174082 0.1734854 0.0162235
4.2942274 0.1146469 0.1814325 0.0160386
4.3671142 0.1094578 0.1887814 0.0154709
4.4412418 0.1095539 0.1963243 0.0155853
4.5166308 0.1042203 0.20502 0.0149982
4.5933022 0.1011578 0.2124761 0.014727
&
@target G0.S1
@type xydxdy
0.7038803 0.0166579 0.0053735 0.0158329
0.7139806 0.0161253 0.0056208 0.0142642
0.724291 0.0232843 0.0055342 0.0136771
0.7348143 0.0342209 0.0059319 0.0135909
0.7455533 0.0077643 0.0061863 0.0141161
0.7565112 0.0367626 0.0059618 0.0141918
0.7676909 0.0204944 0.0058259 0.0132586
0.7790958 0.0275929 0.0060361 0.0243706
0.790729 0.0375061 0.0060551 0.0218834
0.8025937 0.0362379 0.0063056 0.024982
0.8146935 0.0508805 0.0063344 0.0189639
0.8270316 0.0489105 0.0063917 0.0184295
0.8396116 0.0278818 0.0066431 0.0224494
0.8524371 0.0339251 0.006883 0.0234702
0.8655117 0.0613407 0.0068494 0.0280521
0.8788391 0.0597361 0.0067379 0.0251494
0.8924231 0.0718394 0.0073204 0.0207572
0.9062677 0.0772907 0.0070065 0.0220237
0.9203766 0.077741 0.0074283 0.0180784
0.934754 0.0935152 0.0076111 0.0207787
0.9494041 0.0786126 0.0078639 0.0256826
0.9643308 0.0942184 0.0078306 0.0219285
0.9795385 0.1297225 0.0079398 0.0288317
0.9950316 0.2428447 0.0080205 0.0376961
1.0108143 0.5719516 0.0080221 0.0621332
1.0268915 0.834683 0.0086967 0.0774694
1.0432673 1.0358916 0.0083106 0.0879449
1.0599468 1.1747541 0.0088316 0.0967096
1.0769345 1.2541124 0.0090244 0.0998943
1.0942354 1.2996511 0.0087686 0.1017418
1.1118543 1.3391116 0.0096473 0.1044066
1.1297963 1.3862611 0.0095151 0.1069107
1.1480665 1.3941462 0.0096663 0.1065526
1.1666701 1.3936106 0.010049 0.1060008
1.1856126 1.3802922 0.0101537 0.1040654
1.2048992 1.3684748 0.0100191 0.1024362
1.2245354 1.3610965 0.0108681 0.102187
1.2445268 1.3339783 0.0108679 0.099933
1.2648792 1.3082702 0.0109513 0.0981849
1.2855984 1.268996 0.0113125 0.0950978
1.3066902 1.2421152 0.0114284 0.0933972
1.3281606 1.2121886 0.0119041 0.0915472
1.3500159 1.1873522 0.0119236 0.0899859
1.3722621 1.1466319 0.0126837 0.0874234
1.3949056 1.1089534 0.0137276 0.0852529
1.417953 1.0709972 0.01277 0.0824459
1.4414106 1.0308064 0.0133563 0.0801994
1.4652853 0.9953622 0.0136972 0.0777459
1.4895838 0.9606397 0.0144527 0.075792
1.5143129 0.9259385 0.0147777 0.0736468
1.5394797 0.8967076 0.0149213 0.0718789
1.5650915 0.8600214 0.0155541 0.0697451
1.5911553 0.8349362 0.01591 0.0685869
1.6176786 0.8111108 0.0164682 0.067066
1.644669 0.7672689 0.0173293 0.0641584
1.6721341 0.751056 0.0187114 0.0635803
1.7000817 0.7155951 0.0197495 0.0612911
1.7285197 0.692815 0.0207191 0.0601002
1.7574561 0.6602115 0.0219046 0.0578439
1.7868991 0.6350903 0.0234887 0.0565138
1.8168572 0.6158954 0.0245496 0.0552708
1.8473387 0.5997625 0.0259264 0.0545369
1.8783522 0.567784 0.0274018 0.0523189
1.9099065 0.55013 0.0287235 0.0513184
1.9420105 0.535117 0.0307398 0.0505893
1.9746734 0.5175225 0.0319446 0.0495584
2.0079042 0.4968327 0.0337632 0.0481906
2.0417124 0.4801659 0.0360721 0.0471922
2.0761076 0.4496901 0.0371233 0.0445849
2.1110993 0.4477648 0.0393433 0.0450323
2.1466975 0.4295477 0.0412231 0.0436644
2.1829121 0.4147733 0.0434963 0.0426924
2.2197535 0.3956878 0.0460056 0.0412469
2.2572317 0.3840732 0.0484454 0.0406537
2.2953577 0.3771698 0.0506569 0.0403298
2.3341418 0.3608407 0.052741 0.0391018
2.373595 0.3416197 0.0557162 0.0376402
2.4137286 0.3345613 0.0587873 0.0373943
2.4545536 0.3348566 0.0612902 0.0375572
2.4960816 0.3136067 0.06419 0.0358473
2.5383241 0.3041101 0.0670962 0.034959
2.5812931 0.2909764 0.0701303 0.0344591
2.6250005 0.2924177 0.0738596 0.0344073
2.6694585 0.2733119 0.0768892 0.032548
2.7146798 0.2685267 0.0807921 0.0323426
2.7606767 0.2562746 0.0838681 0.0311205
2.8074623 0.2494853 0.0882209 0.0309644
2.8550495 0.2477945 0.0926834 0.031134
2.9034517 0.2334792 0.0964609 0.029504
2.9526823 0.2320349 0.1000963 0.0295082
3.0027552 0.2220018 0.1048095 0.0286558
3.0536842 0.2158261 0.1088687 0.0281117
3.1054836 0.2154204 0.1142301 0.0283972
3.1581678 0.2044677 0.1182165 0.0273474
3.2117513 0.2058817 0.1231508 0.027617
3.2662493 0.194233 0.1293156 0.0263739
3.3216768 0.1894159 0.1339862 0.0259981
3.378049 0.1866104 0.1387883 0.0258394
3.435382 0.184218 0.145146 0.0258616
3.4936914 0.169744 0.1510251 0.0241458
3.5529935 0.1662 0.1570595 0.0236987
3.6133047 0.1638971 0.1640161 0.023591
3.6746418 0.1620397 0.169981 0.0236791
3.7370217 0.1555352 0.1764253 0.0231044
3.8004617 0.147942 0.1836364 0.0222901
3.8649793 0.1508888 0.1904308 0.022625
3.9305926 0.1416781 0.1986233 0.0217736
3.9973195 0.1444822 0.2059521 0.0219871
4.0651786 0.1435605 0.2126699 0.02239
4.1341885 0.1396254 0.2202432 0.021828
4.2043684 0.1362276 0.2298917 0.021383
4.2757375 0.1252784 0.2379079 0.0197633
4.3483157 0.129876 0.2461341 0.0209165
4.4221228 0.1254085 0.2554876 0.0201389
4.4971793 0.1129411 0.2648445 0.0183758
4.5735059 0.1172569 0.2754021 0.0199874
4.6511234 0.115767 0.284488 0.0191027
4.7300534 0.1113295 0.2945949 0.0202988
4.8103175 0.1066782 0.3047515 0.0181907
4.8919377 0.1147687 0.316747 0.0198855
4.9749365 0.1078013 0.3259204 0.0187566
5.0593368 0.1050619 0.3383479 0.0186391
5.1451616 0.0980429 0.3493927 0.0170653
5.2324346 0.0989411 0.3612686 0.0175103
5.3211796 0.0948042 0.3745807 0.0168824
5.411421 0.0948322 0.3877706 0.0177684
5.5031834 0.0929953 0.3992855 0.0170339
5.5964921 0.0938774 0.4140972 0.0180538
5.6913726 0.0882003 0.4277155 0.0161635
5.7878508 0.082234 0.4418872 0.0152577
5.885953 0.0811815 0.4572034 0.0162953
5.9857062 0.0817743 0.4706365 0.0172833
6.0871376 0.0810762 0.4852972 0.0158109
6.1902748 0.0927834 0.5019893 0.0189205
6.2951459 0.0828347 0.5191982 0.0171971
6.4017798 0.0821698 0.5356463 0.0189598
&


==> anc/plot_trueenergydensity_norm.agr <==
# Grace project file
#
@version 50124
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 14 to "NimbusMonoL-BoldOblique", "NimbusMonoL-BoldOblique"
@map font 15 to "NimbusMonoL-Regular", "NimbusMonoL-Regular"
@map font 16 to "NimbusMonoL-RegularOblique", "NimbusMonoL-RegularOblique"
@map font 17 to "NimbusRomanNo9L-Medium", "NimbusRomanNo9L-Medium"
@map font 18 to "NimbusRomanNo9L-MediumItalic", "NimbusRomanNo9L-MediumItalic"
@map font 19 to "NimbusRomanNo9L-Regular", "NimbusRomanNo9L-Regular"
@map font 20 to "NimbusRomanNo9L-RegularItalic", "NimbusRomanNo9L-RegularItalic"
@map font 21 to "NimbusSansL-Bold", "NimbusSansL-Bold"
@map font 22 to "NimbusSansL-BoldCondensed", "NimbusSansL-BoldCondensed"
@map font 23 to "NimbusSansL-BoldCondensedItalic", "NimbusSansL-BoldCondensedItalic"
@map font 24 to "NimbusSansL-BoldItalic", "NimbusSansL-BoldItalic"
@map font 25 to "NimbusSansL-Regular", "NimbusSansL-Regular"
@map font 26 to "NimbusSansL-RegularCondensed", "NimbusSansL-RegularCondensed"
@map font 27 to "NimbusSansL-RegularCondensedItalic", "NimbusSansL-RegularCondensedItalic"
@map font 28 to "NimbusSansL-RegularItalic", "NimbusSansL-RegularItalic"
@map font 29 to "StandardSymbolsL-Regular", "StandardSymbolsL-Regular"
@map font 12 to "Symbol", "Symbol"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 35 to "URWBookmanL-DemiBold", "URWBookmanL-DemiBold"
@map font 36 to "URWBookmanL-DemiBoldItalic", "URWBookmanL-DemiBoldItalic"
@map font 37 to "URWBookmanL-Light", "URWBookmanL-Light"
@map font 38 to "URWBookmanL-LightItalic", "URWBookmanL-LightItalic"
@map font 39 to "URWChanceryL-MediumItalic", "URWChanceryL-MediumItalic"
@map font 40 to "URWGothicL-Book", "URWGothicL-Book"
@map font 41 to "URWGothicL-BookOblique", "URWGothicL-BookOblique"
@map font 42 to "URWGothicL-Demi", "URWGothicL-Demi"
@map font 43 to "URWGothicL-DemiOblique", "URWGothicL-DemiOblique"
@map font 44 to "URWPalladioL-Bold", "URWPalladioL-Bold"
@map font 45 to "URWPalladioL-BoldItalic", "URWPalladioL-BoldItalic"
@map font 46 to "URWPalladioL-Italic", "URWPalladioL-Italic"
@map font 47 to "URWPalladioL-Roman", "URWPalladioL-Roman"
@map font 55 to "Utopia-Bold", "Utopia-Bold"
@map font 56 to "Utopia-BoldItalic", "Utopia-BoldItalic"
@map font 57 to "Utopia-Italic", "Utopia-Italic"
@map font 58 to "Utopia-Regular", "Utopia-Regular"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Wed Feb 24 15:51:02 2016"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 5, 1.00001
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.100000, 1.244118, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "T/T\sc"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.500000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "\f{Symbol}e\f{}/T\S4\N/(SB limit)"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format decimal
@    yaxis  ticklabel prec 1
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.500000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.9
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydxdy
@    s0 symbol 1
@    s0 symbol size 0.250000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.030000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "plot_trueenergydensity_norm.agr"
@    s0 legend  "Nt=4"
@    s1 hidden false
@    s1 type xydxdy
@    s1 symbol 2
@    s1 symbol size 0.250000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.030000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "plot_trueenergydensity_norm.agr"
@    s1 legend  "Nt=5"
@target G0.S0
@type xydxdy
0.677578 -0.000226 0.005437 0.003648
0.685594 0.004869 0.005283 0.003772
0.693817 0.00296 0.005548 0.003594
0.702248 0.003592 0.005256 0.003413
0.710889 0.004947 0.005483 0.003438
0.719744 0.008104 0.005189 0.003563
0.728813 0.005495 0.005312 0.003249
0.7381 0.011829 0.005393 0.004004
0.747607 0.007011 0.005357 0.003253
0.757337 0.013351 0.005628 0.003823
0.767291 0.016209 0.005444 0.004082
0.777474 0.008762 0.005699 0.003288
0.787887 0.014942 0.005664 0.003673
0.798533 0.019045 0.006005 0.004085
0.809416 0.015537 0.006128 0.008287
0.820538 0.018399 0.005884 0.008714
0.831903 0.022077 0.006352 0.008592
0.843514 0.020275 0.006375 0.008224
0.855373 0.025316 0.00633 0.00845
0.867484 0.024408 0.006559 0.008084
0.87985 0.030857 0.006717 0.008247
0.892476 0.025989 0.007026 0.007984
0.905364 0.035198 0.006918 0.008291
0.918518 0.032612 0.007415 0.00804
0.931942 0.031934 0.007733 0.008083
0.945639 0.030149 0.007452 0.00792
0.959614 0.036401 0.007282 0.008324
0.97387 0.040479 0.007545 0.009906
0.988411 0.067881 0.007569 0.013457
1.003242 0.124229 0.007882 0.01949
1.018367 0.233919 0.007918 0.027646
1.033789 0.341624 0.00799 0.035938
1.049515 0.418962 0.008304 0.040549
1.065546 0.466829 0.008604 0.041617
1.08189 0.520967 0.008562 0.044291
1.098549 0.559852 0.008422 0.045129
1.115529 0.597273 0.009151 0.045898
1.132835 0.624373 0.008758 0.045404
1.150471 0.650764 0.009285 0.044986
1.168443 0.681467 0.009514 0.044922
1.186755 0.694069 0.00983 0.043359
1.205413 0.710703 0.009788 0.042132
1.224423 0.726645 0.009925 0.041024
1.243789 0.738809 0.010026 0.039643
1.263518 0.749268 0.010028 0.038214
1.283614 0.760594 0.010871 0.037166
1.304084 0.766886 0.010388 0.035428
1.324933 0.774009 0.01104 0.034131
1.346168 0.783953 0.011281 0.033155
1.367794 0.787727 0.010961 0.031486
1.389818 0.791419 0.012059 0.030279
1.412245 0.798538 0.011894 0.029196
1.435083 0.800865 0.012083 0.027833
1.458338 0.805015 0.012561 0.026798
1.482016 0.805605 0.012692 0.025436
1.506124 0.809062 0.012524 0.024383
1.530669 0.814319 0.013585 0.023732
1.555659 0.813909 0.013585 0.022621
1.581099 0.817386 0.013689 0.021887
1.606998 0.817987 0.014141 0.020963
1.633363 0.82023 0.014285 0.020244
1.660201 0.823197 0.01488 0.019628
1.68752 0.825516 0.014904 0.018992
1.715328 0.82722 0.015855 0.018381
1.743632 0.82796 0.01716 0.017743
1.772441 0.829238 0.015963 0.01707
1.801763 0.831339 0.016695 0.016596
1.831607 0.832207 0.017122 0.016002
1.86198 0.833258 0.018066 0.015501
1.892891 0.834576 0.018472 0.015033
1.92435 0.836917 0.018652 0.014647
1.956364 0.835305 0.019443 0.014006
1.988944 0.838782 0.019887 0.013788
2.022098 0.842139 0.020585 0.01355
2.055836 0.8424 0.021662 0.013091
2.090168 0.843518 0.023389 0.012758
2.125102 0.844457 0.024687 0.01239
2.160649 0.845529 0.025899 0.012056
2.19682 0.845462 0.027381 0.011631
2.233624 0.847435 0.029361 0.01143
2.271071 0.849039 0.030687 0.01116
2.309173 0.851059 0.032408 0.010963
2.34794 0.850656 0.034252 0.010565
2.387383 0.852467 0.035904 0.010362
2.427513 0.854158 0.038425 0.01019
2.468342 0.855825 0.039931 0.009977
2.50988 0.856503 0.042204 0.009721
2.552141 0.857913 0.04509 0.009542
2.595134 0.85827 0.046404 0.009233
2.638874 0.859567 0.049179 0.009064
2.683372 0.85994 0.051529 0.008792
2.72864 0.861586 0.05437 0.008668
2.774692 0.862949 0.057507 0.00852
2.82154 0.864745 0.060557 0.008425
2.869197 0.865648 0.063321 0.008232
2.917677 0.865829 0.065926 0.00797
2.966994 0.865884 0.069645 0.007743
3.017161 0.868289 0.073484 0.007728
3.068192 0.869868 0.076613 0.007632
3.120102 0.871986 0.080238 0.007624
3.172905 0.872698 0.08387 0.00743
3.226616 0.872561 0.087663 0.007227
3.281251 0.874539 0.092325 0.007163
3.336823 0.874519 0.096112 0.006915
3.39335 0.875998 0.10099 0.006862
3.450846 0.878427 0.104835 0.0069
3.509328 0.878226 0.110276 0.006663
3.568812 0.879427 0.115854 0.006613
3.629314 0.880627 0.120576 0.006514
3.690853 0.881441 0.12512 0.006386
3.753444 0.881489 0.131012 0.006193
3.817105 0.883154 0.136086 0.006186
3.881855 0.885461 0.142788 0.006271
3.94771 0.884205 0.147771 0.005904
4.014689 0.887725 0.153939 0.006142
4.082812 0.886751 0.161644 0.005827
4.152096 0.885711 0.167483 0.005504
4.222561 0.888489 0.173485 0.005677
4.294227 0.889406 0.181432 0.005619
4.367114 0.889418 0.188781 0.005439
4.441242 0.891143 0.196324 0.005475
4.516631 0.89105 0.20502 0.00529
4.593302 0.891613 0.212476 0.005205
&
@target G0.S1
@type xydxdy
0.713981 0.005578 0.005621 0.004756
0.724291 0.008211 0.005534 0.004564
0.734814 0.012219 0.005932 0.004539
0.745553 0.003664 0.006186 0.004716
0.756511 0.013616 0.005962 0.004745
0.767691 0.008566 0.005826 0.004438
0.779096 0.011249 0.006036 0.008137
0.790729 0.014974 0.006055 0.007319
0.802594 0.015059 0.006306 0.008352
0.814693 0.020482 0.006334 0.006363
0.827032 0.020557 0.006392 0.006189
0.839612 0.014087 0.006643 0.007525
0.852437 0.016453 0.006883 0.007872
0.865512 0.02625 0.006849 0.009397
0.878839 0.026631 0.006738 0.008444
0.892423 0.031524 0.00732 0.007
0.906268 0.034437 0.007006 0.007422
0.920377 0.03569 0.007428 0.006132
0.934754 0.042137 0.007611 0.007021
0.949404 0.03849 0.007864 0.008644
0.964331 0.044836 0.007831 0.007416
0.979538 0.058294 0.00794 0.009695
0.995032 0.098572 0.00802 0.012638
1.010814 0.213878 0.008022 0.020761
1.026892 0.312188 0.008697 0.025871
1.043267 0.393072 0.008311 0.029361
1.059947 0.455831 0.008832 0.03228
1.076934 0.500428 0.009024 0.033342
1.094235 0.534699 0.008769 0.033957
1.111854 0.567611 0.009647 0.034844
1.129796 0.603805 0.009515 0.035678
1.148067 0.627494 0.009666 0.035559
1.16667 0.648365 0.010049 0.035376
1.185613 0.664991 0.010154 0.034732
1.204899 0.681929 0.010019 0.03419
1.224535 0.700268 0.010868 0.034107
1.244527 0.711877 0.010868 0.033357
1.264879 0.723521 0.010951 0.032775
1.285598 0.73026 0.011312 0.031748
1.30669 0.740586 0.011428 0.031182
1.328161 0.749571 0.011904 0.030567
1.350016 0.759823 0.011924 0.030048
1.372262 0.76437 0.012684 0.029195
1.394906 0.769289 0.013728 0.028473
1.417953 0.773597 0.01277 0.02754
1.441411 0.776568 0.013356 0.026792
1.465285 0.780544 0.013697 0.025977
1.489584 0.784254 0.014453 0.025327
1.514313 0.787445 0.014778 0.024614
1.53948 0.791963 0.014921 0.024027
1.565092 0.793531 0.015554 0.023318
1.591155 0.798436 0.01591 0.022933
1.617679 0.803442 0.016468 0.022428
1.644669 0.801284 0.017329 0.021462
1.672134 0.807738 0.018711 0.021271
1.700082 0.807559 0.019749 0.02051
1.72852 0.811004 0.020719 0.020115
1.757456 0.810853 0.021905 0.019367
1.786899 0.812668 0.023489 0.018925
1.816857 0.816148 0.02455 0.018513
1.847339 0.820369 0.025926 0.01827
1.878352 0.818974 0.027402 0.017535
1.909906 0.821871 0.028723 0.017203
1.942011 0.825465 0.03074 0.016962
1.974673 0.827931 0.031945 0.016621
2.007904 0.829061 0.033763 0.016168
2.041712 0.831221 0.036072 0.015837
2.076108 0.828459 0.037123 0.014975
2.111099 0.834831 0.039343 0.015123
2.146698 0.83578 0.041223 0.014671
2.182912 0.837496 0.043496 0.014349
2.219753 0.837565 0.046006 0.013872
2.257232 0.839838 0.048445 0.013676
2.295358 0.843557 0.050657 0.013569
2.334142 0.843974 0.052741 0.013164
2.373595 0.843112 0.055716 0.012682
2.413729 0.846074 0.058787 0.012601
2.454554 0.85146 0.06129 0.012655
2.496082 0.849554 0.06419 0.012092
2.538324 0.851207 0.067096 0.0118
2.581293 0.851553 0.07013 0.011636
2.625001 0.856592 0.07386 0.01162
2.669459 0.854752 0.076889 0.011008
2.71468 0.857361 0.080792 0.010941
2.760677 0.857453 0.083868 0.01054
2.807462 0.859143 0.088221 0.010489
2.855049 0.862489 0.092683 0.010545
2.903452 0.861535 0.096461 0.010011
2.952682 0.864663 0.100096 0.010013
3.002755 0.864924 0.104809 0.009734
3.053684 0.866276 0.108869 0.009556
3.105484 0.869516 0.11423 0.00965
3.158168 0.869186 0.118217 0.009307
3.211751 0.872825 0.123151 0.009396
3.266249 0.872122 0.129316 0.00899
3.321677 0.873477 0.133986 0.008868
3.378049 0.875487 0.138788 0.008817
3.435382 0.877582 0.145146 0.008824
3.493691 0.875547 0.151025 0.008267
3.552993 0.876942 0.157059 0.008122
3.613305 0.878759 0.164016 0.008087
3.674642 0.880672 0.169981 0.008116
3.737022 0.880983 0.176425 0.007931
3.800462 0.880803 0.183636 0.007668
3.864979 0.884081 0.190431 0.007776
3.930593 0.883318 0.198623 0.007501
3.99732 0.886423 0.205952 0.007571
4.065179 0.888371 0.21267 0.007701
4.134188 0.889247 0.220243 0.00752
4.204368 0.89024 0.229892 0.007376
4.275737 0.888626 0.237908 0.006856
4.348316 0.892079 0.246134 0.007227
4.422123 0.892598 0.255488 0.006978
4.497179 0.890277 0.264844 0.006415
4.573506 0.893439 0.275402 0.00693
4.651123 0.894768 0.284488 0.006648
4.730053 0.895023 0.294595 0.00703
4.810318 0.89514 0.304752 0.006359
4.891938 0.899503 0.316747 0.0069
4.974937 0.898931 0.32592 0.00654
5.059337 0.899609 0.338348 0.006503
5.145162 0.898839 0.349393 0.006005
5.232435 0.900614 0.361269 0.006146
5.32118 0.900733 0.374581 0.005948
5.411421 0.902165 0.387771 0.006229
5.503183 0.902991 0.399286 0.005998
5.596492 0.904692 0.414097 0.006321
5.691373 0.904199 0.427716 0.005726
5.787851 0.903491 0.441887 0.005443
5.885953 0.904366 0.457203 0.005768
5.985706 0.905798 0.470637 0.00608
6.087138 0.906796 0.485297 0.005618
6.190275 0.911979 0.501989 0.006601
6.295146 0.910048 0.519198 0.006056
6.40178 0.911015 0.535646 0.006617
&

